Analytic auxiliary mass flow to compute master integrals in singular kinematics

The computation of master integrals from their differential equations requires boundary values to be supplied by an independent method. These boundary values are often desired at singular kinematical points. We demonstrate how the auxiliary mass flow technique can be extended to compute the expansion coefficients of master integrals in a singular limit in an analytical manner, thereby providing these boundary conditions. To illustrate the application of the method, we re-compute the phase space integrals relevant to initial-final antenna functions at NNLO, now including higher-order terms in their $\epsilon$-expansion in view of their application in third-order QCD corrections.

==> anc/RR-MIs.m <==
{"I_0" -> {(1 - z)^(1 - 2*eps)*normRR[Pi*SG]*
    (z^(-1) + eps*(13/(2*z) + (2*H[0, z])/z) + 
     eps^2*(115/(4*z) - (5*Pi^2)/(6*z) + (13*H[0, z])/z + (4*H[0, 0, z])/z) + 
     eps^3*(865/(8*z) + (115*H[0, z])/(2*z) + 
       Pi^2*(-65/(12*z) - (5*H[0, z])/(3*z)) + (26*H[0, 0, z])/z + 
       (8*H[0, 0, 0, z])/z - (32*Zeta[3])/(3*z)) + 
     eps^4*(5971/(16*z) + (31*Pi^4)/(360*z) + (865*H[0, z])/(4*z) + 
       (115*H[0, 0, z])/z + Pi^2*(-575/(24*z) - (65*H[0, z])/(6*z) - 
         (10*H[0, 0, z])/(3*z)) + (52*H[0, 0, 0, z])/z + 
       (16*H[0, 0, 0, 0, z])/z + (-208/(3*z) - (64*H[0, z])/(3*z))*Zeta[3]) + 
     eps^5*(39193/(32*z) + (5971*H[0, z])/(8*z) + 
       Pi^4*(403/(720*z) + (31*H[0, z])/(180*z)) + (865*H[0, 0, z])/(2*z) + 
       (230*H[0, 0, 0, z])/z + (104*H[0, 0, 0, 0, z])/z + 
       (32*H[0, 0, 0, 0, 0, z])/z + (-920/(3*z) - (416*H[0, z])/(3*z) - 
         (128*H[0, 0, z])/(3*z))*Zeta[3] + 
       Pi^2*(-4325/(48*z) - (575*H[0, z])/(12*z) - (65*H[0, 0, z])/(3*z) - 
         (20*H[0, 0, 0, z])/(3*z) + (80*Zeta[3])/(9*z)) - 
       (272*Zeta[5])/(5*z)) + eps^6*(249355/(64*z) - (55*Pi^6)/(3024*z) + 
       (39193*H[0, z])/(16*z) + (5971*H[0, 0, z])/(4*z) + 
       Pi^4*(713/(288*z) + (403*H[0, z])/(360*z) + (31*H[0, 0, z])/(90*z)) + 
       (865*H[0, 0, 0, z])/z + (460*H[0, 0, 0, 0, z])/z + 
       (208*H[0, 0, 0, 0, 0, z])/z + (64*H[0, 0, 0, 0, 0, 0, z])/z + 
       (-3460/(3*z) - (1840*H[0, z])/(3*z) - (832*H[0, 0, z])/(3*z) - 
         (256*H[0, 0, 0, z])/(3*z))*Zeta[3] + (512*Zeta[3]^2)/(9*z) + 
       Pi^2*(-29855/(96*z) - (4325*H[0, z])/(24*z) - (575*H[0, 0, z])/(6*z) - 
         (130*H[0, 0, 0, z])/(3*z) - (40*H[0, 0, 0, 0, z])/(3*z) + 
         (520/(9*z) + (160*H[0, z])/(9*z))*Zeta[3]) + 
       (-1768/(5*z) - (544*H[0, z])/(5*z))*Zeta[5]))}, 
 "I^A_1" -> {(1 - z)^(1 - 2*eps)*normRR[Pi*SG]*((-2*H[0, z])/(-1 + z) + 
     eps*((2*Pi^2)/(3*(-1 + z)) - (10*H[0, z])/(-1 + z) - 
       (6*H[0, 0, z])/(-1 + z) + (4*H[1, 0, z])/(-1 + z)) + 
     eps^2*((-38*H[0, z])/(-1 + z) + Pi^2*(10/(3*(-1 + z)) + 
         (7*H[0, z])/(3*(-1 + z)) - (4*H[1, z])/(3*(-1 + z))) - 
       (30*H[0, 0, z])/(-1 + z) + (20*H[1, 0, z])/(-1 + z) - 
       (14*H[0, 0, 0, z])/(-1 + z) + (4*H[0, 1, 0, z])/(-1 + z) + 
       (12*H[1, 0, 0, z])/(-1 + z) - (8*H[1, 1, 0, z])/(-1 + z) + 
       (4*Zeta[3])/(-1 + z)) + eps^3*((-16*Pi^4)/(45*(-1 + z)) - 
       (130*H[0, z])/(-1 + z) - (114*H[0, 0, z])/(-1 + z) + 
       (76*H[1, 0, z])/(-1 + z) + Pi^2*(38/(3*(-1 + z)) + 
         (35*H[0, z])/(3*(-1 + z)) - (20*H[1, z])/(3*(-1 + z)) + 
         (17*H[0, 0, z])/(3*(-1 + z)) - (4*H[0, 1, z])/(3*(-1 + z)) - 
         (14*H[1, 0, z])/(3*(-1 + z)) + (8*H[1, 1, z])/(3*(-1 + z))) - 
       (70*H[0, 0, 0, z])/(-1 + z) + (20*H[0, 1, 0, z])/(-1 + z) + 
       (60*H[1, 0, 0, z])/(-1 + z) - (40*H[1, 1, 0, z])/(-1 + z) - 
       (30*H[0, 0, 0, 0, z])/(-1 + z) + (4*H[0, 0, 1, 0, z])/(-1 + z) + 
       (12*H[0, 1, 0, 0, z])/(-1 + z) - (8*H[0, 1, 1, 0, z])/(-1 + z) + 
       (28*H[1, 0, 0, 0, z])/(-1 + z) - (8*H[1, 0, 1, 0, z])/(-1 + z) - 
       (24*H[1, 1, 0, 0, z])/(-1 + z) + (16*H[1, 1, 1, 0, z])/(-1 + z) + 
       (20/(-1 + z) + (76*H[0, z])/(3*(-1 + z)) - (8*H[1, z])/(-1 + z))*
        Zeta[3]) + eps^4*((-422*H[0, z])/(-1 + z) + 
       Pi^4*(-16/(9*(-1 + z)) - (19*H[0, z])/(36*(-1 + z)) + 
         (32*H[1, z])/(45*(-1 + z))) - (390*H[0, 0, z])/(-1 + z) + 
       (260*H[1, 0, z])/(-1 + z) - (266*H[0, 0, 0, z])/(-1 + z) + 
       (76*H[0, 1, 0, z])/(-1 + z) + (228*H[1, 0, 0, z])/(-1 + z) - 
       (152*H[1, 1, 0, z])/(-1 + z) - (150*H[0, 0, 0, 0, z])/(-1 + z) + 
       (20*H[0, 0, 1, 0, z])/(-1 + z) + (60*H[0, 1, 0, 0, z])/(-1 + z) - 
       (40*H[0, 1, 1, 0, z])/(-1 + z) + (140*H[1, 0, 0, 0, z])/(-1 + z) - 
       (40*H[1, 0, 1, 0, z])/(-1 + z) - (120*H[1, 1, 0, 0, z])/(-1 + z) + 
       (80*H[1, 1, 1, 0, z])/(-1 + z) - (62*H[0, 0, 0, 0, 0, z])/(-1 + z) + 
       (4*H[0, 0, 0, 1, 0, z])/(-1 + z) + (12*H[0, 0, 1, 0, 0, z])/(-1 + z) - 
       (8*H[0, 0, 1, 1, 0, z])/(-1 + z) + (28*H[0, 1, 0, 0, 0, z])/(-1 + z) - 
       (8*H[0, 1, 0, 1, 0, z])/(-1 + z) - (24*H[0, 1, 1, 0, 0, z])/(-1 + z) + 
       (16*H[0, 1, 1, 1, 0, z])/(-1 + z) + (60*H[1, 0, 0, 0, 0, z])/
        (-1 + z) - (8*H[1, 0, 0, 1, 0, z])/(-1 + z) - 
       (24*H[1, 0, 1, 0, 0, z])/(-1 + z) + (16*H[1, 0, 1, 1, 0, z])/
        (-1 + z) - (56*H[1, 1, 0, 0, 0, z])/(-1 + z) + 
       (16*H[1, 1, 0, 1, 0, z])/(-1 + z) + (48*H[1, 1, 1, 0, 0, z])/
        (-1 + z) - (32*H[1, 1, 1, 1, 0, z])/(-1 + z) + 
       (76/(-1 + z) + (380*H[0, z])/(3*(-1 + z)) - (40*H[1, z])/(-1 + z) + 
         (68*H[0, 0, z])/(-1 + z) - (8*H[0, 1, z])/(-1 + z) - 
         (152*H[1, 0, z])/(3*(-1 + z)) + (16*H[1, 1, z])/(-1 + z))*Zeta[3] + 
       Pi^2*(130/(3*(-1 + z)) + (133*H[0, z])/(3*(-1 + z)) - 
         (76*H[1, z])/(3*(-1 + z)) + (85*H[0, 0, z])/(3*(-1 + z)) - 
         (20*H[0, 1, z])/(3*(-1 + z)) - (70*H[1, 0, z])/(3*(-1 + z)) + 
         (40*H[1, 1, z])/(3*(-1 + z)) + (37*H[0, 0, 0, z])/(3*(-1 + z)) - 
         (4*H[0, 0, 1, z])/(3*(-1 + z)) - (14*H[0, 1, 0, z])/(3*(-1 + z)) + 
         (8*H[0, 1, 1, z])/(3*(-1 + z)) - (34*H[1, 0, 0, z])/(3*(-1 + z)) + 
         (8*H[1, 0, 1, z])/(3*(-1 + z)) + (28*H[1, 1, 0, z])/(3*(-1 + z)) - 
         (16*H[1, 1, 1, z])/(3*(-1 + z)) - (82*Zeta[3])/(9*(-1 + z))) + 
       (12*Zeta[5])/(-1 + z)) + eps^5*((-169*Pi^6)/(3780*(-1 + z)) - 
       (1330*H[0, z])/(-1 + z) - (1266*H[0, 0, z])/(-1 + z) + 
       (844*H[1, 0, z])/(-1 + z) + Pi^4*(-304/(45*(-1 + z)) - 
         (95*H[0, z])/(36*(-1 + z)) + (32*H[1, z])/(9*(-1 + z)) - 
         (157*H[0, 0, z])/(180*(-1 + z)) + (32*H[0, 1, z])/(45*(-1 + z)) + 
         (19*H[1, 0, z])/(18*(-1 + z)) - (64*H[1, 1, z])/(45*(-1 + z))) - 
       (910*H[0, 0, 0, z])/(-1 + z) + (260*H[0, 1, 0, z])/(-1 + z) + 
       (780*H[1, 0, 0, z])/(-1 + z) - (520*H[1, 1, 0, z])/(-1 + z) - 
       (570*H[0, 0, 0, 0, z])/(-1 + z) + (76*H[0, 0, 1, 0, z])/(-1 + z) + 
       (228*H[0, 1, 0, 0, z])/(-1 + z) - (152*H[0, 1, 1, 0, z])/(-1 + z) + 
       (532*H[1, 0, 0, 0, z])/(-1 + z) - (152*H[1, 0, 1, 0, z])/(-1 + z) - 
       (456*H[1, 1, 0, 0, z])/(-1 + z) + (304*H[1, 1, 1, 0, z])/(-1 + z) - 
       (310*H[0, 0, 0, 0, 0, z])/(-1 + z) + (20*H[0, 0, 0, 1, 0, z])/
        (-1 + z) + (60*H[0, 0, 1, 0, 0, z])/(-1 + z) - 
       (40*H[0, 0, 1, 1, 0, z])/(-1 + z) + (140*H[0, 1, 0, 0, 0, z])/
        (-1 + z) - (40*H[0, 1, 0, 1, 0, z])/(-1 + z) - 
       (120*H[0, 1, 1, 0, 0, z])/(-1 + z) + (80*H[0, 1, 1, 1, 0, z])/
        (-1 + z) + (300*H[1, 0, 0, 0, 0, z])/(-1 + z) - 
       (40*H[1, 0, 0, 1, 0, z])/(-1 + z) - (120*H[1, 0, 1, 0, 0, z])/
        (-1 + z) + (80*H[1, 0, 1, 1, 0, z])/(-1 + z) - 
       (280*H[1, 1, 0, 0, 0, z])/(-1 + z) + (80*H[1, 1, 0, 1, 0, z])/
        (-1 + z) + (240*H[1, 1, 1, 0, 0, z])/(-1 + z) - 
       (160*H[1, 1, 1, 1, 0, z])/(-1 + z) - (126*H[0, 0, 0, 0, 0, 0, z])/
        (-1 + z) + (4*H[0, 0, 0, 0, 1, 0, z])/(-1 + z) + 
       (12*H[0, 0, 0, 1, 0, 0, z])/(-1 + z) - (8*H[0, 0, 0, 1, 1, 0, z])/
        (-1 + z) + (28*H[0, 0, 1, 0, 0, 0, z])/(-1 + z) - 
       (8*H[0, 0, 1, 0, 1, 0, z])/(-1 + z) - (24*H[0, 0, 1, 1, 0, 0, z])/
        (-1 + z) + (16*H[0, 0, 1, 1, 1, 0, z])/(-1 + z) + 
       (60*H[0, 1, 0, 0, 0, 0, z])/(-1 + z) - (8*H[0, 1, 0, 0, 1, 0, z])/
        (-1 + z) - (24*H[0, 1, 0, 1, 0, 0, z])/(-1 + z) + 
       (16*H[0, 1, 0, 1, 1, 0, z])/(-1 + z) - (56*H[0, 1, 1, 0, 0, 0, z])/
        (-1 + z) + (16*H[0, 1, 1, 0, 1, 0, z])/(-1 + z) + 
       (48*H[0, 1, 1, 1, 0, 0, z])/(-1 + z) - (32*H[0, 1, 1, 1, 1, 0, z])/
        (-1 + z) + (124*H[1, 0, 0, 0, 0, 0, z])/(-1 + z) - 
       (8*H[1, 0, 0, 0, 1, 0, z])/(-1 + z) - (24*H[1, 0, 0, 1, 0, 0, z])/
        (-1 + z) + (16*H[1, 0, 0, 1, 1, 0, z])/(-1 + z) - 
       (56*H[1, 0, 1, 0, 0, 0, z])/(-1 + z) + (16*H[1, 0, 1, 0, 1, 0, z])/
        (-1 + z) + (48*H[1, 0, 1, 1, 0, 0, z])/(-1 + z) - 
       (32*H[1, 0, 1, 1, 1, 0, z])/(-1 + z) - (120*H[1, 1, 0, 0, 0, 0, z])/
        (-1 + z) + (16*H[1, 1, 0, 0, 1, 0, z])/(-1 + z) + 
       (48*H[1, 1, 0, 1, 0, 0, z])/(-1 + z) - (32*H[1, 1, 0, 1, 1, 0, z])/
        (-1 + z) + (112*H[1, 1, 1, 0, 0, 0, z])/(-1 + z) - 
       (32*H[1, 1, 1, 0, 1, 0, z])/(-1 + z) - (96*H[1, 1, 1, 1, 0, 0, z])/
        (-1 + z) + (64*H[1, 1, 1, 1, 1, 0, z])/(-1 + z) + 
       (260/(-1 + z) + (1444*H[0, z])/(3*(-1 + z)) - (152*H[1, z])/(-1 + z) + 
         (340*H[0, 0, z])/(-1 + z) - (40*H[0, 1, z])/(-1 + z) - 
         (760*H[1, 0, z])/(3*(-1 + z)) + (80*H[1, 1, z])/(-1 + z) + 
         (460*H[0, 0, 0, z])/(3*(-1 + z)) - (8*H[0, 0, 1, z])/(-1 + z) - 
         (152*H[0, 1, 0, z])/(3*(-1 + z)) + (16*H[0, 1, 1, z])/(-1 + z) - 
         (136*H[1, 0, 0, z])/(-1 + z) + (16*H[1, 0, 1, z])/(-1 + z) + 
         (304*H[1, 1, 0, z])/(3*(-1 + z)) - (32*H[1, 1, 1, z])/(-1 + z))*
        Zeta[3] - (116*Zeta[3]^2)/(3*(-1 + z)) + 
       Pi^2*(422/(3*(-1 + z)) + (455*H[0, z])/(3*(-1 + z)) - 
         (260*H[1, z])/(3*(-1 + z)) + (323*H[0, 0, z])/(3*(-1 + z)) - 
         (76*H[0, 1, z])/(3*(-1 + z)) - (266*H[1, 0, z])/(3*(-1 + z)) + 
         (152*H[1, 1, z])/(3*(-1 + z)) + (185*H[0, 0, 0, z])/(3*(-1 + z)) - 
         (20*H[0, 0, 1, z])/(3*(-1 + z)) - (70*H[0, 1, 0, z])/(3*(-1 + z)) + 
         (40*H[0, 1, 1, z])/(3*(-1 + z)) - (170*H[1, 0, 0, z])/(3*(-1 + z)) + 
         (40*H[1, 0, 1, z])/(3*(-1 + z)) + (140*H[1, 1, 0, z])/(3*(-1 + z)) - 
         (80*H[1, 1, 1, z])/(3*(-1 + z)) + (77*H[0, 0, 0, 0, z])/
          (3*(-1 + z)) - (4*H[0, 0, 0, 1, z])/(3*(-1 + z)) - 
         (14*H[0, 0, 1, 0, z])/(3*(-1 + z)) + (8*H[0, 0, 1, 1, z])/
          (3*(-1 + z)) - (34*H[0, 1, 0, 0, z])/(3*(-1 + z)) + 
         (8*H[0, 1, 0, 1, z])/(3*(-1 + z)) + (28*H[0, 1, 1, 0, z])/
          (3*(-1 + z)) - (16*H[0, 1, 1, 1, z])/(3*(-1 + z)) - 
         (74*H[1, 0, 0, 0, z])/(3*(-1 + z)) + (8*H[1, 0, 0, 1, z])/
          (3*(-1 + z)) + (28*H[1, 0, 1, 0, z])/(3*(-1 + z)) - 
         (16*H[1, 0, 1, 1, z])/(3*(-1 + z)) + (68*H[1, 1, 0, 0, z])/
          (3*(-1 + z)) - (16*H[1, 1, 0, 1, z])/(3*(-1 + z)) - 
         (56*H[1, 1, 1, 0, z])/(3*(-1 + z)) + (32*H[1, 1, 1, 1, z])/
          (3*(-1 + z)) + (-410/(9*(-1 + z)) - (242*H[0, z])/(9*(-1 + z)) + 
           (164*H[1, z])/(9*(-1 + z)))*Zeta[3]) + 
       (60/(-1 + z) + (604*H[0, z])/(5*(-1 + z)) - (24*H[1, z])/(-1 + z))*
        Zeta[5]))}, "I^A_{3,7}" -> 
  {(normRR[Pi*SG]*(Pi^2*((-2*z*H[0, z])/3 - (2*z*H[1, z])/3) + 
      ((2*Pi^2*z)/3 + 2*z*H[0, 0, z] + 2*z*H[1, 0, z])/eps + 
      6*z*H[0, 0, 0, z] - 4*z*H[0, 1, 0, z] + 6*z*H[1, 0, 0, z] - 
      4*z*H[1, 1, 0, z] + 4*z*Zeta[3] + 
      eps*((4*Pi^4*z)/9 + Pi^2*((-7*z*H[0, 0, z])/3 + (4*z*H[0, 1, z])/3 - 
          (7*z*H[1, 0, z])/3 + (4*z*H[1, 1, z])/3) + 14*z*H[0, 0, 0, 0, z] - 
        4*z*H[0, 0, 1, 0, z] - 12*z*H[0, 1, 0, 0, z] + 8*z*H[0, 1, 1, 0, z] + 
        14*z*H[1, 0, 0, 0, z] - 4*z*H[1, 0, 1, 0, z] - 
        12*z*H[1, 1, 0, 0, z] + 8*z*H[1, 1, 1, 0, z] + 
        (-4*z*H[0, z] - 4*z*H[1, z])*Zeta[3]) + 
      eps^2*(Pi^4*((16*z*H[0, z])/45 + (16*z*H[1, z])/45) + 
        30*z*H[0, 0, 0, 0, 0, z] - 4*z*H[0, 0, 0, 1, 0, z] - 
        12*z*H[0, 0, 1, 0, 0, z] + 8*z*H[0, 0, 1, 1, 0, z] - 
        28*z*H[0, 1, 0, 0, 0, z] + 8*z*H[0, 1, 0, 1, 0, z] + 
        24*z*H[0, 1, 1, 0, 0, z] - 16*z*H[0, 1, 1, 1, 0, z] + 
        30*z*H[1, 0, 0, 0, 0, z] - 4*z*H[1, 0, 0, 1, 0, z] - 
        12*z*H[1, 0, 1, 0, 0, z] + 8*z*H[1, 0, 1, 1, 0, z] - 
        28*z*H[1, 1, 0, 0, 0, z] + 8*z*H[1, 1, 0, 1, 0, z] + 
        24*z*H[1, 1, 1, 0, 0, z] - 16*z*H[1, 1, 1, 1, 0, z] + 
        ((-76*z*H[0, 0, z])/3 + 8*z*H[0, 1, z] - (76*z*H[1, 0, z])/3 + 
          8*z*H[1, 1, z])*Zeta[3] + Pi^2*((-17*z*H[0, 0, 0, z])/3 + 
          (4*z*H[0, 0, 1, z])/3 + (14*z*H[0, 1, 0, z])/3 - 
          (8*z*H[0, 1, 1, z])/3 - (17*z*H[1, 0, 0, z])/3 + 
          (4*z*H[1, 0, 1, z])/3 + (14*z*H[1, 1, 0, z])/3 - 
          (8*z*H[1, 1, 1, z])/3 - (10*z*Zeta[3])/9) + 36*z*Zeta[5]) + 
      eps^3*((13*Pi^6*z)/108 + Pi^4*((19*z*H[0, 0, z])/36 - 
          (32*z*H[0, 1, z])/45 + (19*z*H[1, 0, z])/36 - (32*z*H[1, 1, z])/
           45) + 62*z*H[0, 0, 0, 0, 0, 0, z] - 4*z*H[0, 0, 0, 0, 1, 0, z] - 
        12*z*H[0, 0, 0, 1, 0, 0, z] + 8*z*H[0, 0, 0, 1, 1, 0, z] - 
        28*z*H[0, 0, 1, 0, 0, 0, z] + 8*z*H[0, 0, 1, 0, 1, 0, z] + 
        24*z*H[0, 0, 1, 1, 0, 0, z] - 16*z*H[0, 0, 1, 1, 1, 0, z] - 
        60*z*H[0, 1, 0, 0, 0, 0, z] + 8*z*H[0, 1, 0, 0, 1, 0, z] + 
        24*z*H[0, 1, 0, 1, 0, 0, z] - 16*z*H[0, 1, 0, 1, 1, 0, z] + 
        56*z*H[0, 1, 1, 0, 0, 0, z] - 16*z*H[0, 1, 1, 0, 1, 0, z] - 
        48*z*H[0, 1, 1, 1, 0, 0, z] + 32*z*H[0, 1, 1, 1, 1, 0, z] + 
        62*z*H[1, 0, 0, 0, 0, 0, z] - 4*z*H[1, 0, 0, 0, 1, 0, z] - 
        12*z*H[1, 0, 0, 1, 0, 0, z] + 8*z*H[1, 0, 0, 1, 1, 0, z] - 
        28*z*H[1, 0, 1, 0, 0, 0, z] + 8*z*H[1, 0, 1, 0, 1, 0, z] + 
        24*z*H[1, 0, 1, 1, 0, 0, z] - 16*z*H[1, 0, 1, 1, 1, 0, z] - 
        60*z*H[1, 1, 0, 0, 0, 0, z] + 8*z*H[1, 1, 0, 0, 1, 0, z] + 
        24*z*H[1, 1, 0, 1, 0, 0, z] - 16*z*H[1, 1, 0, 1, 1, 0, z] + 
        56*z*H[1, 1, 1, 0, 0, 0, z] - 16*z*H[1, 1, 1, 0, 1, 0, z] - 
        48*z*H[1, 1, 1, 1, 0, 0, z] + 32*z*H[1, 1, 1, 1, 1, 0, z] + 
        (-68*z*H[0, 0, 0, z] + 8*z*H[0, 0, 1, z] + (152*z*H[0, 1, 0, z])/3 - 
          16*z*H[0, 1, 1, z] - 68*z*H[1, 0, 0, z] + 8*z*H[1, 0, 1, z] + 
          (152*z*H[1, 1, 0, z])/3 - 16*z*H[1, 1, 1, z])*Zeta[3] - 
        (44*z*Zeta[3]^2)/3 + Pi^2*((-37*z*H[0, 0, 0, 0, z])/3 + 
          (4*z*H[0, 0, 0, 1, z])/3 + (14*z*H[0, 0, 1, 0, z])/3 - 
          (8*z*H[0, 0, 1, 1, z])/3 + (34*z*H[0, 1, 0, 0, z])/3 - 
          (8*z*H[0, 1, 0, 1, z])/3 - (28*z*H[0, 1, 1, 0, z])/3 + 
          (16*z*H[0, 1, 1, 1, z])/3 - (37*z*H[1, 0, 0, 0, z])/3 + 
          (4*z*H[1, 0, 0, 1, z])/3 + (14*z*H[1, 0, 1, 0, z])/3 - 
          (8*z*H[1, 0, 1, 1, z])/3 + (34*z*H[1, 1, 0, 0, z])/3 - 
          (8*z*H[1, 1, 0, 1, z])/3 - (28*z*H[1, 1, 1, 0, z])/3 + 
          (16*z*H[1, 1, 1, 1, z])/3 + ((82*z*H[0, z])/9 + (82*z*H[1, z])/9)*
           Zeta[3]) + (-12*z*H[0, z] - 12*z*H[1, z])*Zeta[5])))/
    (1 - z)^(2*eps)}, "I^A_{3,4,7}" -> 
  {(normRR[Pi*SG]*((-2*z^2)/eps^3 - (8*z^2*H[0, z])/eps^2 + 
      Pi^2*((34*z^2*H[0, z])/3 - (10*z^2*H[1, z])/3) + 
      ((11*Pi^2*z^2)/3 - 22*z^2*H[0, 0, z] + 10*z^2*H[1, 0, z])/eps - 
      50*z^2*H[0, 0, 0, z] + 20*z^2*H[0, 1, 0, z] + 38*z^2*H[1, 0, 0, z] - 
      20*z^2*H[1, 1, 0, z] + (172*z^2*Zeta[3])/3 + 
      eps*((-109*Pi^4*z^2)/60 + Pi^2*((77*z^2*H[0, 0, z])/3 - 
          (20*z^2*H[0, 1, z])/3 - (59*z^2*H[1, 0, z])/3 + 
          (20*z^2*H[1, 1, z])/3) - 106*z^2*H[0, 0, 0, 0, z] + 
        28*z^2*H[0, 0, 1, 0, z] + 76*z^2*H[0, 1, 0, 0, z] - 
        40*z^2*H[0, 1, 1, 0, z] + 94*z^2*H[1, 0, 0, 0, z] - 
        52*z^2*H[1, 0, 1, 0, z] - 76*z^2*H[1, 1, 0, 0, z] + 
        40*z^2*H[1, 1, 1, 0, z] + ((484*z^2*H[0, z])/3 - 68*z^2*H[1, z])*
         Zeta[3]) + eps^2*(Pi^4*((-41*z^2*H[0, z])/15 + (68*z^2*H[1, z])/
           15) - 218*z^2*H[0, 0, 0, 0, 0, z] + 44*z^2*H[0, 0, 0, 1, 0, z] + 
        116*z^2*H[0, 0, 1, 0, 0, z] - 56*z^2*H[0, 0, 1, 1, 0, z] + 
        188*z^2*H[0, 1, 0, 0, 0, z] - 104*z^2*H[0, 1, 0, 1, 0, z] - 
        152*z^2*H[0, 1, 1, 0, 0, z] + 80*z^2*H[0, 1, 1, 1, 0, z] + 
        206*z^2*H[1, 0, 0, 0, 0, z] - 68*z^2*H[1, 0, 0, 1, 0, z] - 
        188*z^2*H[1, 0, 1, 0, 0, z] + 104*z^2*H[1, 0, 1, 1, 0, z] - 
        188*z^2*H[1, 1, 0, 0, 0, z] + 104*z^2*H[1, 1, 0, 1, 0, z] + 
        152*z^2*H[1, 1, 1, 0, 0, z] - 80*z^2*H[1, 1, 1, 1, 0, z] + 
        ((1124*z^2*H[0, 0, z])/3 - 136*z^2*H[0, 1, z] - (812*z^2*H[1, 0, z])/
           3 + 136*z^2*H[1, 1, z])*Zeta[3] + 
        Pi^2*((163*z^2*H[0, 0, 0, z])/3 - (28*z^2*H[0, 0, 1, z])/3 - 
          (118*z^2*H[0, 1, 0, z])/3 + (40*z^2*H[0, 1, 1, z])/3 - 
          (145*z^2*H[1, 0, 0, z])/3 + (52*z^2*H[1, 0, 1, z])/3 + 
          (118*z^2*H[1, 1, 0, z])/3 - (40*z^2*H[1, 1, 1, z])/3 - 
          (778*z^2*Zeta[3])/9) + (964*z^2*Zeta[5])/5) + 
      eps^3*((-2777*Pi^6*z^2)/2520 + Pi^4*((-59*z^2*H[0, 0, z])/12 + 
          (136*z^2*H[0, 1, z])/15 + (361*z^2*H[1, 0, z])/60 - 
          (136*z^2*H[1, 1, z])/15) - 442*z^2*H[0, 0, 0, 0, 0, 0, z] + 
        76*z^2*H[0, 0, 0, 0, 1, 0, z] + 196*z^2*H[0, 0, 0, 1, 0, 0, z] - 
        88*z^2*H[0, 0, 0, 1, 1, 0, z] + 292*z^2*H[0, 0, 1, 0, 0, 0, z] - 
        184*z^2*H[0, 0, 1, 0, 1, 0, z] - 232*z^2*H[0, 0, 1, 1, 0, 0, z] + 
        112*z^2*H[0, 0, 1, 1, 1, 0, z] + 412*z^2*H[0, 1, 0, 0, 0, 0, z] - 
        136*z^2*H[0, 1, 0, 0, 1, 0, z] - 376*z^2*H[0, 1, 0, 1, 0, 0, z] + 
        208*z^2*H[0, 1, 0, 1, 1, 0, z] - 376*z^2*H[0, 1, 1, 0, 0, 0, z] + 
        208*z^2*H[0, 1, 1, 0, 1, 0, z] + 304*z^2*H[0, 1, 1, 1, 0, 0, z] - 
        160*z^2*H[0, 1, 1, 1, 1, 0, z] + 430*z^2*H[1, 0, 0, 0, 0, 0, z] - 
        100*z^2*H[1, 0, 0, 0, 1, 0, z] - 268*z^2*H[1, 0, 0, 1, 0, 0, z] + 
        136*z^2*H[1, 0, 0, 1, 1, 0, z] - 460*z^2*H[1, 0, 1, 0, 0, 0, z] + 
        232*z^2*H[1, 0, 1, 0, 1, 0, z] + 376*z^2*H[1, 0, 1, 1, 0, 0, z] - 
        208*z^2*H[1, 0, 1, 1, 1, 0, z] - 412*z^2*H[1, 1, 0, 0, 0, 0, z] + 
        136*z^2*H[1, 1, 0, 0, 1, 0, z] + 376*z^2*H[1, 1, 0, 1, 0, 0, z] - 
        208*z^2*H[1, 1, 0, 1, 1, 0, z] + 376*z^2*H[1, 1, 1, 0, 0, 0, z] - 
        208*z^2*H[1, 1, 1, 0, 1, 0, z] - 304*z^2*H[1, 1, 1, 1, 0, 0, z] + 
        160*z^2*H[1, 1, 1, 1, 1, 0, z] + ((2404*z^2*H[0, 0, 0, z])/3 - 
          248*z^2*H[0, 0, 1, z] - (1624*z^2*H[0, 1, 0, z])/3 + 
          272*z^2*H[0, 1, 1, z] - (2092*z^2*H[1, 0, 0, z])/3 + 
          296*z^2*H[1, 0, 1, z] + (1624*z^2*H[1, 1, 0, z])/3 - 
          272*z^2*H[1, 1, 1, z])*Zeta[3] - (5812*z^2*Zeta[3]^2)/9 + 
        Pi^2*((335*z^2*H[0, 0, 0, 0, z])/3 - (44*z^2*H[0, 0, 0, 1, z])/3 - 
          (194*z^2*H[0, 0, 1, 0, z])/3 + (56*z^2*H[0, 0, 1, 1, z])/3 - 
          (290*z^2*H[0, 1, 0, 0, z])/3 + (104*z^2*H[0, 1, 0, 1, z])/3 + 
          (236*z^2*H[0, 1, 1, 0, z])/3 - (80*z^2*H[0, 1, 1, 1, z])/3 - 
          (317*z^2*H[1, 0, 0, 0, z])/3 + (68*z^2*H[1, 0, 0, 1, z])/3 + 
          (278*z^2*H[1, 0, 1, 0, z])/3 - (104*z^2*H[1, 0, 1, 1, z])/3 + 
          (290*z^2*H[1, 1, 0, 0, z])/3 - (104*z^2*H[1, 1, 0, 1, z])/3 - 
          (236*z^2*H[1, 1, 1, 0, z])/3 + (80*z^2*H[1, 1, 1, 1, z])/3 + 
          ((-1814*z^2*H[0, z])/9 + (1298*z^2*H[1, z])/9)*Zeta[3]) + 
        ((3316*z^2*H[0, z])/5 - 108*z^2*H[1, z])*Zeta[5])))/(1 - z)^(2*eps)}, 
 "I^A_{1,7}" -> {(1 - z)^(1 - 2*eps)*normRR[Pi*SG]*
    ((2*Pi^2*z)/(3*(-1 + z)) + (4*(1 + z)*H[-1, 0, z])/(-1 + z) - 
     (4*z*H[0, 0, z])/(-1 + z) + 
     eps*(Pi^2*((4*z)/(-1 + z) - (2*(1 + z)*H[-1, z])/(-1 + z) + 
         (4*z*H[0, z])/(3*(-1 + z)) - (2*(1 + z)*H[1, z])/(3*(-1 + z))) + 
       (24*(1 + z)*H[-1, 0, z])/(-1 + z) - (24*z*H[0, 0, z])/(-1 + z) - 
       (8*(1 + z)*H[-1, -1, 0, z])/(-1 + z) + (16*(1 + z)*H[-1, 0, 0, z])/
        (-1 + z) - (8*(1 + z)*H[-1, 1, 0, z])/(-1 + z) + 
       (16*H[0, -1, 0, z])/(-1 + z) - (12*z*H[0, 0, 0, z])/(-1 + z) + 
       (8*z*H[0, 1, 0, z])/(-1 + z) - (8*(1 + z)*H[1, -1, 0, z])/(-1 + z) + 
       (4*(1 + z)*H[1, 0, 0, z])/(-1 + z) + (20*z*Zeta[3])/(-1 + z)) + 
     eps^2*((4*Pi^4*z)/(9*(-1 + z)) + (144*(1 + z)*H[-1, 0, z])/(-1 + z) - 
       (144*z*H[0, 0, z])/(-1 + z) + Pi^2*((24*z)/(-1 + z) - 
         (12*(1 + z)*H[-1, z])/(-1 + z) + (8*z*H[0, z])/(-1 + z) - 
         (4*(1 + z)*H[1, z])/(-1 + z) + (4*(1 + z)*H[-1, -1, z])/(-1 + z) - 
         (6*(1 + z)*H[-1, 0, z])/(-1 + z) + (4*(1 + z)*H[-1, 1, z])/
          (-1 + z) - (8*H[0, -1, z])/(-1 + z) + (14*z*H[0, 0, z])/
          (3*(-1 + z)) - (8*(1 + z)*H[0, 1, z])/(3*(-1 + z)) + 
         (4*(1 + z)*H[1, -1, z])/(-1 + z) - (4*(1 + z)*H[1, 0, z])/
          (3*(-1 + z)) + (4*(1 + z)*H[1, 1, z])/(3*(-1 + z))) - 
       (48*(1 + z)*H[-1, -1, 0, z])/(-1 + z) + (96*(1 + z)*H[-1, 0, 0, z])/
        (-1 + z) - (48*(1 + z)*H[-1, 1, 0, z])/(-1 + z) + 
       (96*H[0, -1, 0, z])/(-1 + z) - (72*z*H[0, 0, 0, z])/(-1 + z) + 
       (48*z*H[0, 1, 0, z])/(-1 + z) - (48*(1 + z)*H[1, -1, 0, z])/(-1 + z) + 
       (24*(1 + z)*H[1, 0, 0, z])/(-1 + z) + (16*(1 + z)*H[-1, -1, -1, 0, z])/
        (-1 + z) - (32*(1 + z)*H[-1, -1, 0, 0, z])/(-1 + z) + 
       (16*(1 + z)*H[-1, -1, 1, 0, z])/(-1 + z) - 
       (16*(1 + z)*H[-1, 0, -1, 0, z])/(-1 + z) + 
       (40*(1 + z)*H[-1, 0, 0, 0, z])/(-1 + z) - 
       (16*(1 + z)*H[-1, 0, 1, 0, z])/(-1 + z) + 
       (16*(1 + z)*H[-1, 1, -1, 0, z])/(-1 + z) - 
       (32*(1 + z)*H[-1, 1, 0, 0, z])/(-1 + z) + 
       (16*(1 + z)*H[-1, 1, 1, 0, z])/(-1 + z) - (32*H[0, -1, -1, 0, z])/
        (-1 + z) + (64*H[0, -1, 0, 0, z])/(-1 + z) - (32*H[0, -1, 1, 0, z])/
        (-1 + z) + (64*H[0, 0, -1, 0, z])/(-1 + z) - (28*z*H[0, 0, 0, 0, z])/
        (-1 + z) + (8*z*H[0, 0, 1, 0, z])/(-1 + z) - (32*H[0, 1, -1, 0, z])/
        (-1 + z) + (8*(2 + 3*z)*H[0, 1, 0, 0, z])/(-1 + z) - 
       (16*z*H[0, 1, 1, 0, z])/(-1 + z) + (16*(1 + z)*H[1, -1, -1, 0, z])/
        (-1 + z) - (32*(1 + z)*H[1, -1, 0, 0, z])/(-1 + z) + 
       (16*(1 + z)*H[1, -1, 1, 0, z])/(-1 + z) - 
       (16*(1 + z)*H[1, 0, -1, 0, z])/(-1 + z) + 
       (12*(1 + z)*H[1, 0, 0, 0, z])/(-1 + z) - (8*(1 + z)*H[1, 0, 1, 0, z])/
        (-1 + z) + (16*(1 + z)*H[1, 1, -1, 0, z])/(-1 + z) - 
       (8*(1 + z)*H[1, 1, 0, 0, z])/(-1 + z) + 
       ((120*z)/(-1 + z) - (28*(1 + z)*H[-1, z])/(-1 + z) + 
         (8*z*H[0, z])/(-1 + z) - (20*(1 + z)*H[1, z])/(-1 + z))*Zeta[3]) + 
     eps^3*(Pi^4*((8*z)/(3*(-1 + z)) + (4*(1 + z)*H[-1, z])/(15*(-1 + z)) - 
         (32*z*H[0, z])/(45*(-1 + z)) - (4*(1 + z)*H[1, z])/(9*(-1 + z))) + 
       (864*(1 + z)*H[-1, 0, z])/(-1 + z) - (864*z*H[0, 0, z])/(-1 + z) - 
       (288*(1 + z)*H[-1, -1, 0, z])/(-1 + z) + (576*(1 + z)*H[-1, 0, 0, z])/
        (-1 + z) - (288*(1 + z)*H[-1, 1, 0, z])/(-1 + z) + 
       (576*H[0, -1, 0, z])/(-1 + z) - (432*z*H[0, 0, 0, z])/(-1 + z) + 
       (288*z*H[0, 1, 0, z])/(-1 + z) - (288*(1 + z)*H[1, -1, 0, z])/
        (-1 + z) + (144*(1 + z)*H[1, 0, 0, z])/(-1 + z) + 
       (96*(1 + z)*H[-1, -1, -1, 0, z])/(-1 + z) - 
       (192*(1 + z)*H[-1, -1, 0, 0, z])/(-1 + z) + 
       (96*(1 + z)*H[-1, -1, 1, 0, z])/(-1 + z) - 
       (96*(1 + z)*H[-1, 0, -1, 0, z])/(-1 + z) + 
       (240*(1 + z)*H[-1, 0, 0, 0, z])/(-1 + z) - 
       (96*(1 + z)*H[-1, 0, 1, 0, z])/(-1 + z) + 
       (96*(1 + z)*H[-1, 1, -1, 0, z])/(-1 + z) - 
       (192*(1 + z)*H[-1, 1, 0, 0, z])/(-1 + z) + 
       (96*(1 + z)*H[-1, 1, 1, 0, z])/(-1 + z) - (192*H[0, -1, -1, 0, z])/
        (-1 + z) + (384*H[0, -1, 0, 0, z])/(-1 + z) - (192*H[0, -1, 1, 0, z])/
        (-1 + z) + (384*H[0, 0, -1, 0, z])/(-1 + z) - 
       (168*z*H[0, 0, 0, 0, z])/(-1 + z) + (48*z*H[0, 0, 1, 0, z])/(-1 + z) - 
       (192*H[0, 1, -1, 0, z])/(-1 + z) + (48*(2 + 3*z)*H[0, 1, 0, 0, z])/
        (-1 + z) - (96*z*H[0, 1, 1, 0, z])/(-1 + z) + 
       (96*(1 + z)*H[1, -1, -1, 0, z])/(-1 + z) - 
       (192*(1 + z)*H[1, -1, 0, 0, z])/(-1 + z) + 
       (96*(1 + z)*H[1, -1, 1, 0, z])/(-1 + z) - 
       (96*(1 + z)*H[1, 0, -1, 0, z])/(-1 + z) + 
       (72*(1 + z)*H[1, 0, 0, 0, z])/(-1 + z) - (48*(1 + z)*H[1, 0, 1, 0, z])/
        (-1 + z) + (96*(1 + z)*H[1, 1, -1, 0, z])/(-1 + z) - 
       (48*(1 + z)*H[1, 1, 0, 0, z])/(-1 + z) - 
       (32*(1 + z)*H[-1, -1, -1, -1, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[-1, -1, -1, 0, 0, z])/(-1 + z) - 
       (32*(1 + z)*H[-1, -1, -1, 1, 0, z])/(-1 + z) + 
       (32*(1 + z)*H[-1, -1, 0, -1, 0, z])/(-1 + z) - 
       (80*(1 + z)*H[-1, -1, 0, 0, 0, z])/(-1 + z) + 
       (32*(1 + z)*H[-1, -1, 0, 1, 0, z])/(-1 + z) - 
       (32*(1 + z)*H[-1, -1, 1, -1, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[-1, -1, 1, 0, 0, z])/(-1 + z) - 
       (32*(1 + z)*H[-1, -1, 1, 1, 0, z])/(-1 + z) + 
       (32*(1 + z)*H[-1, 0, -1, -1, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[-1, 0, -1, 0, 0, z])/(-1 + z) + 
       (32*(1 + z)*H[-1, 0, -1, 1, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[-1, 0, 0, -1, 0, z])/(-1 + z) + 
       (88*(1 + z)*H[-1, 0, 0, 0, 0, z])/(-1 + z) - 
       (16*(1 + z)*H[-1, 0, 0, 1, 0, z])/(-1 + z) + 
       (32*(1 + z)*H[-1, 0, 1, -1, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[-1, 0, 1, 0, 0, z])/(-1 + z) + 
       (32*(1 + z)*H[-1, 0, 1, 1, 0, z])/(-1 + z) - 
       (32*(1 + z)*H[-1, 1, -1, -1, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[-1, 1, -1, 0, 0, z])/(-1 + z) - 
       (32*(1 + z)*H[-1, 1, -1, 1, 0, z])/(-1 + z) + 
       (32*(1 + z)*H[-1, 1, 0, -1, 0, z])/(-1 + z) - 
       (80*(1 + z)*H[-1, 1, 0, 0, 0, z])/(-1 + z) + 
       (32*(1 + z)*H[-1, 1, 0, 1, 0, z])/(-1 + z) - 
       (32*(1 + z)*H[-1, 1, 1, -1, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[-1, 1, 1, 0, 0, z])/(-1 + z) - 
       (32*(1 + z)*H[-1, 1, 1, 1, 0, z])/(-1 + z) + 
       (64*H[0, -1, -1, -1, 0, z])/(-1 + z) - (128*H[0, -1, -1, 0, 0, z])/
        (-1 + z) + (64*H[0, -1, -1, 1, 0, z])/(-1 + z) - 
       (64*H[0, -1, 0, -1, 0, z])/(-1 + z) + (160*H[0, -1, 0, 0, 0, z])/
        (-1 + z) - (64*H[0, -1, 0, 1, 0, z])/(-1 + z) + 
       (64*H[0, -1, 1, -1, 0, z])/(-1 + z) - (128*H[0, -1, 1, 0, 0, z])/
        (-1 + z) + (64*H[0, -1, 1, 1, 0, z])/(-1 + z) - 
       (128*H[0, 0, -1, -1, 0, z])/(-1 + z) + (256*H[0, 0, -1, 0, 0, z])/
        (-1 + z) - (128*H[0, 0, -1, 1, 0, z])/(-1 + z) + 
       (256*H[0, 0, 0, -1, 0, z])/(-1 + z) - (60*z*H[0, 0, 0, 0, 0, z])/
        (-1 + z) + (8*z*H[0, 0, 0, 1, 0, z])/(-1 + z) - 
       (128*H[0, 0, 1, -1, 0, z])/(-1 + z) + 
       (8*(8 + 3*z)*H[0, 0, 1, 0, 0, z])/(-1 + z) - 
       (16*z*H[0, 0, 1, 1, 0, z])/(-1 + z) + (64*H[0, 1, -1, -1, 0, z])/
        (-1 + z) - (128*H[0, 1, -1, 0, 0, z])/(-1 + z) + 
       (64*H[0, 1, -1, 1, 0, z])/(-1 + z) - (64*H[0, 1, 0, -1, 0, z])/
        (-1 + z) + (8*(6 + 7*z)*H[0, 1, 0, 0, 0, z])/(-1 + z) - 
       (16*(2 + z)*H[0, 1, 0, 1, 0, z])/(-1 + z) + (64*H[0, 1, 1, -1, 0, z])/
        (-1 + z) - (16*(2 + 3*z)*H[0, 1, 1, 0, 0, z])/(-1 + z) + 
       (32*z*H[0, 1, 1, 1, 0, z])/(-1 + z) - 
       (32*(1 + z)*H[1, -1, -1, -1, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[1, -1, -1, 0, 0, z])/(-1 + z) - 
       (32*(1 + z)*H[1, -1, -1, 1, 0, z])/(-1 + z) + 
       (32*(1 + z)*H[1, -1, 0, -1, 0, z])/(-1 + z) - 
       (80*(1 + z)*H[1, -1, 0, 0, 0, z])/(-1 + z) + 
       (32*(1 + z)*H[1, -1, 0, 1, 0, z])/(-1 + z) - 
       (32*(1 + z)*H[1, -1, 1, -1, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[1, -1, 1, 0, 0, z])/(-1 + z) - 
       (32*(1 + z)*H[1, -1, 1, 1, 0, z])/(-1 + z) + 
       (32*(1 + z)*H[1, 0, -1, -1, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[1, 0, -1, 0, 0, z])/(-1 + z) + 
       (32*(1 + z)*H[1, 0, -1, 1, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[1, 0, 0, -1, 0, z])/(-1 + z) + 
       (28*(1 + z)*H[1, 0, 0, 0, 0, z])/(-1 + z) - 
       (8*(1 + z)*H[1, 0, 0, 1, 0, z])/(-1 + z) + 
       (32*(1 + z)*H[1, 0, 1, -1, 0, z])/(-1 + z) - 
       (40*(1 + z)*H[1, 0, 1, 0, 0, z])/(-1 + z) + 
       (16*(1 + z)*H[1, 0, 1, 1, 0, z])/(-1 + z) - 
       (32*(1 + z)*H[1, 1, -1, -1, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[1, 1, -1, 0, 0, z])/(-1 + z) - 
       (32*(1 + z)*H[1, 1, -1, 1, 0, z])/(-1 + z) + 
       (32*(1 + z)*H[1, 1, 0, -1, 0, z])/(-1 + z) - 
       (24*(1 + z)*H[1, 1, 0, 0, 0, z])/(-1 + z) + 
       (16*(1 + z)*H[1, 1, 0, 1, 0, z])/(-1 + z) - 
       (32*(1 + z)*H[1, 1, 1, -1, 0, z])/(-1 + z) + 
       (16*(1 + z)*H[1, 1, 1, 0, 0, z])/(-1 + z) + 
       ((720*z)/(-1 + z) - (168*(1 + z)*H[-1, z])/(-1 + z) + 
         (48*z*H[0, z])/(-1 + z) - (120*(1 + z)*H[1, z])/(-1 + z) + 
         (56*(1 + z)*H[-1, -1, z])/(-1 + z) - (176*(1 + z)*H[-1, 0, z])/
          (3*(-1 + z)) + (56*(1 + z)*H[-1, 1, z])/(-1 + z) - 
         (112*H[0, -1, z])/(-1 + z) + (152*z*H[0, 0, z])/(3*(-1 + z)) - 
         (16*(5 + z)*H[0, 1, z])/(-1 + z) + (56*(1 + z)*H[1, -1, z])/
          (-1 + z) - (8*(1 + z)*H[1, 0, z])/(-1 + z) + 
         (40*(1 + z)*H[1, 1, z])/(-1 + z))*Zeta[3] + 
       Pi^2*((144*z)/(-1 + z) - (72*(1 + z)*H[-1, z])/(-1 + z) + 
         (48*z*H[0, z])/(-1 + z) - (24*(1 + z)*H[1, z])/(-1 + z) + 
         (24*(1 + z)*H[-1, -1, z])/(-1 + z) - (36*(1 + z)*H[-1, 0, z])/
          (-1 + z) + (24*(1 + z)*H[-1, 1, z])/(-1 + z) - 
         (48*H[0, -1, z])/(-1 + z) + (28*z*H[0, 0, z])/(-1 + z) - 
         (16*(1 + z)*H[0, 1, z])/(-1 + z) + (24*(1 + z)*H[1, -1, z])/
          (-1 + z) - (8*(1 + z)*H[1, 0, z])/(-1 + z) + (8*(1 + z)*H[1, 1, z])/
          (-1 + z) - (8*(1 + z)*H[-1, -1, -1, z])/(-1 + z) + 
         (12*(1 + z)*H[-1, -1, 0, z])/(-1 + z) - (8*(1 + z)*H[-1, -1, 1, z])/
          (-1 + z) + (8*(1 + z)*H[-1, 0, -1, z])/(-1 + z) - 
         (16*(1 + z)*H[-1, 0, 0, z])/(-1 + z) + (8*(1 + z)*H[-1, 0, 1, z])/
          (-1 + z) - (8*(1 + z)*H[-1, 1, -1, z])/(-1 + z) + 
         (12*(1 + z)*H[-1, 1, 0, z])/(-1 + z) - (8*(1 + z)*H[-1, 1, 1, z])/
          (-1 + z) + (16*H[0, -1, -1, z])/(-1 + z) - (24*H[0, -1, 0, z])/
          (-1 + z) + (16*H[0, -1, 1, z])/(-1 + z) - (32*H[0, 0, -1, z])/
          (-1 + z) + (34*z*H[0, 0, 0, z])/(3*(-1 + z)) - 
         (8*(4 + z)*H[0, 0, 1, z])/(3*(-1 + z)) + (16*H[0, 1, -1, z])/
          (-1 + z) - (4*(4 + 7*z)*H[0, 1, 0, z])/(3*(-1 + z)) + 
         (16*(1 + z)*H[0, 1, 1, z])/(3*(-1 + z)) - 
         (8*(1 + z)*H[1, -1, -1, z])/(-1 + z) + (12*(1 + z)*H[1, -1, 0, z])/
          (-1 + z) - (8*(1 + z)*H[1, -1, 1, z])/(-1 + z) + 
         (8*(1 + z)*H[1, 0, -1, z])/(-1 + z) - (14*(1 + z)*H[1, 0, 0, z])/
          (3*(-1 + z)) + (16*(1 + z)*H[1, 0, 1, z])/(3*(-1 + z)) - 
         (8*(1 + z)*H[1, 1, -1, z])/(-1 + z) + (8*(1 + z)*H[1, 1, 0, z])/
          (3*(-1 + z)) - (8*(1 + z)*H[1, 1, 1, z])/(3*(-1 + z)) - 
         (154*z*Zeta[3])/(9*(-1 + z))) + (300*z*Zeta[5])/(-1 + z)) + 
     eps^4*((377*Pi^6*z)/(540*(-1 + z)) + (5184*(1 + z)*H[-1, 0, z])/
        (-1 + z) - (5184*z*H[0, 0, z])/(-1 + z) + 
       Pi^4*((16*z)/(-1 + z) + (8*(1 + z)*H[-1, z])/(5*(-1 + z)) - 
         (64*z*H[0, z])/(15*(-1 + z)) - (8*(1 + z)*H[1, z])/(3*(-1 + z)) - 
         (8*(1 + z)*H[-1, -1, z])/(15*(-1 + z)) + (53*(1 + z)*H[-1, 0, z])/
          (30*(-1 + z)) - (8*(1 + z)*H[-1, 1, z])/(15*(-1 + z)) + 
         (16*H[0, -1, z])/(15*(-1 + z)) - (19*z*H[0, 0, z])/(18*(-1 + z)) + 
         (16*(-5 + 4*z)*H[0, 1, z])/(45*(-1 + z)) - (8*(1 + z)*H[1, -1, z])/
          (15*(-1 + z)) + (32*(1 + z)*H[1, 0, z])/(45*(-1 + z)) + 
         (8*(1 + z)*H[1, 1, z])/(9*(-1 + z))) - 
       (1728*(1 + z)*H[-1, -1, 0, z])/(-1 + z) + 
       (3456*(1 + z)*H[-1, 0, 0, z])/(-1 + z) - (1728*(1 + z)*H[-1, 1, 0, z])/
        (-1 + z) + (3456*H[0, -1, 0, z])/(-1 + z) - (2592*z*H[0, 0, 0, z])/
        (-1 + z) + (1728*z*H[0, 1, 0, z])/(-1 + z) - 
       (1728*(1 + z)*H[1, -1, 0, z])/(-1 + z) + (864*(1 + z)*H[1, 0, 0, z])/
        (-1 + z) + (576*(1 + z)*H[-1, -1, -1, 0, z])/(-1 + z) - 
       (1152*(1 + z)*H[-1, -1, 0, 0, z])/(-1 + z) + 
       (576*(1 + z)*H[-1, -1, 1, 0, z])/(-1 + z) - 
       (576*(1 + z)*H[-1, 0, -1, 0, z])/(-1 + z) + 
       (1440*(1 + z)*H[-1, 0, 0, 0, z])/(-1 + z) - 
       (576*(1 + z)*H[-1, 0, 1, 0, z])/(-1 + z) + 
       (576*(1 + z)*H[-1, 1, -1, 0, z])/(-1 + z) - 
       (1152*(1 + z)*H[-1, 1, 0, 0, z])/(-1 + z) + 
       (576*(1 + z)*H[-1, 1, 1, 0, z])/(-1 + z) - (1152*H[0, -1, -1, 0, z])/
        (-1 + z) + (2304*H[0, -1, 0, 0, z])/(-1 + z) - 
       (1152*H[0, -1, 1, 0, z])/(-1 + z) + (2304*H[0, 0, -1, 0, z])/
        (-1 + z) - (1008*z*H[0, 0, 0, 0, z])/(-1 + z) + 
       (288*z*H[0, 0, 1, 0, z])/(-1 + z) - (1152*H[0, 1, -1, 0, z])/
        (-1 + z) + (288*(2 + 3*z)*H[0, 1, 0, 0, z])/(-1 + z) - 
       (576*z*H[0, 1, 1, 0, z])/(-1 + z) + (576*(1 + z)*H[1, -1, -1, 0, z])/
        (-1 + z) - (1152*(1 + z)*H[1, -1, 0, 0, z])/(-1 + z) + 
       (576*(1 + z)*H[1, -1, 1, 0, z])/(-1 + z) - 
       (576*(1 + z)*H[1, 0, -1, 0, z])/(-1 + z) + 
       (432*(1 + z)*H[1, 0, 0, 0, z])/(-1 + z) - 
       (288*(1 + z)*H[1, 0, 1, 0, z])/(-1 + z) + 
       (576*(1 + z)*H[1, 1, -1, 0, z])/(-1 + z) - 
       (288*(1 + z)*H[1, 1, 0, 0, z])/(-1 + z) - 
       (192*(1 + z)*H[-1, -1, -1, -1, 0, z])/(-1 + z) + 
       (384*(1 + z)*H[-1, -1, -1, 0, 0, z])/(-1 + z) - 
       (192*(1 + z)*H[-1, -1, -1, 1, 0, z])/(-1 + z) + 
       (192*(1 + z)*H[-1, -1, 0, -1, 0, z])/(-1 + z) - 
       (480*(1 + z)*H[-1, -1, 0, 0, 0, z])/(-1 + z) + 
       (192*(1 + z)*H[-1, -1, 0, 1, 0, z])/(-1 + z) - 
       (192*(1 + z)*H[-1, -1, 1, -1, 0, z])/(-1 + z) + 
       (384*(1 + z)*H[-1, -1, 1, 0, 0, z])/(-1 + z) - 
       (192*(1 + z)*H[-1, -1, 1, 1, 0, z])/(-1 + z) + 
       (192*(1 + z)*H[-1, 0, -1, -1, 0, z])/(-1 + z) - 
       (384*(1 + z)*H[-1, 0, -1, 0, 0, z])/(-1 + z) + 
       (192*(1 + z)*H[-1, 0, -1, 1, 0, z])/(-1 + z) - 
       (384*(1 + z)*H[-1, 0, 0, -1, 0, z])/(-1 + z) + 
       (528*(1 + z)*H[-1, 0, 0, 0, 0, z])/(-1 + z) - 
       (96*(1 + z)*H[-1, 0, 0, 1, 0, z])/(-1 + z) + 
       (192*(1 + z)*H[-1, 0, 1, -1, 0, z])/(-1 + z) - 
       (384*(1 + z)*H[-1, 0, 1, 0, 0, z])/(-1 + z) + 
       (192*(1 + z)*H[-1, 0, 1, 1, 0, z])/(-1 + z) - 
       (192*(1 + z)*H[-1, 1, -1, -1, 0, z])/(-1 + z) + 
       (384*(1 + z)*H[-1, 1, -1, 0, 0, z])/(-1 + z) - 
       (192*(1 + z)*H[-1, 1, -1, 1, 0, z])/(-1 + z) + 
       (192*(1 + z)*H[-1, 1, 0, -1, 0, z])/(-1 + z) - 
       (480*(1 + z)*H[-1, 1, 0, 0, 0, z])/(-1 + z) + 
       (192*(1 + z)*H[-1, 1, 0, 1, 0, z])/(-1 + z) - 
       (192*(1 + z)*H[-1, 1, 1, -1, 0, z])/(-1 + z) + 
       (384*(1 + z)*H[-1, 1, 1, 0, 0, z])/(-1 + z) - 
       (192*(1 + z)*H[-1, 1, 1, 1, 0, z])/(-1 + z) + 
       (384*H[0, -1, -1, -1, 0, z])/(-1 + z) - (768*H[0, -1, -1, 0, 0, z])/
        (-1 + z) + (384*H[0, -1, -1, 1, 0, z])/(-1 + z) - 
       (384*H[0, -1, 0, -1, 0, z])/(-1 + z) + (960*H[0, -1, 0, 0, 0, z])/
        (-1 + z) - (384*H[0, -1, 0, 1, 0, z])/(-1 + z) + 
       (384*H[0, -1, 1, -1, 0, z])/(-1 + z) - (768*H[0, -1, 1, 0, 0, z])/
        (-1 + z) + (384*H[0, -1, 1, 1, 0, z])/(-1 + z) - 
       (768*H[0, 0, -1, -1, 0, z])/(-1 + z) + (1536*H[0, 0, -1, 0, 0, z])/
        (-1 + z) - (768*H[0, 0, -1, 1, 0, z])/(-1 + z) + 
       (1536*H[0, 0, 0, -1, 0, z])/(-1 + z) - (360*z*H[0, 0, 0, 0, 0, z])/
        (-1 + z) + (48*z*H[0, 0, 0, 1, 0, z])/(-1 + z) - 
       (768*H[0, 0, 1, -1, 0, z])/(-1 + z) + 
       (48*(8 + 3*z)*H[0, 0, 1, 0, 0, z])/(-1 + z) - 
       (96*z*H[0, 0, 1, 1, 0, z])/(-1 + z) + (384*H[0, 1, -1, -1, 0, z])/
        (-1 + z) - (768*H[0, 1, -1, 0, 0, z])/(-1 + z) + 
       (384*H[0, 1, -1, 1, 0, z])/(-1 + z) - (384*H[0, 1, 0, -1, 0, z])/
        (-1 + z) + (48*(6 + 7*z)*H[0, 1, 0, 0, 0, z])/(-1 + z) - 
       (96*(2 + z)*H[0, 1, 0, 1, 0, z])/(-1 + z) + (384*H[0, 1, 1, -1, 0, z])/
        (-1 + z) - (96*(2 + 3*z)*H[0, 1, 1, 0, 0, z])/(-1 + z) + 
       (192*z*H[0, 1, 1, 1, 0, z])/(-1 + z) - 
       (192*(1 + z)*H[1, -1, -1, -1, 0, z])/(-1 + z) + 
       (384*(1 + z)*H[1, -1, -1, 0, 0, z])/(-1 + z) - 
       (192*(1 + z)*H[1, -1, -1, 1, 0, z])/(-1 + z) + 
       (192*(1 + z)*H[1, -1, 0, -1, 0, z])/(-1 + z) - 
       (480*(1 + z)*H[1, -1, 0, 0, 0, z])/(-1 + z) + 
       (192*(1 + z)*H[1, -1, 0, 1, 0, z])/(-1 + z) - 
       (192*(1 + z)*H[1, -1, 1, -1, 0, z])/(-1 + z) + 
       (384*(1 + z)*H[1, -1, 1, 0, 0, z])/(-1 + z) - 
       (192*(1 + z)*H[1, -1, 1, 1, 0, z])/(-1 + z) + 
       (192*(1 + z)*H[1, 0, -1, -1, 0, z])/(-1 + z) - 
       (384*(1 + z)*H[1, 0, -1, 0, 0, z])/(-1 + z) + 
       (192*(1 + z)*H[1, 0, -1, 1, 0, z])/(-1 + z) - 
       (384*(1 + z)*H[1, 0, 0, -1, 0, z])/(-1 + z) + 
       (168*(1 + z)*H[1, 0, 0, 0, 0, z])/(-1 + z) - 
       (48*(1 + z)*H[1, 0, 0, 1, 0, z])/(-1 + z) + 
       (192*(1 + z)*H[1, 0, 1, -1, 0, z])/(-1 + z) - 
       (240*(1 + z)*H[1, 0, 1, 0, 0, z])/(-1 + z) + 
       (96*(1 + z)*H[1, 0, 1, 1, 0, z])/(-1 + z) - 
       (192*(1 + z)*H[1, 1, -1, -1, 0, z])/(-1 + z) + 
       (384*(1 + z)*H[1, 1, -1, 0, 0, z])/(-1 + z) - 
       (192*(1 + z)*H[1, 1, -1, 1, 0, z])/(-1 + z) + 
       (192*(1 + z)*H[1, 1, 0, -1, 0, z])/(-1 + z) - 
       (144*(1 + z)*H[1, 1, 0, 0, 0, z])/(-1 + z) + 
       (96*(1 + z)*H[1, 1, 0, 1, 0, z])/(-1 + z) - 
       (192*(1 + z)*H[1, 1, 1, -1, 0, z])/(-1 + z) + 
       (96*(1 + z)*H[1, 1, 1, 0, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[-1, -1, -1, -1, -1, 0, z])/(-1 + z) - 
       (128*(1 + z)*H[-1, -1, -1, -1, 0, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[-1, -1, -1, -1, 1, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[-1, -1, -1, 0, -1, 0, z])/(-1 + z) + 
       (160*(1 + z)*H[-1, -1, -1, 0, 0, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[-1, -1, -1, 0, 1, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[-1, -1, -1, 1, -1, 0, z])/(-1 + z) - 
       (128*(1 + z)*H[-1, -1, -1, 1, 0, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[-1, -1, -1, 1, 1, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[-1, -1, 0, -1, -1, 0, z])/(-1 + z) + 
       (128*(1 + z)*H[-1, -1, 0, -1, 0, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[-1, -1, 0, -1, 1, 0, z])/(-1 + z) + 
       (128*(1 + z)*H[-1, -1, 0, 0, -1, 0, z])/(-1 + z) - 
       (176*(1 + z)*H[-1, -1, 0, 0, 0, 0, z])/(-1 + z) + 
       (32*(1 + z)*H[-1, -1, 0, 0, 1, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[-1, -1, 0, 1, -1, 0, z])/(-1 + z) + 
       (128*(1 + z)*H[-1, -1, 0, 1, 0, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[-1, -1, 0, 1, 1, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[-1, -1, 1, -1, -1, 0, z])/(-1 + z) - 
       (128*(1 + z)*H[-1, -1, 1, -1, 0, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[-1, -1, 1, -1, 1, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[-1, -1, 1, 0, -1, 0, z])/(-1 + z) + 
       (160*(1 + z)*H[-1, -1, 1, 0, 0, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[-1, -1, 1, 0, 1, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[-1, -1, 1, 1, -1, 0, z])/(-1 + z) - 
       (128*(1 + z)*H[-1, -1, 1, 1, 0, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[-1, -1, 1, 1, 1, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[-1, 0, -1, -1, -1, 0, z])/(-1 + z) + 
       (128*(1 + z)*H[-1, 0, -1, -1, 0, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[-1, 0, -1, -1, 1, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[-1, 0, -1, 0, -1, 0, z])/(-1 + z) - 
       (160*(1 + z)*H[-1, 0, -1, 0, 0, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[-1, 0, -1, 0, 1, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[-1, 0, -1, 1, -1, 0, z])/(-1 + z) + 
       (128*(1 + z)*H[-1, 0, -1, 1, 0, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[-1, 0, -1, 1, 1, 0, z])/(-1 + z) + 
       (128*(1 + z)*H[-1, 0, 0, -1, -1, 0, z])/(-1 + z) - 
       (256*(1 + z)*H[-1, 0, 0, -1, 0, 0, z])/(-1 + z) + 
       (128*(1 + z)*H[-1, 0, 0, -1, 1, 0, z])/(-1 + z) - 
       (256*(1 + z)*H[-1, 0, 0, 0, -1, 0, z])/(-1 + z) + 
       (184*(1 + z)*H[-1, 0, 0, 0, 0, 0, z])/(-1 + z) - 
       (16*(1 + z)*H[-1, 0, 0, 0, 1, 0, z])/(-1 + z) + 
       (128*(1 + z)*H[-1, 0, 0, 1, -1, 0, z])/(-1 + z) - 
       (112*(1 + z)*H[-1, 0, 0, 1, 0, 0, z])/(-1 + z) + 
       (32*(1 + z)*H[-1, 0, 0, 1, 1, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[-1, 0, 1, -1, -1, 0, z])/(-1 + z) + 
       (128*(1 + z)*H[-1, 0, 1, -1, 0, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[-1, 0, 1, -1, 1, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[-1, 0, 1, 0, -1, 0, z])/(-1 + z) - 
       (160*(1 + z)*H[-1, 0, 1, 0, 0, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[-1, 0, 1, 0, 1, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[-1, 0, 1, 1, -1, 0, z])/(-1 + z) + 
       (128*(1 + z)*H[-1, 0, 1, 1, 0, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[-1, 0, 1, 1, 1, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[-1, 1, -1, -1, -1, 0, z])/(-1 + z) - 
       (128*(1 + z)*H[-1, 1, -1, -1, 0, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[-1, 1, -1, -1, 1, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[-1, 1, -1, 0, -1, 0, z])/(-1 + z) + 
       (160*(1 + z)*H[-1, 1, -1, 0, 0, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[-1, 1, -1, 0, 1, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[-1, 1, -1, 1, -1, 0, z])/(-1 + z) - 
       (128*(1 + z)*H[-1, 1, -1, 1, 0, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[-1, 1, -1, 1, 1, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[-1, 1, 0, -1, -1, 0, z])/(-1 + z) + 
       (128*(1 + z)*H[-1, 1, 0, -1, 0, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[-1, 1, 0, -1, 1, 0, z])/(-1 + z) + 
       (128*(1 + z)*H[-1, 1, 0, 0, -1, 0, z])/(-1 + z) - 
       (176*(1 + z)*H[-1, 1, 0, 0, 0, 0, z])/(-1 + z) + 
       (32*(1 + z)*H[-1, 1, 0, 0, 1, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[-1, 1, 0, 1, -1, 0, z])/(-1 + z) + 
       (128*(1 + z)*H[-1, 1, 0, 1, 0, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[-1, 1, 0, 1, 1, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[-1, 1, 1, -1, -1, 0, z])/(-1 + z) - 
       (128*(1 + z)*H[-1, 1, 1, -1, 0, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[-1, 1, 1, -1, 1, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[-1, 1, 1, 0, -1, 0, z])/(-1 + z) + 
       (160*(1 + z)*H[-1, 1, 1, 0, 0, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[-1, 1, 1, 0, 1, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[-1, 1, 1, 1, -1, 0, z])/(-1 + z) - 
       (128*(1 + z)*H[-1, 1, 1, 1, 0, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[-1, 1, 1, 1, 1, 0, z])/(-1 + z) - 
       (128*H[0, -1, -1, -1, -1, 0, z])/(-1 + z) + 
       (256*H[0, -1, -1, -1, 0, 0, z])/(-1 + z) - 
       (128*H[0, -1, -1, -1, 1, 0, z])/(-1 + z) + 
       (128*H[0, -1, -1, 0, -1, 0, z])/(-1 + z) - 
       (320*H[0, -1, -1, 0, 0, 0, z])/(-1 + z) + 
       (128*H[0, -1, -1, 0, 1, 0, z])/(-1 + z) - 
       (128*H[0, -1, -1, 1, -1, 0, z])/(-1 + z) + 
       (256*H[0, -1, -1, 1, 0, 0, z])/(-1 + z) - 
       (128*H[0, -1, -1, 1, 1, 0, z])/(-1 + z) + 
       (128*H[0, -1, 0, -1, -1, 0, z])/(-1 + z) - 
       (256*H[0, -1, 0, -1, 0, 0, z])/(-1 + z) + 
       (128*H[0, -1, 0, -1, 1, 0, z])/(-1 + z) - 
       (256*H[0, -1, 0, 0, -1, 0, z])/(-1 + z) + 
       (352*H[0, -1, 0, 0, 0, 0, z])/(-1 + z) - (64*H[0, -1, 0, 0, 1, 0, z])/
        (-1 + z) + (128*H[0, -1, 0, 1, -1, 0, z])/(-1 + z) - 
       (256*H[0, -1, 0, 1, 0, 0, z])/(-1 + z) + (128*H[0, -1, 0, 1, 1, 0, z])/
        (-1 + z) - (128*H[0, -1, 1, -1, -1, 0, z])/(-1 + z) + 
       (256*H[0, -1, 1, -1, 0, 0, z])/(-1 + z) - 
       (128*H[0, -1, 1, -1, 1, 0, z])/(-1 + z) + 
       (128*H[0, -1, 1, 0, -1, 0, z])/(-1 + z) - 
       (320*H[0, -1, 1, 0, 0, 0, z])/(-1 + z) + (128*H[0, -1, 1, 0, 1, 0, z])/
        (-1 + z) - (128*H[0, -1, 1, 1, -1, 0, z])/(-1 + z) + 
       (256*H[0, -1, 1, 1, 0, 0, z])/(-1 + z) - (128*H[0, -1, 1, 1, 1, 0, z])/
        (-1 + z) + (256*H[0, 0, -1, -1, -1, 0, z])/(-1 + z) - 
       (512*H[0, 0, -1, -1, 0, 0, z])/(-1 + z) + 
       (256*H[0, 0, -1, -1, 1, 0, z])/(-1 + z) - 
       (256*H[0, 0, -1, 0, -1, 0, z])/(-1 + z) + 
       (640*H[0, 0, -1, 0, 0, 0, z])/(-1 + z) - (256*H[0, 0, -1, 0, 1, 0, z])/
        (-1 + z) + (256*H[0, 0, -1, 1, -1, 0, z])/(-1 + z) - 
       (512*H[0, 0, -1, 1, 0, 0, z])/(-1 + z) + (256*H[0, 0, -1, 1, 1, 0, z])/
        (-1 + z) - (512*H[0, 0, 0, -1, -1, 0, z])/(-1 + z) + 
       (1024*H[0, 0, 0, -1, 0, 0, z])/(-1 + z) - 
       (512*H[0, 0, 0, -1, 1, 0, z])/(-1 + z) + 
       (1024*H[0, 0, 0, 0, -1, 0, z])/(-1 + z) - 
       (124*z*H[0, 0, 0, 0, 0, 0, z])/(-1 + z) + (8*z*H[0, 0, 0, 0, 1, 0, z])/
        (-1 + z) - (512*H[0, 0, 0, 1, -1, 0, z])/(-1 + z) + 
       (8*(32 + 3*z)*H[0, 0, 0, 1, 0, 0, z])/(-1 + z) - 
       (16*z*H[0, 0, 0, 1, 1, 0, z])/(-1 + z) + 
       (256*H[0, 0, 1, -1, -1, 0, z])/(-1 + z) - 
       (512*H[0, 0, 1, -1, 0, 0, z])/(-1 + z) + (256*H[0, 0, 1, -1, 1, 0, z])/
        (-1 + z) - (256*H[0, 0, 1, 0, -1, 0, z])/(-1 + z) + 
       (8*(24 + 7*z)*H[0, 0, 1, 0, 0, 0, z])/(-1 + z) - 
       (16*(8 + z)*H[0, 0, 1, 0, 1, 0, z])/(-1 + z) + 
       (256*H[0, 0, 1, 1, -1, 0, z])/(-1 + z) - 
       (16*(8 + 3*z)*H[0, 0, 1, 1, 0, 0, z])/(-1 + z) + 
       (32*z*H[0, 0, 1, 1, 1, 0, z])/(-1 + z) - 
       (128*H[0, 1, -1, -1, -1, 0, z])/(-1 + z) + 
       (256*H[0, 1, -1, -1, 0, 0, z])/(-1 + z) - 
       (128*H[0, 1, -1, -1, 1, 0, z])/(-1 + z) + 
       (128*H[0, 1, -1, 0, -1, 0, z])/(-1 + z) - 
       (320*H[0, 1, -1, 0, 0, 0, z])/(-1 + z) + (128*H[0, 1, -1, 0, 1, 0, z])/
        (-1 + z) - (128*H[0, 1, -1, 1, -1, 0, z])/(-1 + z) + 
       (256*H[0, 1, -1, 1, 0, 0, z])/(-1 + z) - (128*H[0, 1, -1, 1, 1, 0, z])/
        (-1 + z) + (128*H[0, 1, 0, -1, -1, 0, z])/(-1 + z) - 
       (256*H[0, 1, 0, -1, 0, 0, z])/(-1 + z) + (128*H[0, 1, 0, -1, 1, 0, z])/
        (-1 + z) - (256*H[0, 1, 0, 0, -1, 0, z])/(-1 + z) + 
       (8*(14 + 15*z)*H[0, 1, 0, 0, 0, 0, z])/(-1 + z) - 
       (16*(2 + z)*H[0, 1, 0, 0, 1, 0, z])/(-1 + z) + 
       (128*H[0, 1, 0, 1, -1, 0, z])/(-1 + z) - 
       (16*(10 + 3*z)*H[0, 1, 0, 1, 0, 0, z])/(-1 + z) + 
       (32*(2 + z)*H[0, 1, 0, 1, 1, 0, z])/(-1 + z) - 
       (128*H[0, 1, 1, -1, -1, 0, z])/(-1 + z) + 
       (256*H[0, 1, 1, -1, 0, 0, z])/(-1 + z) - (128*H[0, 1, 1, -1, 1, 0, z])/
        (-1 + z) + (128*H[0, 1, 1, 0, -1, 0, z])/(-1 + z) - 
       (16*(6 + 7*z)*H[0, 1, 1, 0, 0, 0, z])/(-1 + z) + 
       (32*(2 + z)*H[0, 1, 1, 0, 1, 0, z])/(-1 + z) - 
       (128*H[0, 1, 1, 1, -1, 0, z])/(-1 + z) + 
       (32*(2 + 3*z)*H[0, 1, 1, 1, 0, 0, z])/(-1 + z) - 
       (64*z*H[0, 1, 1, 1, 1, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[1, -1, -1, -1, -1, 0, z])/(-1 + z) - 
       (128*(1 + z)*H[1, -1, -1, -1, 0, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[1, -1, -1, -1, 1, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[1, -1, -1, 0, -1, 0, z])/(-1 + z) + 
       (160*(1 + z)*H[1, -1, -1, 0, 0, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[1, -1, -1, 0, 1, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[1, -1, -1, 1, -1, 0, z])/(-1 + z) - 
       (128*(1 + z)*H[1, -1, -1, 1, 0, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[1, -1, -1, 1, 1, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[1, -1, 0, -1, -1, 0, z])/(-1 + z) + 
       (128*(1 + z)*H[1, -1, 0, -1, 0, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[1, -1, 0, -1, 1, 0, z])/(-1 + z) + 
       (128*(1 + z)*H[1, -1, 0, 0, -1, 0, z])/(-1 + z) - 
       (176*(1 + z)*H[1, -1, 0, 0, 0, 0, z])/(-1 + z) + 
       (32*(1 + z)*H[1, -1, 0, 0, 1, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[1, -1, 0, 1, -1, 0, z])/(-1 + z) + 
       (128*(1 + z)*H[1, -1, 0, 1, 0, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[1, -1, 0, 1, 1, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[1, -1, 1, -1, -1, 0, z])/(-1 + z) - 
       (128*(1 + z)*H[1, -1, 1, -1, 0, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[1, -1, 1, -1, 1, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[1, -1, 1, 0, -1, 0, z])/(-1 + z) + 
       (160*(1 + z)*H[1, -1, 1, 0, 0, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[1, -1, 1, 0, 1, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[1, -1, 1, 1, -1, 0, z])/(-1 + z) - 
       (128*(1 + z)*H[1, -1, 1, 1, 0, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[1, -1, 1, 1, 1, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[1, 0, -1, -1, -1, 0, z])/(-1 + z) + 
       (128*(1 + z)*H[1, 0, -1, -1, 0, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[1, 0, -1, -1, 1, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[1, 0, -1, 0, -1, 0, z])/(-1 + z) - 
       (160*(1 + z)*H[1, 0, -1, 0, 0, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[1, 0, -1, 0, 1, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[1, 0, -1, 1, -1, 0, z])/(-1 + z) + 
       (128*(1 + z)*H[1, 0, -1, 1, 0, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[1, 0, -1, 1, 1, 0, z])/(-1 + z) + 
       (128*(1 + z)*H[1, 0, 0, -1, -1, 0, z])/(-1 + z) - 
       (256*(1 + z)*H[1, 0, 0, -1, 0, 0, z])/(-1 + z) + 
       (128*(1 + z)*H[1, 0, 0, -1, 1, 0, z])/(-1 + z) - 
       (256*(1 + z)*H[1, 0, 0, 0, -1, 0, z])/(-1 + z) + 
       (60*(1 + z)*H[1, 0, 0, 0, 0, 0, z])/(-1 + z) - 
       (8*(1 + z)*H[1, 0, 0, 0, 1, 0, z])/(-1 + z) + 
       (128*(1 + z)*H[1, 0, 0, 1, -1, 0, z])/(-1 + z) - 
       (88*(1 + z)*H[1, 0, 0, 1, 0, 0, z])/(-1 + z) + 
       (16*(1 + z)*H[1, 0, 0, 1, 1, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[1, 0, 1, -1, -1, 0, z])/(-1 + z) + 
       (128*(1 + z)*H[1, 0, 1, -1, 0, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[1, 0, 1, -1, 1, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[1, 0, 1, 0, -1, 0, z])/(-1 + z) - 
       (104*(1 + z)*H[1, 0, 1, 0, 0, 0, z])/(-1 + z) + 
       (48*(1 + z)*H[1, 0, 1, 0, 1, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[1, 0, 1, 1, -1, 0, z])/(-1 + z) + 
       (80*(1 + z)*H[1, 0, 1, 1, 0, 0, z])/(-1 + z) - 
       (32*(1 + z)*H[1, 0, 1, 1, 1, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[1, 1, -1, -1, -1, 0, z])/(-1 + z) - 
       (128*(1 + z)*H[1, 1, -1, -1, 0, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[1, 1, -1, -1, 1, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[1, 1, -1, 0, -1, 0, z])/(-1 + z) + 
       (160*(1 + z)*H[1, 1, -1, 0, 0, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[1, 1, -1, 0, 1, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[1, 1, -1, 1, -1, 0, z])/(-1 + z) - 
       (128*(1 + z)*H[1, 1, -1, 1, 0, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[1, 1, -1, 1, 1, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[1, 1, 0, -1, -1, 0, z])/(-1 + z) + 
       (128*(1 + z)*H[1, 1, 0, -1, 0, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[1, 1, 0, -1, 1, 0, z])/(-1 + z) + 
       (128*(1 + z)*H[1, 1, 0, 0, -1, 0, z])/(-1 + z) - 
       (56*(1 + z)*H[1, 1, 0, 0, 0, 0, z])/(-1 + z) + 
       (16*(1 + z)*H[1, 1, 0, 0, 1, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[1, 1, 0, 1, -1, 0, z])/(-1 + z) + 
       (80*(1 + z)*H[1, 1, 0, 1, 0, 0, z])/(-1 + z) - 
       (32*(1 + z)*H[1, 1, 0, 1, 1, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[1, 1, 1, -1, -1, 0, z])/(-1 + z) - 
       (128*(1 + z)*H[1, 1, 1, -1, 0, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[1, 1, 1, -1, 1, 0, z])/(-1 + z) - 
       (64*(1 + z)*H[1, 1, 1, 0, -1, 0, z])/(-1 + z) + 
       (48*(1 + z)*H[1, 1, 1, 0, 0, 0, z])/(-1 + z) - 
       (32*(1 + z)*H[1, 1, 1, 0, 1, 0, z])/(-1 + z) + 
       (64*(1 + z)*H[1, 1, 1, 1, -1, 0, z])/(-1 + z) - 
       (32*(1 + z)*H[1, 1, 1, 1, 0, 0, z])/(-1 + z) + 
       ((4320*z)/(-1 + z) - (1008*(1 + z)*H[-1, z])/(-1 + z) + 
         (288*z*H[0, z])/(-1 + z) - (720*(1 + z)*H[1, z])/(-1 + z) + 
         (336*(1 + z)*H[-1, -1, z])/(-1 + z) - (352*(1 + z)*H[-1, 0, z])/
          (-1 + z) + (336*(1 + z)*H[-1, 1, z])/(-1 + z) - 
         (672*H[0, -1, z])/(-1 + z) + (304*z*H[0, 0, z])/(-1 + z) - 
         (96*(5 + z)*H[0, 1, z])/(-1 + z) + (336*(1 + z)*H[1, -1, z])/
          (-1 + z) - (48*(1 + z)*H[1, 0, z])/(-1 + z) + 
         (240*(1 + z)*H[1, 1, z])/(-1 + z) - (112*(1 + z)*H[-1, -1, -1, z])/
          (-1 + z) + (352*(1 + z)*H[-1, -1, 0, z])/(3*(-1 + z)) - 
         (112*(1 + z)*H[-1, -1, 1, z])/(-1 + z) + 
         (112*(1 + z)*H[-1, 0, -1, z])/(-1 + z) - 
         (560*(1 + z)*H[-1, 0, 0, z])/(3*(-1 + z)) + 
         (112*(1 + z)*H[-1, 0, 1, z])/(-1 + z) - 
         (112*(1 + z)*H[-1, 1, -1, z])/(-1 + z) + 
         (352*(1 + z)*H[-1, 1, 0, z])/(3*(-1 + z)) - 
         (112*(1 + z)*H[-1, 1, 1, z])/(-1 + z) + (224*H[0, -1, -1, z])/
          (-1 + z) - (704*H[0, -1, 0, z])/(3*(-1 + z)) + 
         (224*H[0, -1, 1, z])/(-1 + z) - (448*H[0, 0, -1, z])/(-1 + z) + 
         (136*z*H[0, 0, 0, z])/(-1 + z) - (16*(20 + z)*H[0, 0, 1, z])/
          (-1 + z) + (224*H[0, 1, -1, z])/(-1 + z) - 
         (16*(6 + 19*z)*H[0, 1, 0, z])/(3*(-1 + z)) + 
         (32*(5 + z)*H[0, 1, 1, z])/(-1 + z) - (112*(1 + z)*H[1, -1, -1, z])/
          (-1 + z) + (352*(1 + z)*H[1, -1, 0, z])/(3*(-1 + z)) - 
         (112*(1 + z)*H[1, -1, 1, z])/(-1 + z) + (112*(1 + z)*H[1, 0, -1, z])/
          (-1 + z) - (152*(1 + z)*H[1, 0, 0, z])/(3*(-1 + z)) + 
         (96*(1 + z)*H[1, 0, 1, z])/(-1 + z) - (112*(1 + z)*H[1, 1, -1, z])/
          (-1 + z) + (16*(1 + z)*H[1, 1, 0, z])/(-1 + z) - 
         (80*(1 + z)*H[1, 1, 1, z])/(-1 + z))*Zeta[3] - 
       (724*z*Zeta[3]^2)/(3*(-1 + z)) + Pi^2*((864*z)/(-1 + z) - 
         (432*(1 + z)*H[-1, z])/(-1 + z) + (288*z*H[0, z])/(-1 + z) - 
         (144*(1 + z)*H[1, z])/(-1 + z) + (144*(1 + z)*H[-1, -1, z])/
          (-1 + z) - (216*(1 + z)*H[-1, 0, z])/(-1 + z) + 
         (144*(1 + z)*H[-1, 1, z])/(-1 + z) - (288*H[0, -1, z])/(-1 + z) + 
         (168*z*H[0, 0, z])/(-1 + z) - (96*(1 + z)*H[0, 1, z])/(-1 + z) + 
         (144*(1 + z)*H[1, -1, z])/(-1 + z) - (48*(1 + z)*H[1, 0, z])/
          (-1 + z) + (48*(1 + z)*H[1, 1, z])/(-1 + z) - 
         (48*(1 + z)*H[-1, -1, -1, z])/(-1 + z) + 
         (72*(1 + z)*H[-1, -1, 0, z])/(-1 + z) - (48*(1 + z)*H[-1, -1, 1, z])/
          (-1 + z) + (48*(1 + z)*H[-1, 0, -1, z])/(-1 + z) - 
         (96*(1 + z)*H[-1, 0, 0, z])/(-1 + z) + (48*(1 + z)*H[-1, 0, 1, z])/
          (-1 + z) - (48*(1 + z)*H[-1, 1, -1, z])/(-1 + z) + 
         (72*(1 + z)*H[-1, 1, 0, z])/(-1 + z) - (48*(1 + z)*H[-1, 1, 1, z])/
          (-1 + z) + (96*H[0, -1, -1, z])/(-1 + z) - (144*H[0, -1, 0, z])/
          (-1 + z) + (96*H[0, -1, 1, z])/(-1 + z) - (192*H[0, 0, -1, z])/
          (-1 + z) + (68*z*H[0, 0, 0, z])/(-1 + z) - 
         (16*(4 + z)*H[0, 0, 1, z])/(-1 + z) + (96*H[0, 1, -1, z])/(-1 + z) - 
         (8*(4 + 7*z)*H[0, 1, 0, z])/(-1 + z) + (32*(1 + z)*H[0, 1, 1, z])/
          (-1 + z) - (48*(1 + z)*H[1, -1, -1, z])/(-1 + z) + 
         (72*(1 + z)*H[1, -1, 0, z])/(-1 + z) - (48*(1 + z)*H[1, -1, 1, z])/
          (-1 + z) + (48*(1 + z)*H[1, 0, -1, z])/(-1 + z) - 
         (28*(1 + z)*H[1, 0, 0, z])/(-1 + z) + (32*(1 + z)*H[1, 0, 1, z])/
          (-1 + z) - (48*(1 + z)*H[1, 1, -1, z])/(-1 + z) + 
         (16*(1 + z)*H[1, 1, 0, z])/(-1 + z) - (16*(1 + z)*H[1, 1, 1, z])/
          (-1 + z) + (16*(1 + z)*H[-1, -1, -1, -1, z])/(-1 + z) - 
         (24*(1 + z)*H[-1, -1, -1, 0, z])/(-1 + z) + 
         (16*(1 + z)*H[-1, -1, -1, 1, z])/(-1 + z) - 
         (16*(1 + z)*H[-1, -1, 0, -1, z])/(-1 + z) + 
         (32*(1 + z)*H[-1, -1, 0, 0, z])/(-1 + z) - 
         (16*(1 + z)*H[-1, -1, 0, 1, z])/(-1 + z) + 
         (16*(1 + z)*H[-1, -1, 1, -1, z])/(-1 + z) - 
         (24*(1 + z)*H[-1, -1, 1, 0, z])/(-1 + z) + 
         (16*(1 + z)*H[-1, -1, 1, 1, z])/(-1 + z) - 
         (16*(1 + z)*H[-1, 0, -1, -1, z])/(-1 + z) + 
         (24*(1 + z)*H[-1, 0, -1, 0, z])/(-1 + z) - 
         (16*(1 + z)*H[-1, 0, -1, 1, z])/(-1 + z) + 
         (32*(1 + z)*H[-1, 0, 0, -1, z])/(-1 + z) - 
         (36*(1 + z)*H[-1, 0, 0, 0, z])/(-1 + z) + 
         (16*(1 + z)*H[-1, 0, 0, 1, z])/(-1 + z) - 
         (16*(1 + z)*H[-1, 0, 1, -1, z])/(-1 + z) + 
         (24*(1 + z)*H[-1, 0, 1, 0, z])/(-1 + z) - 
         (16*(1 + z)*H[-1, 0, 1, 1, z])/(-1 + z) + 
         (16*(1 + z)*H[-1, 1, -1, -1, z])/(-1 + z) - 
         (24*(1 + z)*H[-1, 1, -1, 0, z])/(-1 + z) + 
         (16*(1 + z)*H[-1, 1, -1, 1, z])/(-1 + z) - 
         (16*(1 + z)*H[-1, 1, 0, -1, z])/(-1 + z) + 
         (32*(1 + z)*H[-1, 1, 0, 0, z])/(-1 + z) - 
         (16*(1 + z)*H[-1, 1, 0, 1, z])/(-1 + z) + 
         (16*(1 + z)*H[-1, 1, 1, -1, z])/(-1 + z) - 
         (24*(1 + z)*H[-1, 1, 1, 0, z])/(-1 + z) + 
         (16*(1 + z)*H[-1, 1, 1, 1, z])/(-1 + z) - (32*H[0, -1, -1, -1, z])/
          (-1 + z) + (48*H[0, -1, -1, 0, z])/(-1 + z) - 
         (32*H[0, -1, -1, 1, z])/(-1 + z) + (32*H[0, -1, 0, -1, z])/
          (-1 + z) - (64*H[0, -1, 0, 0, z])/(-1 + z) + (32*H[0, -1, 0, 1, z])/
          (-1 + z) - (32*H[0, -1, 1, -1, z])/(-1 + z) + 
         (48*H[0, -1, 1, 0, z])/(-1 + z) - (32*H[0, -1, 1, 1, z])/(-1 + z) + 
         (64*H[0, 0, -1, -1, z])/(-1 + z) - (96*H[0, 0, -1, 0, z])/(-1 + z) + 
         (64*H[0, 0, -1, 1, z])/(-1 + z) - (128*H[0, 0, 0, -1, z])/(-1 + z) + 
         (74*z*H[0, 0, 0, 0, z])/(3*(-1 + z)) - (8*(16 + z)*H[0, 0, 0, 1, z])/
          (3*(-1 + z)) + (64*H[0, 0, 1, -1, z])/(-1 + z) - 
         (4*(16 + 7*z)*H[0, 0, 1, 0, z])/(3*(-1 + z)) + 
         (16*(4 + z)*H[0, 0, 1, 1, z])/(3*(-1 + z)) - (32*H[0, 1, -1, -1, z])/
          (-1 + z) + (48*H[0, 1, -1, 0, z])/(-1 + z) - (32*H[0, 1, -1, 1, z])/
          (-1 + z) + (32*H[0, 1, 0, -1, z])/(-1 + z) - 
         (4*(14 + 17*z)*H[0, 1, 0, 0, z])/(3*(-1 + z)) + 
         (16*(4 + z)*H[0, 1, 0, 1, z])/(3*(-1 + z)) - (32*H[0, 1, 1, -1, z])/
          (-1 + z) + (8*(4 + 7*z)*H[0, 1, 1, 0, z])/(3*(-1 + z)) - 
         (32*(1 + z)*H[0, 1, 1, 1, z])/(3*(-1 + z)) + 
         (16*(1 + z)*H[1, -1, -1, -1, z])/(-1 + z) - 
         (24*(1 + z)*H[1, -1, -1, 0, z])/(-1 + z) + 
         (16*(1 + z)*H[1, -1, -1, 1, z])/(-1 + z) - 
         (16*(1 + z)*H[1, -1, 0, -1, z])/(-1 + z) + 
         (32*(1 + z)*H[1, -1, 0, 0, z])/(-1 + z) - 
         (16*(1 + z)*H[1, -1, 0, 1, z])/(-1 + z) + 
         (16*(1 + z)*H[1, -1, 1, -1, z])/(-1 + z) - 
         (24*(1 + z)*H[1, -1, 1, 0, z])/(-1 + z) + 
         (16*(1 + z)*H[1, -1, 1, 1, z])/(-1 + z) - 
         (16*(1 + z)*H[1, 0, -1, -1, z])/(-1 + z) + 
         (24*(1 + z)*H[1, 0, -1, 0, z])/(-1 + z) - 
         (16*(1 + z)*H[1, 0, -1, 1, z])/(-1 + z) + 
         (32*(1 + z)*H[1, 0, 0, -1, z])/(-1 + z) - 
         (34*(1 + z)*H[1, 0, 0, 0, z])/(3*(-1 + z)) + 
         (40*(1 + z)*H[1, 0, 0, 1, z])/(3*(-1 + z)) - 
         (16*(1 + z)*H[1, 0, 1, -1, z])/(-1 + z) + 
         (44*(1 + z)*H[1, 0, 1, 0, z])/(3*(-1 + z)) - 
         (32*(1 + z)*H[1, 0, 1, 1, z])/(3*(-1 + z)) + 
         (16*(1 + z)*H[1, 1, -1, -1, z])/(-1 + z) - 
         (24*(1 + z)*H[1, 1, -1, 0, z])/(-1 + z) + 
         (16*(1 + z)*H[1, 1, -1, 1, z])/(-1 + z) - 
         (16*(1 + z)*H[1, 1, 0, -1, z])/(-1 + z) + 
         (28*(1 + z)*H[1, 1, 0, 0, z])/(3*(-1 + z)) - 
         (32*(1 + z)*H[1, 1, 0, 1, z])/(3*(-1 + z)) + 
         (16*(1 + z)*H[1, 1, 1, -1, z])/(-1 + z) - 
         (16*(1 + z)*H[1, 1, 1, 0, z])/(3*(-1 + z)) + 
         (16*(1 + z)*H[1, 1, 1, 1, z])/(3*(-1 + z)) + 
         ((-308*z)/(3*(-1 + z)) + (106*(1 + z)*H[-1, z])/(3*(-1 + z)) - 
           (164*z*H[0, z])/(9*(-1 + z)) + (154*(1 + z)*H[1, z])/(9*(-1 + z)))*
          Zeta[3]) + ((1800*z)/(-1 + z) - (324*(1 + z)*H[-1, z])/(-1 + z) + 
         (24*z*H[0, z])/(-1 + z) - (300*(1 + z)*H[1, z])/(-1 + z))*
        Zeta[5]))}, "I^A_{1,7^2}" -> 
  {(1 - z)^(1 - 2*eps)*normRR[Pi*SG]*((z*H[0, z])/(eps*(-1 + z)) + 
     (4*z*H[-1, 0, z])/(-1 + z) + (z*H[0, 0, z])/(-1 + z) - 
     (2*z*H[1, 0, z])/(-1 + z) + 
     eps*(Pi^2*((-2*z*H[-1, z])/(-1 + z) - (z*H[0, z])/(2*(-1 + z))) - 
       (8*z*H[-1, -1, 0, z])/(-1 + z) + (16*z*H[-1, 0, 0, z])/(-1 + z) - 
       (8*z*H[-1, 1, 0, z])/(-1 + z) + (8*z*H[0, -1, 0, z])/(-1 + z) + 
       (z*H[0, 0, 0, z])/(-1 + z) + (2*z*H[0, 1, 0, z])/(-1 + z) - 
       (8*z*H[1, -1, 0, z])/(-1 + z) - (2*z*H[1, 0, 0, z])/(-1 + z) + 
       (4*z*H[1, 1, 0, z])/(-1 + z) + (8*z*Zeta[3])/(-1 + z)) + 
     eps^2*((2*Pi^4*z)/(5*(-1 + z)) + Pi^2*((4*z*H[-1, -1, z])/(-1 + z) - 
         (6*z*H[-1, 0, z])/(-1 + z) + (4*z*H[-1, 1, z])/(-1 + z) - 
         (4*z*H[0, -1, z])/(-1 + z) - (z*H[0, 0, z])/(2*(-1 + z)) - 
         (2*z*H[0, 1, z])/(-1 + z) + (4*z*H[1, -1, z])/(-1 + z) + 
         (z*H[1, 0, z])/(-1 + z)) + (16*z*H[-1, -1, -1, 0, z])/(-1 + z) - 
       (32*z*H[-1, -1, 0, 0, z])/(-1 + z) + (16*z*H[-1, -1, 1, 0, z])/
        (-1 + z) - (16*z*H[-1, 0, -1, 0, z])/(-1 + z) + 
       (40*z*H[-1, 0, 0, 0, z])/(-1 + z) - (16*z*H[-1, 0, 1, 0, z])/
        (-1 + z) + (16*z*H[-1, 1, -1, 0, z])/(-1 + z) - 
       (32*z*H[-1, 1, 0, 0, z])/(-1 + z) + (16*z*H[-1, 1, 1, 0, z])/
        (-1 + z) - (16*z*H[0, -1, -1, 0, z])/(-1 + z) + 
       (32*z*H[0, -1, 0, 0, z])/(-1 + z) - (16*z*H[0, -1, 1, 0, z])/
        (-1 + z) + (32*z*H[0, 0, -1, 0, z])/(-1 + z) + 
       (z*H[0, 0, 0, 0, z])/(-1 + z) + (2*z*H[0, 0, 1, 0, z])/(-1 + z) - 
       (16*z*H[0, 1, -1, 0, z])/(-1 + z) + (14*z*H[0, 1, 0, 0, z])/(-1 + z) - 
       (4*z*H[0, 1, 1, 0, z])/(-1 + z) + (16*z*H[1, -1, -1, 0, z])/(-1 + z) - 
       (32*z*H[1, -1, 0, 0, z])/(-1 + z) + (16*z*H[1, -1, 1, 0, z])/
        (-1 + z) - (16*z*H[1, 0, -1, 0, z])/(-1 + z) - 
       (2*z*H[1, 0, 0, 0, z])/(-1 + z) - (4*z*H[1, 0, 1, 0, z])/(-1 + z) + 
       (16*z*H[1, 1, -1, 0, z])/(-1 + z) + (4*z*H[1, 1, 0, 0, z])/(-1 + z) - 
       (8*z*H[1, 1, 1, 0, z])/(-1 + z) + ((-28*z*H[-1, z])/(-1 + z) - 
         (26*z*H[0, z])/(3*(-1 + z)) - (16*z*H[1, z])/(-1 + z))*Zeta[3]) + 
     eps^3*(Pi^4*((4*z*H[-1, z])/(15*(-1 + z)) - (11*z*H[0, z])/
          (120*(-1 + z)) - (4*z*H[1, z])/(5*(-1 + z))) - 
       (32*z*H[-1, -1, -1, -1, 0, z])/(-1 + z) + 
       (64*z*H[-1, -1, -1, 0, 0, z])/(-1 + z) - (32*z*H[-1, -1, -1, 1, 0, z])/
        (-1 + z) + (32*z*H[-1, -1, 0, -1, 0, z])/(-1 + z) - 
       (80*z*H[-1, -1, 0, 0, 0, z])/(-1 + z) + (32*z*H[-1, -1, 0, 1, 0, z])/
        (-1 + z) - (32*z*H[-1, -1, 1, -1, 0, z])/(-1 + z) + 
       (64*z*H[-1, -1, 1, 0, 0, z])/(-1 + z) - (32*z*H[-1, -1, 1, 1, 0, z])/
        (-1 + z) + (32*z*H[-1, 0, -1, -1, 0, z])/(-1 + z) - 
       (64*z*H[-1, 0, -1, 0, 0, z])/(-1 + z) + (32*z*H[-1, 0, -1, 1, 0, z])/
        (-1 + z) - (64*z*H[-1, 0, 0, -1, 0, z])/(-1 + z) + 
       (88*z*H[-1, 0, 0, 0, 0, z])/(-1 + z) - (16*z*H[-1, 0, 0, 1, 0, z])/
        (-1 + z) + (32*z*H[-1, 0, 1, -1, 0, z])/(-1 + z) - 
       (64*z*H[-1, 0, 1, 0, 0, z])/(-1 + z) + (32*z*H[-1, 0, 1, 1, 0, z])/
        (-1 + z) - (32*z*H[-1, 1, -1, -1, 0, z])/(-1 + z) + 
       (64*z*H[-1, 1, -1, 0, 0, z])/(-1 + z) - (32*z*H[-1, 1, -1, 1, 0, z])/
        (-1 + z) + (32*z*H[-1, 1, 0, -1, 0, z])/(-1 + z) - 
       (80*z*H[-1, 1, 0, 0, 0, z])/(-1 + z) + (32*z*H[-1, 1, 0, 1, 0, z])/
        (-1 + z) - (32*z*H[-1, 1, 1, -1, 0, z])/(-1 + z) + 
       (64*z*H[-1, 1, 1, 0, 0, z])/(-1 + z) - (32*z*H[-1, 1, 1, 1, 0, z])/
        (-1 + z) + (32*z*H[0, -1, -1, -1, 0, z])/(-1 + z) - 
       (64*z*H[0, -1, -1, 0, 0, z])/(-1 + z) + (32*z*H[0, -1, -1, 1, 0, z])/
        (-1 + z) - (32*z*H[0, -1, 0, -1, 0, z])/(-1 + z) + 
       (80*z*H[0, -1, 0, 0, 0, z])/(-1 + z) - (32*z*H[0, -1, 0, 1, 0, z])/
        (-1 + z) + (32*z*H[0, -1, 1, -1, 0, z])/(-1 + z) - 
       (64*z*H[0, -1, 1, 0, 0, z])/(-1 + z) + (32*z*H[0, -1, 1, 1, 0, z])/
        (-1 + z) - (64*z*H[0, 0, -1, -1, 0, z])/(-1 + z) + 
       (128*z*H[0, 0, -1, 0, 0, z])/(-1 + z) - (64*z*H[0, 0, -1, 1, 0, z])/
        (-1 + z) + (128*z*H[0, 0, 0, -1, 0, z])/(-1 + z) + 
       (z*H[0, 0, 0, 0, 0, z])/(-1 + z) + (2*z*H[0, 0, 0, 1, 0, z])/
        (-1 + z) - (64*z*H[0, 0, 1, -1, 0, z])/(-1 + z) + 
       (38*z*H[0, 0, 1, 0, 0, z])/(-1 + z) - (4*z*H[0, 0, 1, 1, 0, z])/
        (-1 + z) + (32*z*H[0, 1, -1, -1, 0, z])/(-1 + z) - 
       (64*z*H[0, 1, -1, 0, 0, z])/(-1 + z) + (32*z*H[0, 1, -1, 1, 0, z])/
        (-1 + z) - (32*z*H[0, 1, 0, -1, 0, z])/(-1 + z) + 
       (38*z*H[0, 1, 0, 0, 0, z])/(-1 + z) - (20*z*H[0, 1, 0, 1, 0, z])/
        (-1 + z) + (32*z*H[0, 1, 1, -1, 0, z])/(-1 + z) - 
       (28*z*H[0, 1, 1, 0, 0, z])/(-1 + z) + (8*z*H[0, 1, 1, 1, 0, z])/
        (-1 + z) - (32*z*H[1, -1, -1, -1, 0, z])/(-1 + z) + 
       (64*z*H[1, -1, -1, 0, 0, z])/(-1 + z) - (32*z*H[1, -1, -1, 1, 0, z])/
        (-1 + z) + (32*z*H[1, -1, 0, -1, 0, z])/(-1 + z) - 
       (80*z*H[1, -1, 0, 0, 0, z])/(-1 + z) + (32*z*H[1, -1, 0, 1, 0, z])/
        (-1 + z) - (32*z*H[1, -1, 1, -1, 0, z])/(-1 + z) + 
       (64*z*H[1, -1, 1, 0, 0, z])/(-1 + z) - (32*z*H[1, -1, 1, 1, 0, z])/
        (-1 + z) + (32*z*H[1, 0, -1, -1, 0, z])/(-1 + z) - 
       (64*z*H[1, 0, -1, 0, 0, z])/(-1 + z) + (32*z*H[1, 0, -1, 1, 0, z])/
        (-1 + z) - (64*z*H[1, 0, 0, -1, 0, z])/(-1 + z) - 
       (2*z*H[1, 0, 0, 0, 0, z])/(-1 + z) - (4*z*H[1, 0, 0, 1, 0, z])/
        (-1 + z) + (32*z*H[1, 0, 1, -1, 0, z])/(-1 + z) - 
       (28*z*H[1, 0, 1, 0, 0, z])/(-1 + z) + (8*z*H[1, 0, 1, 1, 0, z])/
        (-1 + z) - (32*z*H[1, 1, -1, -1, 0, z])/(-1 + z) + 
       (64*z*H[1, 1, -1, 0, 0, z])/(-1 + z) - (32*z*H[1, 1, -1, 1, 0, z])/
        (-1 + z) + (32*z*H[1, 1, 0, -1, 0, z])/(-1 + z) + 
       (4*z*H[1, 1, 0, 0, 0, z])/(-1 + z) + (8*z*H[1, 1, 0, 1, 0, z])/
        (-1 + z) - (32*z*H[1, 1, 1, -1, 0, z])/(-1 + z) - 
       (8*z*H[1, 1, 1, 0, 0, z])/(-1 + z) + (16*z*H[1, 1, 1, 1, 0, z])/
        (-1 + z) + ((56*z*H[-1, -1, z])/(-1 + z) - (176*z*H[-1, 0, z])/
          (3*(-1 + z)) + (56*z*H[-1, 1, z])/(-1 + z) - (56*z*H[0, -1, z])/
          (-1 + z) - (26*z*H[0, 0, z])/(3*(-1 + z)) - (44*z*H[0, 1, z])/
          (-1 + z) + (56*z*H[1, -1, z])/(-1 + z) + (52*z*H[1, 0, z])/
          (3*(-1 + z)) + (32*z*H[1, 1, z])/(-1 + z))*Zeta[3] + 
       Pi^2*((-8*z*H[-1, -1, -1, z])/(-1 + z) + (12*z*H[-1, -1, 0, z])/
          (-1 + z) - (8*z*H[-1, -1, 1, z])/(-1 + z) + (8*z*H[-1, 0, -1, z])/
          (-1 + z) - (16*z*H[-1, 0, 0, z])/(-1 + z) + (8*z*H[-1, 0, 1, z])/
          (-1 + z) - (8*z*H[-1, 1, -1, z])/(-1 + z) + (12*z*H[-1, 1, 0, z])/
          (-1 + z) - (8*z*H[-1, 1, 1, z])/(-1 + z) + (8*z*H[0, -1, -1, z])/
          (-1 + z) - (12*z*H[0, -1, 0, z])/(-1 + z) + (8*z*H[0, -1, 1, z])/
          (-1 + z) - (16*z*H[0, 0, -1, z])/(-1 + z) - (z*H[0, 0, 0, z])/
          (2*(-1 + z)) - (6*z*H[0, 0, 1, z])/(-1 + z) + (8*z*H[0, 1, -1, z])/
          (-1 + z) - (5*z*H[0, 1, 0, z])/(-1 + z) + (4*z*H[0, 1, 1, z])/
          (-1 + z) - (8*z*H[1, -1, -1, z])/(-1 + z) + (12*z*H[1, -1, 0, z])/
          (-1 + z) - (8*z*H[1, -1, 1, z])/(-1 + z) + (8*z*H[1, 0, -1, z])/
          (-1 + z) + (z*H[1, 0, 0, z])/(-1 + z) + (4*z*H[1, 0, 1, z])/
          (-1 + z) - (8*z*H[1, 1, -1, z])/(-1 + z) - (2*z*H[1, 1, 0, z])/
          (-1 + z) - (4*z*Zeta[3])/(-1 + z)) + (144*z*Zeta[5])/(-1 + z)) + 
     eps^4*((13*Pi^6*z)/(35*(-1 + z)) + 
       Pi^4*((-8*z*H[-1, -1, z])/(15*(-1 + z)) + (53*z*H[-1, 0, z])/
          (30*(-1 + z)) - (8*z*H[-1, 1, z])/(15*(-1 + z)) + 
         (8*z*H[0, -1, z])/(15*(-1 + z)) - (11*z*H[0, 0, z])/(120*(-1 + z)) - 
         (8*z*H[0, 1, z])/(15*(-1 + z)) - (8*z*H[1, -1, z])/(15*(-1 + z)) + 
         (11*z*H[1, 0, z])/(60*(-1 + z)) + (8*z*H[1, 1, z])/(5*(-1 + z))) + 
       (64*z*H[-1, -1, -1, -1, -1, 0, z])/(-1 + z) - 
       (128*z*H[-1, -1, -1, -1, 0, 0, z])/(-1 + z) + 
       (64*z*H[-1, -1, -1, -1, 1, 0, z])/(-1 + z) - 
       (64*z*H[-1, -1, -1, 0, -1, 0, z])/(-1 + z) + 
       (160*z*H[-1, -1, -1, 0, 0, 0, z])/(-1 + z) - 
       (64*z*H[-1, -1, -1, 0, 1, 0, z])/(-1 + z) + 
       (64*z*H[-1, -1, -1, 1, -1, 0, z])/(-1 + z) - 
       (128*z*H[-1, -1, -1, 1, 0, 0, z])/(-1 + z) + 
       (64*z*H[-1, -1, -1, 1, 1, 0, z])/(-1 + z) - 
       (64*z*H[-1, -1, 0, -1, -1, 0, z])/(-1 + z) + 
       (128*z*H[-1, -1, 0, -1, 0, 0, z])/(-1 + z) - 
       (64*z*H[-1, -1, 0, -1, 1, 0, z])/(-1 + z) + 
       (128*z*H[-1, -1, 0, 0, -1, 0, z])/(-1 + z) - 
       (176*z*H[-1, -1, 0, 0, 0, 0, z])/(-1 + z) + 
       (32*z*H[-1, -1, 0, 0, 1, 0, z])/(-1 + z) - 
       (64*z*H[-1, -1, 0, 1, -1, 0, z])/(-1 + z) + 
       (128*z*H[-1, -1, 0, 1, 0, 0, z])/(-1 + z) - 
       (64*z*H[-1, -1, 0, 1, 1, 0, z])/(-1 + z) + 
       (64*z*H[-1, -1, 1, -1, -1, 0, z])/(-1 + z) - 
       (128*z*H[-1, -1, 1, -1, 0, 0, z])/(-1 + z) + 
       (64*z*H[-1, -1, 1, -1, 1, 0, z])/(-1 + z) - 
       (64*z*H[-1, -1, 1, 0, -1, 0, z])/(-1 + z) + 
       (160*z*H[-1, -1, 1, 0, 0, 0, z])/(-1 + z) - 
       (64*z*H[-1, -1, 1, 0, 1, 0, z])/(-1 + z) + 
       (64*z*H[-1, -1, 1, 1, -1, 0, z])/(-1 + z) - 
       (128*z*H[-1, -1, 1, 1, 0, 0, z])/(-1 + z) + 
       (64*z*H[-1, -1, 1, 1, 1, 0, z])/(-1 + z) - 
       (64*z*H[-1, 0, -1, -1, -1, 0, z])/(-1 + z) + 
       (128*z*H[-1, 0, -1, -1, 0, 0, z])/(-1 + z) - 
       (64*z*H[-1, 0, -1, -1, 1, 0, z])/(-1 + z) + 
       (64*z*H[-1, 0, -1, 0, -1, 0, z])/(-1 + z) - 
       (160*z*H[-1, 0, -1, 0, 0, 0, z])/(-1 + z) + 
       (64*z*H[-1, 0, -1, 0, 1, 0, z])/(-1 + z) - 
       (64*z*H[-1, 0, -1, 1, -1, 0, z])/(-1 + z) + 
       (128*z*H[-1, 0, -1, 1, 0, 0, z])/(-1 + z) - 
       (64*z*H[-1, 0, -1, 1, 1, 0, z])/(-1 + z) + 
       (128*z*H[-1, 0, 0, -1, -1, 0, z])/(-1 + z) - 
       (256*z*H[-1, 0, 0, -1, 0, 0, z])/(-1 + z) + 
       (128*z*H[-1, 0, 0, -1, 1, 0, z])/(-1 + z) - 
       (256*z*H[-1, 0, 0, 0, -1, 0, z])/(-1 + z) + 
       (184*z*H[-1, 0, 0, 0, 0, 0, z])/(-1 + z) - 
       (16*z*H[-1, 0, 0, 0, 1, 0, z])/(-1 + z) + 
       (128*z*H[-1, 0, 0, 1, -1, 0, z])/(-1 + z) - 
       (112*z*H[-1, 0, 0, 1, 0, 0, z])/(-1 + z) + 
       (32*z*H[-1, 0, 0, 1, 1, 0, z])/(-1 + z) - 
       (64*z*H[-1, 0, 1, -1, -1, 0, z])/(-1 + z) + 
       (128*z*H[-1, 0, 1, -1, 0, 0, z])/(-1 + z) - 
       (64*z*H[-1, 0, 1, -1, 1, 0, z])/(-1 + z) + 
       (64*z*H[-1, 0, 1, 0, -1, 0, z])/(-1 + z) - 
       (160*z*H[-1, 0, 1, 0, 0, 0, z])/(-1 + z) + 
       (64*z*H[-1, 0, 1, 0, 1, 0, z])/(-1 + z) - 
       (64*z*H[-1, 0, 1, 1, -1, 0, z])/(-1 + z) + 
       (128*z*H[-1, 0, 1, 1, 0, 0, z])/(-1 + z) - 
       (64*z*H[-1, 0, 1, 1, 1, 0, z])/(-1 + z) + 
       (64*z*H[-1, 1, -1, -1, -1, 0, z])/(-1 + z) - 
       (128*z*H[-1, 1, -1, -1, 0, 0, z])/(-1 + z) + 
       (64*z*H[-1, 1, -1, -1, 1, 0, z])/(-1 + z) - 
       (64*z*H[-1, 1, -1, 0, -1, 0, z])/(-1 + z) + 
       (160*z*H[-1, 1, -1, 0, 0, 0, z])/(-1 + z) - 
       (64*z*H[-1, 1, -1, 0, 1, 0, z])/(-1 + z) + 
       (64*z*H[-1, 1, -1, 1, -1, 0, z])/(-1 + z) - 
       (128*z*H[-1, 1, -1, 1, 0, 0, z])/(-1 + z) + 
       (64*z*H[-1, 1, -1, 1, 1, 0, z])/(-1 + z) - 
       (64*z*H[-1, 1, 0, -1, -1, 0, z])/(-1 + z) + 
       (128*z*H[-1, 1, 0, -1, 0, 0, z])/(-1 + z) - 
       (64*z*H[-1, 1, 0, -1, 1, 0, z])/(-1 + z) + 
       (128*z*H[-1, 1, 0, 0, -1, 0, z])/(-1 + z) - 
       (176*z*H[-1, 1, 0, 0, 0, 0, z])/(-1 + z) + 
       (32*z*H[-1, 1, 0, 0, 1, 0, z])/(-1 + z) - 
       (64*z*H[-1, 1, 0, 1, -1, 0, z])/(-1 + z) + 
       (128*z*H[-1, 1, 0, 1, 0, 0, z])/(-1 + z) - 
       (64*z*H[-1, 1, 0, 1, 1, 0, z])/(-1 + z) + 
       (64*z*H[-1, 1, 1, -1, -1, 0, z])/(-1 + z) - 
       (128*z*H[-1, 1, 1, -1, 0, 0, z])/(-1 + z) + 
       (64*z*H[-1, 1, 1, -1, 1, 0, z])/(-1 + z) - 
       (64*z*H[-1, 1, 1, 0, -1, 0, z])/(-1 + z) + 
       (160*z*H[-1, 1, 1, 0, 0, 0, z])/(-1 + z) - 
       (64*z*H[-1, 1, 1, 0, 1, 0, z])/(-1 + z) + 
       (64*z*H[-1, 1, 1, 1, -1, 0, z])/(-1 + z) - 
       (128*z*H[-1, 1, 1, 1, 0, 0, z])/(-1 + z) + 
       (64*z*H[-1, 1, 1, 1, 1, 0, z])/(-1 + z) - 
       (64*z*H[0, -1, -1, -1, -1, 0, z])/(-1 + z) + 
       (128*z*H[0, -1, -1, -1, 0, 0, z])/(-1 + z) - 
       (64*z*H[0, -1, -1, -1, 1, 0, z])/(-1 + z) + 
       (64*z*H[0, -1, -1, 0, -1, 0, z])/(-1 + z) - 
       (160*z*H[0, -1, -1, 0, 0, 0, z])/(-1 + z) + 
       (64*z*H[0, -1, -1, 0, 1, 0, z])/(-1 + z) - 
       (64*z*H[0, -1, -1, 1, -1, 0, z])/(-1 + z) + 
       (128*z*H[0, -1, -1, 1, 0, 0, z])/(-1 + z) - 
       (64*z*H[0, -1, -1, 1, 1, 0, z])/(-1 + z) + 
       (64*z*H[0, -1, 0, -1, -1, 0, z])/(-1 + z) - 
       (128*z*H[0, -1, 0, -1, 0, 0, z])/(-1 + z) + 
       (64*z*H[0, -1, 0, -1, 1, 0, z])/(-1 + z) - 
       (128*z*H[0, -1, 0, 0, -1, 0, z])/(-1 + z) + 
       (176*z*H[0, -1, 0, 0, 0, 0, z])/(-1 + z) - 
       (32*z*H[0, -1, 0, 0, 1, 0, z])/(-1 + z) + 
       (64*z*H[0, -1, 0, 1, -1, 0, z])/(-1 + z) - 
       (128*z*H[0, -1, 0, 1, 0, 0, z])/(-1 + z) + 
       (64*z*H[0, -1, 0, 1, 1, 0, z])/(-1 + z) - 
       (64*z*H[0, -1, 1, -1, -1, 0, z])/(-1 + z) + 
       (128*z*H[0, -1, 1, -1, 0, 0, z])/(-1 + z) - 
       (64*z*H[0, -1, 1, -1, 1, 0, z])/(-1 + z) + 
       (64*z*H[0, -1, 1, 0, -1, 0, z])/(-1 + z) - 
       (160*z*H[0, -1, 1, 0, 0, 0, z])/(-1 + z) + 
       (64*z*H[0, -1, 1, 0, 1, 0, z])/(-1 + z) - 
       (64*z*H[0, -1, 1, 1, -1, 0, z])/(-1 + z) + 
       (128*z*H[0, -1, 1, 1, 0, 0, z])/(-1 + z) - 
       (64*z*H[0, -1, 1, 1, 1, 0, z])/(-1 + z) + 
       (128*z*H[0, 0, -1, -1, -1, 0, z])/(-1 + z) - 
       (256*z*H[0, 0, -1, -1, 0, 0, z])/(-1 + z) + 
       (128*z*H[0, 0, -1, -1, 1, 0, z])/(-1 + z) - 
       (128*z*H[0, 0, -1, 0, -1, 0, z])/(-1 + z) + 
       (320*z*H[0, 0, -1, 0, 0, 0, z])/(-1 + z) - 
       (128*z*H[0, 0, -1, 0, 1, 0, z])/(-1 + z) + 
       (128*z*H[0, 0, -1, 1, -1, 0, z])/(-1 + z) - 
       (256*z*H[0, 0, -1, 1, 0, 0, z])/(-1 + z) + 
       (128*z*H[0, 0, -1, 1, 1, 0, z])/(-1 + z) - 
       (256*z*H[0, 0, 0, -1, -1, 0, z])/(-1 + z) + 
       (512*z*H[0, 0, 0, -1, 0, 0, z])/(-1 + z) - 
       (256*z*H[0, 0, 0, -1, 1, 0, z])/(-1 + z) + 
       (512*z*H[0, 0, 0, 0, -1, 0, z])/(-1 + z) + (z*H[0, 0, 0, 0, 0, 0, z])/
        (-1 + z) + (2*z*H[0, 0, 0, 0, 1, 0, z])/(-1 + z) - 
       (256*z*H[0, 0, 0, 1, -1, 0, z])/(-1 + z) + 
       (134*z*H[0, 0, 0, 1, 0, 0, z])/(-1 + z) - (4*z*H[0, 0, 0, 1, 1, 0, z])/
        (-1 + z) + (128*z*H[0, 0, 1, -1, -1, 0, z])/(-1 + z) - 
       (256*z*H[0, 0, 1, -1, 0, 0, z])/(-1 + z) + 
       (128*z*H[0, 0, 1, -1, 1, 0, z])/(-1 + z) - 
       (128*z*H[0, 0, 1, 0, -1, 0, z])/(-1 + z) + 
       (110*z*H[0, 0, 1, 0, 0, 0, z])/(-1 + z) - 
       (68*z*H[0, 0, 1, 0, 1, 0, z])/(-1 + z) + 
       (128*z*H[0, 0, 1, 1, -1, 0, z])/(-1 + z) - 
       (76*z*H[0, 0, 1, 1, 0, 0, z])/(-1 + z) + (8*z*H[0, 0, 1, 1, 1, 0, z])/
        (-1 + z) - (64*z*H[0, 1, -1, -1, -1, 0, z])/(-1 + z) + 
       (128*z*H[0, 1, -1, -1, 0, 0, z])/(-1 + z) - 
       (64*z*H[0, 1, -1, -1, 1, 0, z])/(-1 + z) + 
       (64*z*H[0, 1, -1, 0, -1, 0, z])/(-1 + z) - 
       (160*z*H[0, 1, -1, 0, 0, 0, z])/(-1 + z) + 
       (64*z*H[0, 1, -1, 0, 1, 0, z])/(-1 + z) - 
       (64*z*H[0, 1, -1, 1, -1, 0, z])/(-1 + z) + 
       (128*z*H[0, 1, -1, 1, 0, 0, z])/(-1 + z) - 
       (64*z*H[0, 1, -1, 1, 1, 0, z])/(-1 + z) + 
       (64*z*H[0, 1, 0, -1, -1, 0, z])/(-1 + z) - 
       (128*z*H[0, 1, 0, -1, 0, 0, z])/(-1 + z) + 
       (64*z*H[0, 1, 0, -1, 1, 0, z])/(-1 + z) - 
       (128*z*H[0, 1, 0, 0, -1, 0, z])/(-1 + z) + 
       (86*z*H[0, 1, 0, 0, 0, 0, z])/(-1 + z) - (20*z*H[0, 1, 0, 0, 1, 0, z])/
        (-1 + z) + (64*z*H[0, 1, 0, 1, -1, 0, z])/(-1 + z) - 
       (92*z*H[0, 1, 0, 1, 0, 0, z])/(-1 + z) + (40*z*H[0, 1, 0, 1, 1, 0, z])/
        (-1 + z) - (64*z*H[0, 1, 1, -1, -1, 0, z])/(-1 + z) + 
       (128*z*H[0, 1, 1, -1, 0, 0, z])/(-1 + z) - 
       (64*z*H[0, 1, 1, -1, 1, 0, z])/(-1 + z) + 
       (64*z*H[0, 1, 1, 0, -1, 0, z])/(-1 + z) - 
       (76*z*H[0, 1, 1, 0, 0, 0, z])/(-1 + z) + (40*z*H[0, 1, 1, 0, 1, 0, z])/
        (-1 + z) - (64*z*H[0, 1, 1, 1, -1, 0, z])/(-1 + z) + 
       (56*z*H[0, 1, 1, 1, 0, 0, z])/(-1 + z) - (16*z*H[0, 1, 1, 1, 1, 0, z])/
        (-1 + z) + (64*z*H[1, -1, -1, -1, -1, 0, z])/(-1 + z) - 
       (128*z*H[1, -1, -1, -1, 0, 0, z])/(-1 + z) + 
       (64*z*H[1, -1, -1, -1, 1, 0, z])/(-1 + z) - 
       (64*z*H[1, -1, -1, 0, -1, 0, z])/(-1 + z) + 
       (160*z*H[1, -1, -1, 0, 0, 0, z])/(-1 + z) - 
       (64*z*H[1, -1, -1, 0, 1, 0, z])/(-1 + z) + 
       (64*z*H[1, -1, -1, 1, -1, 0, z])/(-1 + z) - 
       (128*z*H[1, -1, -1, 1, 0, 0, z])/(-1 + z) + 
       (64*z*H[1, -1, -1, 1, 1, 0, z])/(-1 + z) - 
       (64*z*H[1, -1, 0, -1, -1, 0, z])/(-1 + z) + 
       (128*z*H[1, -1, 0, -1, 0, 0, z])/(-1 + z) - 
       (64*z*H[1, -1, 0, -1, 1, 0, z])/(-1 + z) + 
       (128*z*H[1, -1, 0, 0, -1, 0, z])/(-1 + z) - 
       (176*z*H[1, -1, 0, 0, 0, 0, z])/(-1 + z) + 
       (32*z*H[1, -1, 0, 0, 1, 0, z])/(-1 + z) - 
       (64*z*H[1, -1, 0, 1, -1, 0, z])/(-1 + z) + 
       (128*z*H[1, -1, 0, 1, 0, 0, z])/(-1 + z) - 
       (64*z*H[1, -1, 0, 1, 1, 0, z])/(-1 + z) + 
       (64*z*H[1, -1, 1, -1, -1, 0, z])/(-1 + z) - 
       (128*z*H[1, -1, 1, -1, 0, 0, z])/(-1 + z) + 
       (64*z*H[1, -1, 1, -1, 1, 0, z])/(-1 + z) - 
       (64*z*H[1, -1, 1, 0, -1, 0, z])/(-1 + z) + 
       (160*z*H[1, -1, 1, 0, 0, 0, z])/(-1 + z) - 
       (64*z*H[1, -1, 1, 0, 1, 0, z])/(-1 + z) + 
       (64*z*H[1, -1, 1, 1, -1, 0, z])/(-1 + z) - 
       (128*z*H[1, -1, 1, 1, 0, 0, z])/(-1 + z) + 
       (64*z*H[1, -1, 1, 1, 1, 0, z])/(-1 + z) - 
       (64*z*H[1, 0, -1, -1, -1, 0, z])/(-1 + z) + 
       (128*z*H[1, 0, -1, -1, 0, 0, z])/(-1 + z) - 
       (64*z*H[1, 0, -1, -1, 1, 0, z])/(-1 + z) + 
       (64*z*H[1, 0, -1, 0, -1, 0, z])/(-1 + z) - 
       (160*z*H[1, 0, -1, 0, 0, 0, z])/(-1 + z) + 
       (64*z*H[1, 0, -1, 0, 1, 0, z])/(-1 + z) - 
       (64*z*H[1, 0, -1, 1, -1, 0, z])/(-1 + z) + 
       (128*z*H[1, 0, -1, 1, 0, 0, z])/(-1 + z) - 
       (64*z*H[1, 0, -1, 1, 1, 0, z])/(-1 + z) + 
       (128*z*H[1, 0, 0, -1, -1, 0, z])/(-1 + z) - 
       (256*z*H[1, 0, 0, -1, 0, 0, z])/(-1 + z) + 
       (128*z*H[1, 0, 0, -1, 1, 0, z])/(-1 + z) - 
       (256*z*H[1, 0, 0, 0, -1, 0, z])/(-1 + z) - 
       (2*z*H[1, 0, 0, 0, 0, 0, z])/(-1 + z) - (4*z*H[1, 0, 0, 0, 1, 0, z])/
        (-1 + z) + (128*z*H[1, 0, 0, 1, -1, 0, z])/(-1 + z) - 
       (76*z*H[1, 0, 0, 1, 0, 0, z])/(-1 + z) + (8*z*H[1, 0, 0, 1, 1, 0, z])/
        (-1 + z) - (64*z*H[1, 0, 1, -1, -1, 0, z])/(-1 + z) + 
       (128*z*H[1, 0, 1, -1, 0, 0, z])/(-1 + z) - 
       (64*z*H[1, 0, 1, -1, 1, 0, z])/(-1 + z) + 
       (64*z*H[1, 0, 1, 0, -1, 0, z])/(-1 + z) - 
       (76*z*H[1, 0, 1, 0, 0, 0, z])/(-1 + z) + (40*z*H[1, 0, 1, 0, 1, 0, z])/
        (-1 + z) - (64*z*H[1, 0, 1, 1, -1, 0, z])/(-1 + z) + 
       (56*z*H[1, 0, 1, 1, 0, 0, z])/(-1 + z) - (16*z*H[1, 0, 1, 1, 1, 0, z])/
        (-1 + z) + (64*z*H[1, 1, -1, -1, -1, 0, z])/(-1 + z) - 
       (128*z*H[1, 1, -1, -1, 0, 0, z])/(-1 + z) + 
       (64*z*H[1, 1, -1, -1, 1, 0, z])/(-1 + z) - 
       (64*z*H[1, 1, -1, 0, -1, 0, z])/(-1 + z) + 
       (160*z*H[1, 1, -1, 0, 0, 0, z])/(-1 + z) - 
       (64*z*H[1, 1, -1, 0, 1, 0, z])/(-1 + z) + 
       (64*z*H[1, 1, -1, 1, -1, 0, z])/(-1 + z) - 
       (128*z*H[1, 1, -1, 1, 0, 0, z])/(-1 + z) + 
       (64*z*H[1, 1, -1, 1, 1, 0, z])/(-1 + z) - 
       (64*z*H[1, 1, 0, -1, -1, 0, z])/(-1 + z) + 
       (128*z*H[1, 1, 0, -1, 0, 0, z])/(-1 + z) - 
       (64*z*H[1, 1, 0, -1, 1, 0, z])/(-1 + z) + 
       (128*z*H[1, 1, 0, 0, -1, 0, z])/(-1 + z) + 
       (4*z*H[1, 1, 0, 0, 0, 0, z])/(-1 + z) + (8*z*H[1, 1, 0, 0, 1, 0, z])/
        (-1 + z) - (64*z*H[1, 1, 0, 1, -1, 0, z])/(-1 + z) + 
       (56*z*H[1, 1, 0, 1, 0, 0, z])/(-1 + z) - (16*z*H[1, 1, 0, 1, 1, 0, z])/
        (-1 + z) + (64*z*H[1, 1, 1, -1, -1, 0, z])/(-1 + z) - 
       (128*z*H[1, 1, 1, -1, 0, 0, z])/(-1 + z) + 
       (64*z*H[1, 1, 1, -1, 1, 0, z])/(-1 + z) - 
       (64*z*H[1, 1, 1, 0, -1, 0, z])/(-1 + z) - (8*z*H[1, 1, 1, 0, 0, 0, z])/
        (-1 + z) - (16*z*H[1, 1, 1, 0, 1, 0, z])/(-1 + z) + 
       (64*z*H[1, 1, 1, 1, -1, 0, z])/(-1 + z) + 
       (16*z*H[1, 1, 1, 1, 0, 0, z])/(-1 + z) - (32*z*H[1, 1, 1, 1, 1, 0, z])/
        (-1 + z) + ((-112*z*H[-1, -1, -1, z])/(-1 + z) + 
         (352*z*H[-1, -1, 0, z])/(3*(-1 + z)) - (112*z*H[-1, -1, 1, z])/
          (-1 + z) + (112*z*H[-1, 0, -1, z])/(-1 + z) - 
         (560*z*H[-1, 0, 0, z])/(3*(-1 + z)) + (112*z*H[-1, 0, 1, z])/
          (-1 + z) - (112*z*H[-1, 1, -1, z])/(-1 + z) + 
         (352*z*H[-1, 1, 0, z])/(3*(-1 + z)) - (112*z*H[-1, 1, 1, z])/
          (-1 + z) + (112*z*H[0, -1, -1, z])/(-1 + z) - 
         (352*z*H[0, -1, 0, z])/(3*(-1 + z)) + (112*z*H[0, -1, 1, z])/
          (-1 + z) - (224*z*H[0, 0, -1, z])/(-1 + z) - (26*z*H[0, 0, 0, z])/
          (3*(-1 + z)) - (164*z*H[0, 0, 1, z])/(-1 + z) + 
         (112*z*H[0, 1, -1, z])/(-1 + z) - (124*z*H[0, 1, 0, z])/
          (3*(-1 + z)) + (88*z*H[0, 1, 1, z])/(-1 + z) - 
         (112*z*H[1, -1, -1, z])/(-1 + z) + (352*z*H[1, -1, 0, z])/
          (3*(-1 + z)) - (112*z*H[1, -1, 1, z])/(-1 + z) + 
         (112*z*H[1, 0, -1, z])/(-1 + z) + (52*z*H[1, 0, 0, z])/
          (3*(-1 + z)) + (88*z*H[1, 0, 1, z])/(-1 + z) - 
         (112*z*H[1, 1, -1, z])/(-1 + z) - (104*z*H[1, 1, 0, z])/
          (3*(-1 + z)) - (64*z*H[1, 1, 1, z])/(-1 + z))*Zeta[3] - 
       (304*z*Zeta[3]^2)/(3*(-1 + z)) + 
       Pi^2*((16*z*H[-1, -1, -1, -1, z])/(-1 + z) - 
         (24*z*H[-1, -1, -1, 0, z])/(-1 + z) + (16*z*H[-1, -1, -1, 1, z])/
          (-1 + z) - (16*z*H[-1, -1, 0, -1, z])/(-1 + z) + 
         (32*z*H[-1, -1, 0, 0, z])/(-1 + z) - (16*z*H[-1, -1, 0, 1, z])/
          (-1 + z) + (16*z*H[-1, -1, 1, -1, z])/(-1 + z) - 
         (24*z*H[-1, -1, 1, 0, z])/(-1 + z) + (16*z*H[-1, -1, 1, 1, z])/
          (-1 + z) - (16*z*H[-1, 0, -1, -1, z])/(-1 + z) + 
         (24*z*H[-1, 0, -1, 0, z])/(-1 + z) - (16*z*H[-1, 0, -1, 1, z])/
          (-1 + z) + (32*z*H[-1, 0, 0, -1, z])/(-1 + z) - 
         (36*z*H[-1, 0, 0, 0, z])/(-1 + z) + (16*z*H[-1, 0, 0, 1, z])/
          (-1 + z) - (16*z*H[-1, 0, 1, -1, z])/(-1 + z) + 
         (24*z*H[-1, 0, 1, 0, z])/(-1 + z) - (16*z*H[-1, 0, 1, 1, z])/
          (-1 + z) + (16*z*H[-1, 1, -1, -1, z])/(-1 + z) - 
         (24*z*H[-1, 1, -1, 0, z])/(-1 + z) + (16*z*H[-1, 1, -1, 1, z])/
          (-1 + z) - (16*z*H[-1, 1, 0, -1, z])/(-1 + z) + 
         (32*z*H[-1, 1, 0, 0, z])/(-1 + z) - (16*z*H[-1, 1, 0, 1, z])/
          (-1 + z) + (16*z*H[-1, 1, 1, -1, z])/(-1 + z) - 
         (24*z*H[-1, 1, 1, 0, z])/(-1 + z) + (16*z*H[-1, 1, 1, 1, z])/
          (-1 + z) - (16*z*H[0, -1, -1, -1, z])/(-1 + z) + 
         (24*z*H[0, -1, -1, 0, z])/(-1 + z) - (16*z*H[0, -1, -1, 1, z])/
          (-1 + z) + (16*z*H[0, -1, 0, -1, z])/(-1 + z) - 
         (32*z*H[0, -1, 0, 0, z])/(-1 + z) + (16*z*H[0, -1, 0, 1, z])/
          (-1 + z) - (16*z*H[0, -1, 1, -1, z])/(-1 + z) + 
         (24*z*H[0, -1, 1, 0, z])/(-1 + z) - (16*z*H[0, -1, 1, 1, z])/
          (-1 + z) + (32*z*H[0, 0, -1, -1, z])/(-1 + z) - 
         (48*z*H[0, 0, -1, 0, z])/(-1 + z) + (32*z*H[0, 0, -1, 1, z])/
          (-1 + z) - (64*z*H[0, 0, 0, -1, z])/(-1 + z) - 
         (z*H[0, 0, 0, 0, z])/(2*(-1 + z)) - (22*z*H[0, 0, 0, 1, z])/
          (-1 + z) + (32*z*H[0, 0, 1, -1, z])/(-1 + z) - 
         (13*z*H[0, 0, 1, 0, z])/(-1 + z) + (12*z*H[0, 0, 1, 1, z])/
          (-1 + z) - (16*z*H[0, 1, -1, -1, z])/(-1 + z) + 
         (24*z*H[0, 1, -1, 0, z])/(-1 + z) - (16*z*H[0, 1, -1, 1, z])/
          (-1 + z) + (16*z*H[0, 1, 0, -1, z])/(-1 + z) - 
         (15*z*H[0, 1, 0, 0, z])/(-1 + z) + (12*z*H[0, 1, 0, 1, z])/
          (-1 + z) - (16*z*H[0, 1, 1, -1, z])/(-1 + z) + 
         (10*z*H[0, 1, 1, 0, z])/(-1 + z) - (8*z*H[0, 1, 1, 1, z])/(-1 + z) + 
         (16*z*H[1, -1, -1, -1, z])/(-1 + z) - (24*z*H[1, -1, -1, 0, z])/
          (-1 + z) + (16*z*H[1, -1, -1, 1, z])/(-1 + z) - 
         (16*z*H[1, -1, 0, -1, z])/(-1 + z) + (32*z*H[1, -1, 0, 0, z])/
          (-1 + z) - (16*z*H[1, -1, 0, 1, z])/(-1 + z) + 
         (16*z*H[1, -1, 1, -1, z])/(-1 + z) - (24*z*H[1, -1, 1, 0, z])/
          (-1 + z) + (16*z*H[1, -1, 1, 1, z])/(-1 + z) - 
         (16*z*H[1, 0, -1, -1, z])/(-1 + z) + (24*z*H[1, 0, -1, 0, z])/
          (-1 + z) - (16*z*H[1, 0, -1, 1, z])/(-1 + z) + 
         (32*z*H[1, 0, 0, -1, z])/(-1 + z) + (z*H[1, 0, 0, 0, z])/(-1 + z) + 
         (12*z*H[1, 0, 0, 1, z])/(-1 + z) - (16*z*H[1, 0, 1, -1, z])/
          (-1 + z) + (10*z*H[1, 0, 1, 0, z])/(-1 + z) - 
         (8*z*H[1, 0, 1, 1, z])/(-1 + z) + (16*z*H[1, 1, -1, -1, z])/
          (-1 + z) - (24*z*H[1, 1, -1, 0, z])/(-1 + z) + 
         (16*z*H[1, 1, -1, 1, z])/(-1 + z) - (16*z*H[1, 1, 0, -1, z])/
          (-1 + z) - (2*z*H[1, 1, 0, 0, z])/(-1 + z) - (8*z*H[1, 1, 0, 1, z])/
          (-1 + z) + (16*z*H[1, 1, 1, -1, z])/(-1 + z) + 
         (4*z*H[1, 1, 1, 0, z])/(-1 + z) + ((106*z*H[-1, z])/(3*(-1 + z)) + 
           (13*z*H[0, z])/(3*(-1 + z)) + (8*z*H[1, z])/(-1 + z))*Zeta[3]) + 
       ((-324*z*H[-1, z])/(-1 + z) - (242*z*H[0, z])/(5*(-1 + z)) - 
         (288*z*H[1, z])/(-1 + z))*Zeta[5]))}, 
 "I^B_{1,2,3,8}" -> {(1 - z)^(-1 - 2*eps)*normRR[Pi*SG]*
    ((-2*z^3)/eps^3 - (8*z^3*H[0, z])/eps^2 + (32*Pi^2*z^3*H[0, z])/3 + 
     ((7*Pi^2*z^3)/3 - 28*z^3*H[0, 0, z] + 4*z^3*H[1, 0, z])/eps - 
     8*z^3*H[0, -1, 0, z] - 68*z^3*H[0, 0, 0, z] + 24*z^3*H[0, 1, 0, z] + 
     28*z^3*H[1, 0, 0, z] + (100*z^3*Zeta[3])/3 + 
     eps*((-359*Pi^4*z^3)/180 + Pi^2*(4*z^3*H[0, -1, z] + 
         (82*z^3*H[0, 0, z])/3 - 4*z^3*H[0, 1, z] - 10*z^3*H[1, 0, z]) + 
       16*z^3*H[0, -1, -1, 0, z] - 32*z^3*H[0, -1, 0, 0, z] + 
       16*z^3*H[0, -1, 1, 0, z] - 16*z^3*H[0, 0, -1, 0, z] - 
       148*z^3*H[0, 0, 0, 0, z] + 24*z^3*H[0, 0, 1, 0, z] + 
       16*z^3*H[0, 1, -1, 0, z] + 96*z^3*H[0, 1, 0, 0, z] - 
       32*z^3*H[0, 1, 1, 0, z] + 32*z^3*H[1, 0, -1, 0, z] + 
       76*z^3*H[1, 0, 0, 0, z] - 40*z^3*H[1, 0, 1, 0, z] + 
       ((280*z^3*H[0, z])/3 - 32*z^3*H[1, z])*Zeta[3]) + 
     eps^2*(Pi^4*((-187*z^3*H[0, z])/45 + (8*z^3*H[1, z])/5) - 
       32*z^3*H[0, -1, -1, -1, 0, z] + 64*z^3*H[0, -1, -1, 0, 0, z] - 
       32*z^3*H[0, -1, -1, 1, 0, z] + 32*z^3*H[0, -1, 0, -1, 0, z] - 
       80*z^3*H[0, -1, 0, 0, 0, z] + 32*z^3*H[0, -1, 0, 1, 0, z] - 
       32*z^3*H[0, -1, 1, -1, 0, z] + 64*z^3*H[0, -1, 1, 0, 0, z] - 
       32*z^3*H[0, -1, 1, 1, 0, z] + 32*z^3*H[0, 0, -1, -1, 0, z] - 
       64*z^3*H[0, 0, -1, 0, 0, z] + 32*z^3*H[0, 0, -1, 1, 0, z] - 
       32*z^3*H[0, 0, 0, -1, 0, z] - 308*z^3*H[0, 0, 0, 0, 0, z] + 
       24*z^3*H[0, 0, 0, 1, 0, z] + 32*z^3*H[0, 0, 1, -1, 0, z] + 
       120*z^3*H[0, 0, 1, 0, 0, z] - 16*z^3*H[0, 0, 1, 1, 0, z] - 
       32*z^3*H[0, 1, -1, -1, 0, z] + 64*z^3*H[0, 1, -1, 0, 0, z] - 
       32*z^3*H[0, 1, -1, 1, 0, z] + 96*z^3*H[0, 1, 0, -1, 0, z] + 
       240*z^3*H[0, 1, 0, 0, 0, z] - 96*z^3*H[0, 1, 0, 1, 0, z] - 
       32*z^3*H[0, 1, 1, -1, 0, z] - 80*z^3*H[0, 1, 1, 0, 0, z] + 
       64*z^3*H[0, 1, 1, 1, 0, z] - 64*z^3*H[1, 0, -1, -1, 0, z] + 
       128*z^3*H[1, 0, -1, 0, 0, z] - 64*z^3*H[1, 0, -1, 1, 0, z] + 
       128*z^3*H[1, 0, 0, -1, 0, z] + 172*z^3*H[1, 0, 0, 0, 0, z] - 
       40*z^3*H[1, 0, 0, 1, 0, z] - 64*z^3*H[1, 0, 1, -1, 0, z] - 
       88*z^3*H[1, 0, 1, 0, 0, z] + 80*z^3*H[1, 0, 1, 1, 0, z] + 
       (56*z^3*H[0, -1, z] + (872*z^3*H[0, 0, z])/3 - 56*z^3*H[0, 1, z] - 
         (248*z^3*H[1, 0, z])/3)*Zeta[3] + Pi^2*(-8*z^3*H[0, -1, -1, z] + 
         12*z^3*H[0, -1, 0, z] - 8*z^3*H[0, -1, 1, z] + 
         8*z^3*H[0, 0, -1, z] + (182*z^3*H[0, 0, 0, z])/3 - 
         8*z^3*H[0, 1, -1, z] - 36*z^3*H[0, 1, 0, z] + 8*z^3*H[0, 1, 1, z] - 
         16*z^3*H[1, 0, -1, z] - 30*z^3*H[1, 0, 0, z] + 8*z^3*H[1, 0, 1, z] - 
         (398*z^3*Zeta[3])/9) + (364*z^3*Zeta[5])/5) + 
     eps^3*((-1543*Pi^6*z^3)/7560 + Pi^4*((-8*z^3*H[0, -1, z])/15 - 
         (649*z^3*H[0, 0, z])/90 + (104*z^3*H[0, 1, z])/15 + 
         (39*z^3*H[1, 0, z])/10) + 64*z^3*H[0, -1, -1, -1, -1, 0, z] - 
       128*z^3*H[0, -1, -1, -1, 0, 0, z] + 64*z^3*H[0, -1, -1, -1, 1, 0, z] - 
       64*z^3*H[0, -1, -1, 0, -1, 0, z] + 160*z^3*H[0, -1, -1, 0, 0, 0, z] - 
       64*z^3*H[0, -1, -1, 0, 1, 0, z] + 64*z^3*H[0, -1, -1, 1, -1, 0, z] - 
       128*z^3*H[0, -1, -1, 1, 0, 0, z] + 64*z^3*H[0, -1, -1, 1, 1, 0, z] - 
       64*z^3*H[0, -1, 0, -1, -1, 0, z] + 128*z^3*H[0, -1, 0, -1, 0, 0, z] - 
       64*z^3*H[0, -1, 0, -1, 1, 0, z] + 128*z^3*H[0, -1, 0, 0, -1, 0, z] - 
       176*z^3*H[0, -1, 0, 0, 0, 0, z] + 32*z^3*H[0, -1, 0, 0, 1, 0, z] - 
       64*z^3*H[0, -1, 0, 1, -1, 0, z] + 128*z^3*H[0, -1, 0, 1, 0, 0, z] - 
       64*z^3*H[0, -1, 0, 1, 1, 0, z] + 64*z^3*H[0, -1, 1, -1, -1, 0, z] - 
       128*z^3*H[0, -1, 1, -1, 0, 0, z] + 64*z^3*H[0, -1, 1, -1, 1, 0, z] - 
       64*z^3*H[0, -1, 1, 0, -1, 0, z] + 160*z^3*H[0, -1, 1, 0, 0, 0, z] - 
       64*z^3*H[0, -1, 1, 0, 1, 0, z] + 64*z^3*H[0, -1, 1, 1, -1, 0, z] - 
       128*z^3*H[0, -1, 1, 1, 0, 0, z] + 64*z^3*H[0, -1, 1, 1, 1, 0, z] - 
       64*z^3*H[0, 0, -1, -1, -1, 0, z] + 128*z^3*H[0, 0, -1, -1, 0, 0, z] - 
       64*z^3*H[0, 0, -1, -1, 1, 0, z] + 64*z^3*H[0, 0, -1, 0, -1, 0, z] - 
       160*z^3*H[0, 0, -1, 0, 0, 0, z] + 64*z^3*H[0, 0, -1, 0, 1, 0, z] - 
       64*z^3*H[0, 0, -1, 1, -1, 0, z] + 128*z^3*H[0, 0, -1, 1, 0, 0, z] - 
       64*z^3*H[0, 0, -1, 1, 1, 0, z] + 64*z^3*H[0, 0, 0, -1, -1, 0, z] - 
       128*z^3*H[0, 0, 0, -1, 0, 0, z] + 64*z^3*H[0, 0, 0, -1, 1, 0, z] - 
       64*z^3*H[0, 0, 0, 0, -1, 0, z] - 628*z^3*H[0, 0, 0, 0, 0, 0, z] + 
       24*z^3*H[0, 0, 0, 0, 1, 0, z] + 64*z^3*H[0, 0, 0, 1, -1, 0, z] + 
       168*z^3*H[0, 0, 0, 1, 0, 0, z] + 16*z^3*H[0, 0, 0, 1, 1, 0, z] - 
       64*z^3*H[0, 0, 1, -1, -1, 0, z] + 128*z^3*H[0, 0, 1, -1, 0, 0, z] - 
       64*z^3*H[0, 0, 1, -1, 1, 0, z] + 192*z^3*H[0, 0, 1, 0, -1, 0, z] + 
       312*z^3*H[0, 0, 1, 0, 0, 0, z] - 144*z^3*H[0, 0, 1, 0, 1, 0, z] - 
       64*z^3*H[0, 0, 1, 1, -1, 0, z] - 16*z^3*H[0, 0, 1, 1, 0, 0, z] + 
       32*z^3*H[0, 0, 1, 1, 1, 0, z] + 64*z^3*H[0, 1, -1, -1, -1, 0, z] - 
       128*z^3*H[0, 1, -1, -1, 0, 0, z] + 64*z^3*H[0, 1, -1, -1, 1, 0, z] - 
       64*z^3*H[0, 1, -1, 0, -1, 0, z] + 160*z^3*H[0, 1, -1, 0, 0, 0, z] - 
       64*z^3*H[0, 1, -1, 0, 1, 0, z] + 64*z^3*H[0, 1, -1, 1, -1, 0, z] - 
       128*z^3*H[0, 1, -1, 1, 0, 0, z] + 64*z^3*H[0, 1, -1, 1, 1, 0, z] - 
       192*z^3*H[0, 1, 0, -1, -1, 0, z] + 384*z^3*H[0, 1, 0, -1, 0, 0, z] - 
       192*z^3*H[0, 1, 0, -1, 1, 0, z] + 384*z^3*H[0, 1, 0, 0, -1, 0, z] + 
       528*z^3*H[0, 1, 0, 0, 0, 0, z] - 96*z^3*H[0, 1, 0, 0, 1, 0, z] - 
       192*z^3*H[0, 1, 0, 1, -1, 0, z] - 192*z^3*H[0, 1, 0, 1, 0, 0, z] + 
       192*z^3*H[0, 1, 0, 1, 1, 0, z] + 64*z^3*H[0, 1, 1, -1, -1, 0, z] - 
       128*z^3*H[0, 1, 1, -1, 0, 0, z] + 64*z^3*H[0, 1, 1, -1, 1, 0, z] - 
       64*z^3*H[0, 1, 1, 0, -1, 0, z] - 176*z^3*H[0, 1, 1, 0, 0, 0, z] + 
       32*z^3*H[0, 1, 1, 0, 1, 0, z] + 64*z^3*H[0, 1, 1, 1, -1, 0, z] + 
       160*z^3*H[0, 1, 1, 1, 0, 0, z] - 128*z^3*H[0, 1, 1, 1, 1, 0, z] + 
       128*z^3*H[1, 0, -1, -1, -1, 0, z] - 256*z^3*H[1, 0, -1, -1, 0, 0, z] + 
       128*z^3*H[1, 0, -1, -1, 1, 0, z] - 128*z^3*H[1, 0, -1, 0, -1, 0, z] + 
       320*z^3*H[1, 0, -1, 0, 0, 0, z] - 128*z^3*H[1, 0, -1, 0, 1, 0, z] + 
       128*z^3*H[1, 0, -1, 1, -1, 0, z] - 256*z^3*H[1, 0, -1, 1, 0, 0, z] + 
       128*z^3*H[1, 0, -1, 1, 1, 0, z] - 256*z^3*H[1, 0, 0, -1, -1, 0, z] + 
       512*z^3*H[1, 0, 0, -1, 0, 0, z] - 256*z^3*H[1, 0, 0, -1, 1, 0, z] + 
       512*z^3*H[1, 0, 0, 0, -1, 0, z] + 364*z^3*H[1, 0, 0, 0, 0, 0, z] - 
       40*z^3*H[1, 0, 0, 0, 1, 0, z] - 256*z^3*H[1, 0, 0, 1, -1, 0, z] + 
       8*z^3*H[1, 0, 0, 1, 0, 0, z] + 80*z^3*H[1, 0, 0, 1, 1, 0, z] + 
       128*z^3*H[1, 0, 1, -1, -1, 0, z] - 256*z^3*H[1, 0, 1, -1, 0, 0, z] + 
       128*z^3*H[1, 0, 1, -1, 1, 0, z] - 128*z^3*H[1, 0, 1, 0, -1, 0, z] - 
       184*z^3*H[1, 0, 1, 0, 0, 0, z] + 16*z^3*H[1, 0, 1, 0, 1, 0, z] + 
       128*z^3*H[1, 0, 1, 1, -1, 0, z] + 176*z^3*H[1, 0, 1, 1, 0, 0, z] - 
       160*z^3*H[1, 0, 1, 1, 1, 0, z] + (-112*z^3*H[0, -1, -1, z] + 
         (352*z^3*H[0, -1, 0, z])/3 - 112*z^3*H[0, -1, 1, z] + 
         112*z^3*H[0, 0, -1, z] + (2056*z^3*H[0, 0, 0, z])/3 - 
         64*z^3*H[0, 0, 1, z] - 112*z^3*H[0, 1, -1, z] - 
         352*z^3*H[0, 1, 0, z] - 16*z^3*H[0, 1, 1, z] - 
         224*z^3*H[1, 0, -1, z] - (1016*z^3*H[1, 0, 0, z])/3 - 
         80*z^3*H[1, 0, 1, z])*Zeta[3] - (3148*z^3*Zeta[3]^2)/9 + 
       Pi^2*(16*z^3*H[0, -1, -1, -1, z] - 24*z^3*H[0, -1, -1, 0, z] + 
         16*z^3*H[0, -1, -1, 1, z] - 16*z^3*H[0, -1, 0, -1, z] + 
         32*z^3*H[0, -1, 0, 0, z] - 16*z^3*H[0, -1, 0, 1, z] + 
         16*z^3*H[0, -1, 1, -1, z] - 24*z^3*H[0, -1, 1, 0, z] + 
         16*z^3*H[0, -1, 1, 1, z] - 16*z^3*H[0, 0, -1, -1, z] + 
         24*z^3*H[0, 0, -1, 0, z] - 16*z^3*H[0, 0, -1, 1, z] + 
         16*z^3*H[0, 0, 0, -1, z] + (382*z^3*H[0, 0, 0, 0, z])/3 + 
         8*z^3*H[0, 0, 0, 1, z] - 16*z^3*H[0, 0, 1, -1, z] - 
         44*z^3*H[0, 0, 1, 0, z] + 16*z^3*H[0, 1, -1, -1, z] - 
         24*z^3*H[0, 1, -1, 0, z] + 16*z^3*H[0, 1, -1, 1, z] - 
         48*z^3*H[0, 1, 0, -1, z] - 96*z^3*H[0, 1, 0, 0, z] + 
         16*z^3*H[0, 1, 0, 1, z] + 16*z^3*H[0, 1, 1, -1, z] + 
         32*z^3*H[0, 1, 1, 0, z] - 16*z^3*H[0, 1, 1, 1, z] + 
         32*z^3*H[1, 0, -1, -1, z] - 48*z^3*H[1, 0, -1, 0, z] + 
         32*z^3*H[1, 0, -1, 1, z] - 64*z^3*H[1, 0, 0, -1, z] - 
         70*z^3*H[1, 0, 0, 0, z] - 8*z^3*H[1, 0, 0, 1, z] + 
         32*z^3*H[1, 0, 1, -1, z] + 36*z^3*H[1, 0, 1, 0, z] - 
         16*z^3*H[1, 0, 1, 1, z] + ((-1012*z^3*H[0, z])/9 + 48*z^3*H[1, z])*
          Zeta[3]) + ((-344*z^3*H[0, z])/5 - 480*z^3*H[1, z])*Zeta[5]))}, 
 "I^C_{1,2,6,9}" -> {(1 - z)^(-1 - 2*eps)*normRR[Pi*SG]*
    ((-10*z^3)/eps^3 - (20*z^3*H[0, z])/eps^2 + (50*Pi^2*z^3*H[0, z])/3 + 
     ((25*Pi^2*z^3)/3 - 40*z^3*H[0, 0, z])/eps - 80*z^3*H[0, 0, 0, z] + 
     (296*z^3*Zeta[3])/3 + eps*((-55*Pi^4*z^3)/36 + (100*Pi^2*z^3*H[0, 0, z])/
        3 - 160*z^3*H[0, 0, 0, 0, z] + (592*z^3*H[0, z]*Zeta[3])/3) + 
     eps^2*((-55*Pi^4*z^3*H[0, z])/18 - 320*z^3*H[0, 0, 0, 0, 0, z] + 
       (1184*z^3*H[0, 0, z]*Zeta[3])/3 + Pi^2*((200*z^3*H[0, 0, 0, z])/3 - 
         (740*z^3*Zeta[3])/9) + 256*z^3*Zeta[5]) + 
     eps^3*((-215*Pi^6*z^3)/504 - (55*Pi^4*z^3*H[0, 0, z])/9 - 
       640*z^3*H[0, 0, 0, 0, 0, 0, z] + (2368*z^3*H[0, 0, 0, z]*Zeta[3])/3 - 
       (4640*z^3*Zeta[3]^2)/9 + Pi^2*((400*z^3*H[0, 0, 0, 0, z])/3 - 
         (1480*z^3*H[0, z]*Zeta[3])/9) + 512*z^3*H[0, z]*Zeta[5]))}, 
 "I^D_{3,8,11,12}" -> {(1 - z)^(1 - 2*eps)*normRR[Pi*SG]*
    ((8*z^3*H[0, z])/(eps^2*(-1 + z)*(1 + z)) + 
     Pi^2*((8*z^3*H[-1, z])/(3*(-1 + z)*(1 + z)) - (32*z^3*H[0, z])/
        (3*(-1 + z)*(1 + z)) + (20*z^3*H[1, z])/(3*(-1 + z)*(1 + z))) + 
     ((-10*Pi^2*z^3)/(3*(-1 + z)*(1 + z)) - (8*z^3*H[-1, 0, z])/
        ((-1 + z)*(1 + z)) + (28*z^3*H[0, 0, z])/((-1 + z)*(1 + z)) - 
       (16*z^3*H[1, 0, z])/((-1 + z)*(1 + z)))/eps - 
     (24*z^3*H[-1, 0, 0, z])/((-1 + z)*(1 + z)) + (16*z^3*H[-1, 1, 0, z])/
      ((-1 + z)*(1 + z)) - (8*z^3*H[0, -1, 0, z])/((-1 + z)*(1 + z)) + 
     (68*z^3*H[0, 0, 0, z])/((-1 + z)*(1 + z)) - (24*z^3*H[0, 1, 0, z])/
      ((-1 + z)*(1 + z)) + (16*z^3*H[1, -1, 0, z])/((-1 + z)*(1 + z)) - 
     (56*z^3*H[1, 0, 0, z])/((-1 + z)*(1 + z)) + (32*z^3*H[1, 1, 0, z])/
      ((-1 + z)*(1 + z)) - (28*z^3*Zeta[3])/((-1 + z)*(1 + z)) + 
     eps*((74*Pi^4*z^3)/(45*(-1 + z)*(1 + z)) + 
       Pi^2*((8*z^3*H[-1, -1, z])/(3*(-1 + z)*(1 + z)) + 
         (28*z^3*H[-1, 0, z])/(3*(-1 + z)*(1 + z)) - (16*z^3*H[-1, 1, z])/
          (3*(-1 + z)*(1 + z)) + (4*z^3*H[0, -1, z])/(3*(-1 + z)*(1 + z)) - 
         (82*z^3*H[0, 0, z])/(3*(-1 + z)*(1 + z)) + (28*z^3*H[0, 1, z])/
          (3*(-1 + z)*(1 + z)) - (16*z^3*H[1, -1, z])/(3*(-1 + z)*(1 + z)) + 
         (64*z^3*H[1, 0, z])/(3*(-1 + z)*(1 + z)) - (40*z^3*H[1, 1, z])/
          (3*(-1 + z)*(1 + z))) + (32*z^3*H[-1, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (16*z^3*H[-1, -1, 0, 0, z])/((-1 + z)*(1 + z)) - 
       (16*z^3*H[-1, 0, -1, 0, z])/((-1 + z)*(1 + z)) - 
       (56*z^3*H[-1, 0, 0, 0, z])/((-1 + z)*(1 + z)) + 
       (16*z^3*H[-1, 0, 1, 0, z])/((-1 + z)*(1 + z)) + 
       (48*z^3*H[-1, 1, 0, 0, z])/((-1 + z)*(1 + z)) - 
       (32*z^3*H[-1, 1, 1, 0, z])/((-1 + z)*(1 + z)) - 
       (16*z^3*H[0, -1, -1, 0, z])/((-1 + z)*(1 + z)) - 
       (16*z^3*H[0, -1, 0, 0, z])/((-1 + z)*(1 + z)) + 
       (16*z^3*H[0, -1, 1, 0, z])/((-1 + z)*(1 + z)) - 
       (16*z^3*H[0, 0, -1, 0, z])/((-1 + z)*(1 + z)) + 
       (148*z^3*H[0, 0, 0, 0, z])/((-1 + z)*(1 + z)) - 
       (24*z^3*H[0, 0, 1, 0, z])/((-1 + z)*(1 + z)) + 
       (16*z^3*H[0, 1, -1, 0, z])/((-1 + z)*(1 + z)) - 
       (80*z^3*H[0, 1, 0, 0, z])/((-1 + z)*(1 + z)) + 
       (48*z^3*H[0, 1, 1, 0, z])/((-1 + z)*(1 + z)) + 
       (48*z^3*H[1, -1, 0, 0, z])/((-1 + z)*(1 + z)) - 
       (32*z^3*H[1, -1, 1, 0, z])/((-1 + z)*(1 + z)) + 
       (16*z^3*H[1, 0, -1, 0, z])/((-1 + z)*(1 + z)) - 
       (136*z^3*H[1, 0, 0, 0, z])/((-1 + z)*(1 + z)) + 
       (48*z^3*H[1, 0, 1, 0, z])/((-1 + z)*(1 + z)) - 
       (32*z^3*H[1, 1, -1, 0, z])/((-1 + z)*(1 + z)) + 
       (112*z^3*H[1, 1, 0, 0, z])/((-1 + z)*(1 + z)) - 
       (64*z^3*H[1, 1, 1, 0, z])/((-1 + z)*(1 + z)) + 
       ((-280*z^3*H[0, z])/(3*(-1 + z)*(1 + z)) + (56*z^3*H[1, z])/
          ((-1 + z)*(1 + z)))*Zeta[3]) + 
     eps^2*(Pi^4*((-124*z^3*H[-1, z])/(45*(-1 + z)*(1 + z)) + 
         (187*z^3*H[0, z])/(45*(-1 + z)*(1 + z)) - (148*z^3*H[1, z])/
          (45*(-1 + z)*(1 + z))) - (128*z^3*H[-1, -1, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (160*z^3*H[-1, -1, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[-1, -1, -1, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (96*z^3*H[-1, -1, 0, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (48*z^3*H[-1, -1, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (32*z^3*H[-1, -1, 0, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[-1, -1, 1, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (32*z^3*H[-1, -1, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (96*z^3*H[-1, 0, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (96*z^3*H[-1, 0, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (32*z^3*H[-1, 0, -1, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (96*z^3*H[-1, 0, 0, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (120*z^3*H[-1, 0, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (16*z^3*H[-1, 0, 0, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (32*z^3*H[-1, 0, 1, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (32*z^3*H[-1, 0, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (32*z^3*H[-1, 0, 1, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[-1, 1, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (32*z^3*H[-1, 1, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (32*z^3*H[-1, 1, 0, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (112*z^3*H[-1, 1, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (32*z^3*H[-1, 1, 0, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (96*z^3*H[-1, 1, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[-1, 1, 1, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (96*z^3*H[0, -1, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (96*z^3*H[0, -1, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (32*z^3*H[0, -1, -1, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[0, -1, 0, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (32*z^3*H[0, -1, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (32*z^3*H[0, -1, 1, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (32*z^3*H[0, -1, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (32*z^3*H[0, -1, 1, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (32*z^3*H[0, 0, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (32*z^3*H[0, 0, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (32*z^3*H[0, 0, -1, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (32*z^3*H[0, 0, 0, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (308*z^3*H[0, 0, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (24*z^3*H[0, 0, 0, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (32*z^3*H[0, 0, 1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (88*z^3*H[0, 0, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (48*z^3*H[0, 0, 1, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (32*z^3*H[0, 1, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (32*z^3*H[0, 1, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (32*z^3*H[0, 1, -1, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (192*z^3*H[0, 1, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[0, 1, 0, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (32*z^3*H[0, 1, 1, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (160*z^3*H[0, 1, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (96*z^3*H[0, 1, 1, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[1, -1, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (32*z^3*H[1, -1, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (32*z^3*H[1, -1, 0, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (112*z^3*H[1, -1, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (32*z^3*H[1, -1, 0, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (96*z^3*H[1, -1, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[1, -1, 1, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (32*z^3*H[1, 0, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (32*z^3*H[1, 0, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (32*z^3*H[1, 0, -1, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (32*z^3*H[1, 0, 0, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (296*z^3*H[1, 0, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (48*z^3*H[1, 0, 0, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (32*z^3*H[1, 0, 1, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (160*z^3*H[1, 0, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (96*z^3*H[1, 0, 1, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (96*z^3*H[1, 1, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[1, 1, -1, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (32*z^3*H[1, 1, 0, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (272*z^3*H[1, 1, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (96*z^3*H[1, 1, 0, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[1, 1, 1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (224*z^3*H[1, 1, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (128*z^3*H[1, 1, 1, 1, 0, z])/
        ((-1 + z)*(1 + z)) + ((112*z^3*H[-1, -1, z])/((-1 + z)*(1 + z)) + 
         (208*z^3*H[-1, 0, z])/(3*(-1 + z)*(1 + z)) - (56*z^3*H[0, -1, z])/
          ((-1 + z)*(1 + z)) - (872*z^3*H[0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (56*z^3*H[0, 1, z])/((-1 + z)*(1 + z)) + (560*z^3*H[1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (112*z^3*H[1, 1, z])/((-1 + z)*(1 + z)))*
        Zeta[3] + Pi^2*((-64*z^3*H[-1, -1, -1, z])/(3*(-1 + z)*(1 + z)) + 
         (16*z^3*H[-1, -1, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (16*z^3*H[-1, -1, 1, z])/(3*(-1 + z)*(1 + z)) + 
         (40*z^3*H[-1, 0, -1, z])/(3*(-1 + z)*(1 + z)) + 
         (68*z^3*H[-1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (8*z^3*H[-1, 0, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (16*z^3*H[-1, 1, -1, z])/(3*(-1 + z)*(1 + z)) - 
         (56*z^3*H[-1, 1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (32*z^3*H[-1, 1, 1, z])/(3*(-1 + z)*(1 + z)) + 
         (40*z^3*H[0, -1, -1, z])/(3*(-1 + z)*(1 + z)) + 
         (20*z^3*H[0, -1, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (8*z^3*H[0, -1, 1, z])/(3*(-1 + z)*(1 + z)) + (8*z^3*H[0, 0, -1, z])/
          (3*(-1 + z)*(1 + z)) - (182*z^3*H[0, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) + (32*z^3*H[0, 0, 1, z])/
          (3*(-1 + z)*(1 + z)) - (8*z^3*H[0, 1, -1, z])/
          (3*(-1 + z)*(1 + z)) + (92*z^3*H[0, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) - (56*z^3*H[0, 1, 1, z])/
          (3*(-1 + z)*(1 + z)) - (16*z^3*H[1, -1, -1, z])/
          (3*(-1 + z)*(1 + z)) - (56*z^3*H[1, -1, 0, z])/
          (3*(-1 + z)*(1 + z)) + (32*z^3*H[1, -1, 1, z])/
          (3*(-1 + z)*(1 + z)) - (8*z^3*H[1, 0, -1, z])/
          (3*(-1 + z)*(1 + z)) + (164*z^3*H[1, 0, 0, z])/
          (3*(-1 + z)*(1 + z)) - (56*z^3*H[1, 0, 1, z])/
          (3*(-1 + z)*(1 + z)) + (32*z^3*H[1, 1, -1, z])/
          (3*(-1 + z)*(1 + z)) - (128*z^3*H[1, 1, 0, z])/
          (3*(-1 + z)*(1 + z)) + (80*z^3*H[1, 1, 1, z])/
          (3*(-1 + z)*(1 + z)) + (422*z^3*Zeta[3])/(9*(-1 + z)*(1 + z))) - 
       (60*z^3*Zeta[5])/((-1 + z)*(1 + z))) + 
     eps^3*((337*Pi^6*z^3)/(3780*(-1 + z)*(1 + z)) + 
       Pi^4*((40*z^3*H[-1, -1, z])/(9*(-1 + z)*(1 + z)) - 
         (43*z^3*H[-1, 0, z])/(9*(-1 + z)*(1 + z)) + (248*z^3*H[-1, 1, z])/
          (45*(-1 + z)*(1 + z)) - (224*z^3*H[0, -1, z])/
          (45*(-1 + z)*(1 + z)) + (649*z^3*H[0, 0, z])/(90*(-1 + z)*
           (1 + z)) - (272*z^3*H[0, 1, z])/(45*(-1 + z)*(1 + z)) + 
         (248*z^3*H[1, -1, z])/(45*(-1 + z)*(1 + z)) - (374*z^3*H[1, 0, z])/
          (45*(-1 + z)*(1 + z)) + (296*z^3*H[1, 1, z])/(45*(-1 + z)*
           (1 + z))) + (384*z^3*H[-1, -1, -1, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (576*z^3*H[-1, -1, -1, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (256*z^3*H[-1, -1, -1, -1, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (320*z^3*H[-1, -1, -1, 0, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (416*z^3*H[-1, -1, -1, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (192*z^3*H[-1, -1, -1, 0, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (256*z^3*H[-1, -1, -1, 1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (320*z^3*H[-1, -1, -1, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (128*z^3*H[-1, -1, -1, 1, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (320*z^3*H[-1, -1, 0, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (448*z^3*H[-1, -1, 0, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (192*z^3*H[-1, -1, 0, -1, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (448*z^3*H[-1, -1, 0, 0, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (112*z^3*H[-1, -1, 0, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (32*z^3*H[-1, -1, 0, 0, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (192*z^3*H[-1, -1, 0, 1, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (192*z^3*H[-1, -1, 0, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[-1, -1, 0, 1, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (256*z^3*H[-1, -1, 1, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (320*z^3*H[-1, -1, 1, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (128*z^3*H[-1, -1, 1, -1, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (192*z^3*H[-1, -1, 1, 0, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (96*z^3*H[-1, -1, 1, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[-1, -1, 1, 0, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (128*z^3*H[-1, -1, 1, 1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[-1, -1, 1, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (320*z^3*H[-1, 0, -1, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (448*z^3*H[-1, 0, -1, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (192*z^3*H[-1, 0, -1, -1, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (256*z^3*H[-1, 0, -1, 0, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (256*z^3*H[-1, 0, -1, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (128*z^3*H[-1, 0, -1, 0, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (192*z^3*H[-1, 0, -1, 1, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (192*z^3*H[-1, 0, -1, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[-1, 0, -1, 1, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (320*z^3*H[-1, 0, 0, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (448*z^3*H[-1, 0, 0, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (192*z^3*H[-1, 0, 0, -1, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (448*z^3*H[-1, 0, 0, 0, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (248*z^3*H[-1, 0, 0, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (16*z^3*H[-1, 0, 0, 0, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (192*z^3*H[-1, 0, 0, 1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (48*z^3*H[-1, 0, 0, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (32*z^3*H[-1, 0, 0, 1, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (192*z^3*H[-1, 0, 1, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (192*z^3*H[-1, 0, 1, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[-1, 0, 1, -1, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (128*z^3*H[-1, 0, 1, 0, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[-1, 0, 1, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[-1, 0, 1, 1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[-1, 0, 1, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[-1, 0, 1, 1, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (256*z^3*H[-1, 1, -1, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (320*z^3*H[-1, 1, -1, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (128*z^3*H[-1, 1, -1, -1, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (192*z^3*H[-1, 1, -1, 0, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (96*z^3*H[-1, 1, -1, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[-1, 1, -1, 0, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (128*z^3*H[-1, 1, -1, 1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[-1, 1, -1, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (192*z^3*H[-1, 1, 0, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (192*z^3*H[-1, 1, 0, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[-1, 1, 0, -1, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (192*z^3*H[-1, 1, 0, 0, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (240*z^3*H[-1, 1, 0, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (32*z^3*H[-1, 1, 0, 0, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[-1, 1, 0, 1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[-1, 1, 0, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[-1, 1, 0, 1, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (128*z^3*H[-1, 1, 1, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[-1, 1, 1, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[-1, 1, 1, 0, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (224*z^3*H[-1, 1, 1, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[-1, 1, 1, 0, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (192*z^3*H[-1, 1, 1, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (128*z^3*H[-1, 1, 1, 1, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (320*z^3*H[0, -1, -1, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (448*z^3*H[0, -1, -1, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (192*z^3*H[0, -1, -1, -1, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (256*z^3*H[0, -1, -1, 0, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (256*z^3*H[0, -1, -1, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (128*z^3*H[0, -1, -1, 0, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (192*z^3*H[0, -1, -1, 1, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (192*z^3*H[0, -1, -1, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[0, -1, -1, 1, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (256*z^3*H[0, -1, 0, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (320*z^3*H[0, -1, 0, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (128*z^3*H[0, -1, 0, -1, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (320*z^3*H[0, -1, 0, 0, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[0, -1, 0, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (128*z^3*H[0, -1, 0, 1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[0, -1, 0, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (192*z^3*H[0, -1, 1, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (192*z^3*H[0, -1, 1, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[0, -1, 1, -1, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (128*z^3*H[0, -1, 1, 0, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[0, -1, 1, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[0, -1, 1, 1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[0, -1, 1, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[0, -1, 1, 1, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (192*z^3*H[0, 0, -1, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (192*z^3*H[0, 0, -1, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[0, 0, -1, -1, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (128*z^3*H[0, 0, -1, 0, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[0, 0, -1, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[0, 0, -1, 1, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[0, 0, -1, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[0, 0, -1, 1, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[0, 0, 0, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[0, 0, 0, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[0, 0, 0, -1, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[0, 0, 0, 0, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (628*z^3*H[0, 0, 0, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (24*z^3*H[0, 0, 0, 0, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[0, 0, 0, 1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (104*z^3*H[0, 0, 0, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (48*z^3*H[0, 0, 0, 1, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[0, 0, 1, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[0, 0, 1, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[0, 0, 1, -1, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (216*z^3*H[0, 0, 1, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (80*z^3*H[0, 0, 1, 0, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[0, 0, 1, 1, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (176*z^3*H[0, 0, 1, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (96*z^3*H[0, 0, 1, 1, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (192*z^3*H[0, 1, -1, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (192*z^3*H[0, 1, -1, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[0, 1, -1, -1, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (128*z^3*H[0, 1, -1, 0, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[0, 1, -1, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[0, 1, -1, 1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[0, 1, -1, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[0, 1, -1, 1, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (128*z^3*H[0, 1, 0, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[0, 1, 0, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[0, 1, 0, 0, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (416*z^3*H[0, 1, 0, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[0, 1, 0, 0, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (192*z^3*H[0, 1, 0, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (128*z^3*H[0, 1, 0, 1, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[0, 1, 1, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[0, 1, 1, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[0, 1, 1, -1, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (384*z^3*H[0, 1, 1, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (128*z^3*H[0, 1, 1, 0, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[0, 1, 1, 1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (320*z^3*H[0, 1, 1, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (192*z^3*H[0, 1, 1, 1, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (256*z^3*H[1, -1, -1, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (320*z^3*H[1, -1, -1, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (128*z^3*H[1, -1, -1, -1, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (192*z^3*H[1, -1, -1, 0, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (96*z^3*H[1, -1, -1, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[1, -1, -1, 0, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (128*z^3*H[1, -1, -1, 1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[1, -1, -1, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (192*z^3*H[1, -1, 0, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (192*z^3*H[1, -1, 0, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[1, -1, 0, -1, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (192*z^3*H[1, -1, 0, 0, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (240*z^3*H[1, -1, 0, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (32*z^3*H[1, -1, 0, 0, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[1, -1, 0, 1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[1, -1, 0, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[1, -1, 0, 1, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (128*z^3*H[1, -1, 1, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[1, -1, 1, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[1, -1, 1, 0, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (224*z^3*H[1, -1, 1, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[1, -1, 1, 0, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (192*z^3*H[1, -1, 1, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (128*z^3*H[1, -1, 1, 1, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (192*z^3*H[1, 0, -1, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (192*z^3*H[1, 0, -1, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[1, 0, -1, -1, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (128*z^3*H[1, 0, -1, 0, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[1, 0, -1, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[1, 0, -1, 1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[1, 0, -1, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[1, 0, -1, 1, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[1, 0, 0, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[1, 0, 0, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[1, 0, 0, -1, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[1, 0, 0, 0, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (616*z^3*H[1, 0, 0, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (48*z^3*H[1, 0, 0, 0, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[1, 0, 0, 1, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (176*z^3*H[1, 0, 0, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (96*z^3*H[1, 0, 0, 1, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[1, 0, 1, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[1, 0, 1, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[1, 0, 1, -1, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (384*z^3*H[1, 0, 1, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (128*z^3*H[1, 0, 1, 0, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[1, 0, 1, 1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (320*z^3*H[1, 0, 1, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (192*z^3*H[1, 0, 1, 1, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (128*z^3*H[1, 1, -1, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[1, 1, -1, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[1, 1, -1, 0, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (224*z^3*H[1, 1, -1, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[1, 1, -1, 0, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (192*z^3*H[1, 1, -1, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (128*z^3*H[1, 1, -1, 1, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[1, 1, 0, -1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[1, 1, 0, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[1, 1, 0, -1, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (64*z^3*H[1, 1, 0, 0, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (592*z^3*H[1, 1, 0, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (96*z^3*H[1, 1, 0, 0, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[1, 1, 0, 1, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (320*z^3*H[1, 1, 0, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (192*z^3*H[1, 1, 0, 1, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (192*z^3*H[1, 1, 1, -1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (128*z^3*H[1, 1, 1, -1, 1, 0, z])/
        ((-1 + z)*(1 + z)) + (64*z^3*H[1, 1, 1, 0, -1, 0, z])/
        ((-1 + z)*(1 + z)) - (544*z^3*H[1, 1, 1, 0, 0, 0, z])/
        ((-1 + z)*(1 + z)) + (192*z^3*H[1, 1, 1, 0, 1, 0, z])/
        ((-1 + z)*(1 + z)) - (128*z^3*H[1, 1, 1, 1, -1, 0, z])/
        ((-1 + z)*(1 + z)) + (448*z^3*H[1, 1, 1, 1, 0, 0, z])/
        ((-1 + z)*(1 + z)) - (256*z^3*H[1, 1, 1, 1, 1, 0, z])/
        ((-1 + z)*(1 + z)) + ((-448*z^3*H[-1, -1, -1, z])/
          ((-1 + z)*(1 + z)) + (96*z^3*H[-1, -1, 0, z])/((-1 + z)*(1 + z)) - 
         (224*z^3*H[-1, -1, 1, z])/((-1 + z)*(1 + z)) + 
         (336*z^3*H[-1, 0, -1, z])/((-1 + z)*(1 + z)) + 
         (208*z^3*H[-1, 0, 0, z])/((-1 + z)*(1 + z)) + 
         (112*z^3*H[-1, 0, 1, z])/((-1 + z)*(1 + z)) - 
         (224*z^3*H[-1, 1, -1, z])/((-1 + z)*(1 + z)) - 
         (416*z^3*H[-1, 1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (336*z^3*H[0, -1, -1, z])/((-1 + z)*(1 + z)) + 
         (64*z^3*H[0, -1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (112*z^3*H[0, -1, 1, z])/((-1 + z)*(1 + z)) - 
         (112*z^3*H[0, 0, -1, z])/((-1 + z)*(1 + z)) - 
         (2056*z^3*H[0, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (64*z^3*H[0, 0, 1, z])/((-1 + z)*(1 + z)) + (112*z^3*H[0, 1, -1, z])/
          ((-1 + z)*(1 + z)) + (256*z^3*H[0, 1, 0, z])/((-1 + z)*(1 + z)) - 
         (112*z^3*H[0, 1, 1, z])/((-1 + z)*(1 + z)) - 
         (224*z^3*H[1, -1, -1, z])/((-1 + z)*(1 + z)) - 
         (416*z^3*H[1, -1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (112*z^3*H[1, 0, -1, z])/((-1 + z)*(1 + z)) + 
         (1744*z^3*H[1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (112*z^3*H[1, 0, 1, z])/((-1 + z)*(1 + z)) - 
         (1120*z^3*H[1, 1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (224*z^3*H[1, 1, 1, z])/((-1 + z)*(1 + z)))*Zeta[3] + 
       (1028*z^3*Zeta[3]^2)/(3*(-1 + z)*(1 + z)) + 
       Pi^2*((224*z^3*H[-1, -1, -1, -1, z])/(3*(-1 + z)*(1 + z)) - 
         (176*z^3*H[-1, -1, -1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (128*z^3*H[-1, -1, -1, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (176*z^3*H[-1, -1, 0, -1, z])/(3*(-1 + z)*(1 + z)) + 
         (56*z^3*H[-1, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (80*z^3*H[-1, -1, 0, 1, z])/(3*(-1 + z)*(1 + z)) + 
         (128*z^3*H[-1, -1, 1, -1, z])/(3*(-1 + z)*(1 + z)) - 
         (32*z^3*H[-1, -1, 1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (32*z^3*H[-1, -1, 1, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (176*z^3*H[-1, 0, -1, -1, z])/(3*(-1 + z)*(1 + z)) + 
         (104*z^3*H[-1, 0, -1, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (80*z^3*H[-1, 0, -1, 1, z])/(3*(-1 + z)*(1 + z)) + 
         (176*z^3*H[-1, 0, 0, -1, z])/(3*(-1 + z)*(1 + z)) + 
         (148*z^3*H[-1, 0, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (32*z^3*H[-1, 0, 0, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (80*z^3*H[-1, 0, 1, -1, z])/(3*(-1 + z)*(1 + z)) - 
         (40*z^3*H[-1, 0, 1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (16*z^3*H[-1, 0, 1, 1, z])/(3*(-1 + z)*(1 + z)) + 
         (128*z^3*H[-1, 1, -1, -1, z])/(3*(-1 + z)*(1 + z)) - 
         (32*z^3*H[-1, 1, -1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (32*z^3*H[-1, 1, -1, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (80*z^3*H[-1, 1, 0, -1, z])/(3*(-1 + z)*(1 + z)) - 
         (136*z^3*H[-1, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (16*z^3*H[-1, 1, 0, 1, z])/(3*(-1 + z)*(1 + z)) + 
         (32*z^3*H[-1, 1, 1, -1, z])/(3*(-1 + z)*(1 + z)) + 
         (112*z^3*H[-1, 1, 1, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (64*z^3*H[-1, 1, 1, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (176*z^3*H[0, -1, -1, -1, z])/(3*(-1 + z)*(1 + z)) + 
         (104*z^3*H[0, -1, -1, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (80*z^3*H[0, -1, -1, 1, z])/(3*(-1 + z)*(1 + z)) + 
         (128*z^3*H[0, -1, 0, -1, z])/(3*(-1 + z)*(1 + z)) + 
         (40*z^3*H[0, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (32*z^3*H[0, -1, 0, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (80*z^3*H[0, -1, 1, -1, z])/(3*(-1 + z)*(1 + z)) - 
         (40*z^3*H[0, -1, 1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (16*z^3*H[0, -1, 1, 1, z])/(3*(-1 + z)*(1 + z)) + 
         (80*z^3*H[0, 0, -1, -1, z])/(3*(-1 + z)*(1 + z)) + 
         (40*z^3*H[0, 0, -1, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (16*z^3*H[0, 0, -1, 1, z])/(3*(-1 + z)*(1 + z)) + 
         (16*z^3*H[0, 0, 0, -1, z])/(3*(-1 + z)*(1 + z)) - 
         (382*z^3*H[0, 0, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (40*z^3*H[0, 0, 0, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (16*z^3*H[0, 0, 1, -1, z])/(3*(-1 + z)*(1 + z)) + 
         (100*z^3*H[0, 0, 1, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (64*z^3*H[0, 0, 1, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (80*z^3*H[0, 1, -1, -1, z])/(3*(-1 + z)*(1 + z)) - 
         (40*z^3*H[0, 1, -1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (16*z^3*H[0, 1, -1, 1, z])/(3*(-1 + z)*(1 + z)) + 
         (32*z^3*H[0, 1, 0, -1, z])/(3*(-1 + z)*(1 + z)) + 
         (232*z^3*H[0, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (64*z^3*H[0, 1, 0, 1, z])/(3*(-1 + z)*(1 + z)) + 
         (16*z^3*H[0, 1, 1, -1, z])/(3*(-1 + z)*(1 + z)) - 
         (184*z^3*H[0, 1, 1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (112*z^3*H[0, 1, 1, 1, z])/(3*(-1 + z)*(1 + z)) + 
         (128*z^3*H[1, -1, -1, -1, z])/(3*(-1 + z)*(1 + z)) - 
         (32*z^3*H[1, -1, -1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (32*z^3*H[1, -1, -1, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (80*z^3*H[1, -1, 0, -1, z])/(3*(-1 + z)*(1 + z)) - 
         (136*z^3*H[1, -1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (16*z^3*H[1, -1, 0, 1, z])/(3*(-1 + z)*(1 + z)) + 
         (32*z^3*H[1, -1, 1, -1, z])/(3*(-1 + z)*(1 + z)) + 
         (112*z^3*H[1, -1, 1, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (64*z^3*H[1, -1, 1, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (80*z^3*H[1, 0, -1, -1, z])/(3*(-1 + z)*(1 + z)) - 
         (40*z^3*H[1, 0, -1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (16*z^3*H[1, 0, -1, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (16*z^3*H[1, 0, 0, -1, z])/(3*(-1 + z)*(1 + z)) + 
         (364*z^3*H[1, 0, 0, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (64*z^3*H[1, 0, 0, 1, z])/(3*(-1 + z)*(1 + z)) + 
         (16*z^3*H[1, 0, 1, -1, z])/(3*(-1 + z)*(1 + z)) - 
         (184*z^3*H[1, 0, 1, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (112*z^3*H[1, 0, 1, 1, z])/(3*(-1 + z)*(1 + z)) + 
         (32*z^3*H[1, 1, -1, -1, z])/(3*(-1 + z)*(1 + z)) + 
         (112*z^3*H[1, 1, -1, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (64*z^3*H[1, 1, -1, 1, z])/(3*(-1 + z)*(1 + z)) + 
         (16*z^3*H[1, 1, 0, -1, z])/(3*(-1 + z)*(1 + z)) - 
         (328*z^3*H[1, 1, 0, 0, z])/(3*(-1 + z)*(1 + z)) + 
         (112*z^3*H[1, 1, 0, 1, z])/(3*(-1 + z)*(1 + z)) - 
         (64*z^3*H[1, 1, 1, -1, z])/(3*(-1 + z)*(1 + z)) + 
         (256*z^3*H[1, 1, 1, 0, z])/(3*(-1 + z)*(1 + z)) - 
         (160*z^3*H[1, 1, 1, 1, z])/(3*(-1 + z)*(1 + z)) + 
         ((-208*z^3*H[-1, z])/(9*(-1 + z)*(1 + z)) + (1012*z^3*H[0, z])/
            (9*(-1 + z)*(1 + z)) - (844*z^3*H[1, z])/(9*(-1 + z)*(1 + z)))*
          Zeta[3]) + ((-528*z^3*H[-1, z])/((-1 + z)*(1 + z)) + 
         (344*z^3*H[0, z])/(5*(-1 + z)*(1 + z)) + (120*z^3*H[1, z])/
          ((-1 + z)*(1 + z)))*Zeta[5]))}}


==> anc/RRantennae.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{gA40 -> (3*(1 - 2*z + 2*z^2))/(4*eps^3) + 
   (-2008 + 5685*z - 6810*z^2 + 9316*z^3)/(432*z) - 
   ((24 - 81*z + 1953*z^2 + 344*z^3)*H[0, z])/(144*z) + 
   ((32 + 519*z - 267*z^2 + 364*z^3)*H[1, z])/(72*z) + 
   Pi^2*(-1/288*(-48 + 201*z - 740*z^2 + 1332*z^3)/z + 
     ((1 + 2*z + 2*z^2)*H[-1, z])/4 + ((-45 + 242*z - 160*z^2)*H[0, z])/48 - 
     (5*(1 - 2*z + 2*z^2)*H[1, z])/4) + 
   ((-16 + 39*z - 180*z^2 + 196*z^3)/(48*z) + ((7 - 38*z + 24*z^2)*H[0, z])/
      8 + (3*(1 - 2*z + 2*z^2)*H[1, z])/2)/eps^2 + 
   ((1 + 4*z + 3*z^2 + 28*z^3 + 22*z^4)*H[-1, 0, z])/(6*z^2) + 
   ((189 - 464*z + 1312*z^2)*H[0, 0, z])/48 + 
   ((81 - 192*z + 568*z^2)*H[0, 1, z])/24 + 
   ((-16 + 39*z - 186*z^2 + 196*z^3)*H[1, 0, z])/(12*z) + 
   ((-16 + 39*z - 180*z^2 + 196*z^3)*H[1, 1, z])/(12*z) + 
   ((Pi^2*(-6 + 22*z - 17*z^2))/12 + (32 + 519*z - 267*z^2 + 364*z^3)/
      (144*z) + ((81 - 192*z + 568*z^2)*H[0, z])/48 + 
     ((-16 + 39*z - 180*z^2 + 196*z^3)*H[1, z])/(24*z) + 
     ((-1 - 2*z - 2*z^2)*H[-1, 0, z])/2 + ((11 - 86*z + 52*z^2)*H[0, 0, z])/
      8 + ((7 - 38*z + 24*z^2)*H[0, 1, z])/4 + 
     (11*(1 - 2*z + 2*z^2)*H[1, 0, z])/4 + 3*(1 - 2*z + 2*z^2)*H[1, 1, z])/
    eps + (1 + 2*z + 2*z^2)*H[-1, -1, 0, z] - 2*(1 + 2*z + 2*z^2)*
    H[-1, 0, 0, z] + (-1 - 2*z - 2*z^2)*H[-1, 0, 1, z] - 
   2*(1 + 2*z^2)*H[0, -1, 0, z] + ((19 - 182*z + 108*z^2)*H[0, 0, 0, z])/8 + 
   ((11 - 86*z + 52*z^2)*H[0, 0, 1, z])/4 + 
   ((5 - 34*z + 20*z^2)*H[0, 1, 0, z])/2 + 
   ((7 - 38*z + 24*z^2)*H[0, 1, 1, z])/2 + 
   (17*(1 - 2*z + 2*z^2)*H[1, 0, 0, z])/4 + 
   (11*(1 - 2*z + 2*z^2)*H[1, 0, 1, z])/2 + 
   (11*(1 - 2*z + 2*z^2)*H[1, 1, 0, z])/2 + 6*(1 - 2*z + 2*z^2)*
    H[1, 1, 1, z] + ((-41 + 86*z - 92*z^2)*Zeta[3])/4 + 
   eps*((Pi^4*(101 - 1130*z + 522*z^2))/1440 + 
     (-5992 + 41541*z + 8193*z^2 + 14740*z^3)/(1296*z) + 
     ((-360 + 9213*z - 7254*z^2 + 25384*z^3)*H[0, z])/(432*z) + 
     ((-2008 + 5685*z - 6810*z^2 + 9316*z^3)*H[1, z])/(216*z) - 
     ((-9 + z - 6*z^2 + 15*z^3 + 67*z^4)*H[-1, 0, z])/(9*z^2) - 
     ((120 + 579*z + 5229*z^2 + 1760*z^3)*H[0, 0, z])/(144*z) - 
     ((24 - 81*z + 1953*z^2 + 344*z^3)*H[0, 1, z])/(72*z) + 
     ((32 + 483*z - 303*z^2 + 364*z^3)*H[1, 0, z])/(36*z) + 
     ((32 + 519*z - 267*z^2 + 364*z^3)*H[1, 1, z])/(36*z) + 
     Pi^2*((-323 + 1215*z + 108*z^2)/288 - 
       ((1 + 4*z + 3*z^2 + 28*z^3 + 22*z^4)*H[-1, z])/(12*z^2) + 
       ((-555 + 1120*z - 3192*z^2)*H[0, z])/288 - 
       ((4 - 96*z + 207*z^2 - 988*z^3 + 1068*z^4)*H[1, z])/(144*z^2) + 
       ((-1 - 2*z - 2*z^2)*H[-1, -1, z])/2 + 
       (3*(1 + 2*z + 2*z^2)*H[-1, 0, z])/4 + (1 + 2*z^2)*H[0, -1, z] + 
       ((-81 + 514*z - 332*z^2)*H[0, 0, z])/48 + 
       ((-35 + 206*z - 120*z^2)*H[0, 1, z])/24 - 
       (15*(1 - 2*z + 2*z^2)*H[1, 0, z])/8 - (5*(1 - 2*z + 2*z^2)*H[1, 1, z])/
        2) - ((1 + 4*z + 3*z^2 + 28*z^3 + 22*z^4)*H[-1, -1, 0, z])/(3*z^2) + 
     (2*(1 + 4*z + 3*z^2 + 28*z^3 + 22*z^4)*H[-1, 0, 0, z])/(3*z^2) + 
     ((1 + 4*z + 3*z^2 + 28*z^3 + 22*z^4)*H[-1, 0, 1, z])/(3*z^2) + 
     (2*(1 + 3*z^2 + 22*z^4)*H[0, -1, 0, z])/(3*z^2) + 
     ((405 - 1008*z + 2800*z^2)*H[0, 0, 0, z])/48 + 
     ((189 - 464*z + 1312*z^2)*H[0, 0, 1, z])/24 + 
     ((69 - 192*z + 568*z^2)*H[0, 1, 0, z])/12 + 
     ((81 - 192*z + 568*z^2)*H[0, 1, 1, z])/12 + 
     ((1 - 20*z + 42*z^2 - 223*z^3 + 218*z^4)*H[1, 0, 0, z])/(6*z^2) + 
     ((-16 + 39*z - 186*z^2 + 196*z^3)*H[1, 0, 1, z])/(6*z) + 
     ((-16 + 39*z - 186*z^2 + 196*z^3)*H[1, 1, 0, z])/(6*z) + 
     ((-16 + 39*z - 180*z^2 + 196*z^3)*H[1, 1, 1, z])/(6*z) - 
     2*(1 + 2*z + 2*z^2)*H[-1, -1, -1, 0, z] + 4*(1 + 2*z + 2*z^2)*
      H[-1, -1, 0, 0, z] + 2*(1 + 2*z + 2*z^2)*H[-1, -1, 0, 1, z] + 
     2*(1 + 2*z + 2*z^2)*H[-1, 0, -1, 0, z] - 5*(1 + 2*z + 2*z^2)*
      H[-1, 0, 0, 0, z] - 4*(1 + 2*z + 2*z^2)*H[-1, 0, 0, 1, z] - 
     2*(1 + 2*z + 2*z^2)*H[-1, 0, 1, 0, z] - 2*(1 + 2*z + 2*z^2)*
      H[-1, 0, 1, 1, z] + 4*(1 + 2*z^2)*H[0, -1, -1, 0, z] - 
     8*(1 + 2*z^2)*H[0, -1, 0, 0, z] - 4*(1 + 2*z^2)*H[0, -1, 0, 1, z] - 
     8*(1 + 2*z^2)*H[0, 0, -1, 0, z] + 
     ((35 - 374*z + 220*z^2)*H[0, 0, 0, 0, z])/8 + 
     ((19 - 182*z + 108*z^2)*H[0, 0, 0, 1, z])/4 + 
     ((7 - 78*z + 44*z^2)*H[0, 0, 1, 0, z])/2 + 
     ((11 - 86*z + 52*z^2)*H[0, 0, 1, 1, z])/2 + 
     2*z*(-14 + 5*z)*H[0, 1, 0, 0, z] + (5 - 34*z + 20*z^2)*
      H[0, 1, 0, 1, z] + (5 - 34*z + 20*z^2)*H[0, 1, 1, 0, z] + 
     (7 - 38*z + 24*z^2)*H[0, 1, 1, 1, z] - 2*(1 - 2*z + 2*z^2)*
      H[1, 0, -1, 0, z] + (29*(1 - 2*z + 2*z^2)*H[1, 0, 0, 0, z])/4 + 
     (17*(1 - 2*z + 2*z^2)*H[1, 0, 0, 1, z])/2 + 11*(1 - 2*z + 2*z^2)*
      H[1, 0, 1, 0, z] + 11*(1 - 2*z + 2*z^2)*H[1, 0, 1, 1, z] + 
     (17*(1 - 2*z + 2*z^2)*H[1, 1, 0, 0, z])/2 + 11*(1 - 2*z + 2*z^2)*
      H[1, 1, 0, 1, z] + 11*(1 - 2*z + 2*z^2)*H[1, 1, 1, 0, z] + 
     12*(1 - 2*z + 2*z^2)*H[1, 1, 1, 1, z] + 
     (-1/72*(-400 + 849*z - 3984*z^2 + 3664*z^3)/z + 
       (7*(1 + 2*z + 2*z^2)*H[-1, z])/2 + ((-199 + 830*z - 588*z^2)*H[0, z])/
        12 - 14*(1 - 2*z + 2*z^2)*H[1, z])*Zeta[3]) + 
   eps^2*((-80516 + 232077*z - 30873*z^2 + 150986*z^3)/(1944*z) - 
     ((5832 - 28257*z + 31797*z^2 + 11672*z^3)*H[0, z])/(1296*z) + 
     ((-5992 + 41541*z + 8193*z^2 + 14740*z^3)*H[1, z])/(648*z) + 
     Pi^4*((2832 + 4377*z + 12212*z^2 + 17340*z^3)/(17280*z) + 
       ((-1 - 2*z - 2*z^2)*H[-1, z])/30 + ((377 - 2522*z + 1704*z^2)*H[0, z])/
        2880 + (7*(1 - 2*z + 2*z^2)*H[1, z])/240) + 
     ((198 + 350*z + 813*z^2 + 1272*z^3 + 422*z^4)*H[-1, 0, z])/(27*z^2) + 
     ((-2664 + 17349*z - 27630*z^2 + 57520*z^3)*H[0, 0, z])/(432*z) + 
     ((-360 + 9213*z - 7254*z^2 + 25384*z^3)*H[0, 1, z])/(216*z) + 
     ((-2008 + 5091*z - 6594*z^2 + 9316*z^3)*H[1, 0, z])/(108*z) + 
     ((-2008 + 5685*z - 6810*z^2 + 9316*z^3)*H[1, 1, z])/(108*z) + 
     (2*(-9 + z - 6*z^2 + 15*z^3 + 67*z^4)*H[-1, -1, 0, z])/(9*z^2) - 
     (4*(-9 + z - 6*z^2 + 15*z^3 + 67*z^4)*H[-1, 0, 0, z])/(9*z^2) - 
     (2*(-9 + z - 6*z^2 + 15*z^3 + 67*z^4)*H[-1, 0, 1, z])/(9*z^2) - 
     (4*(-9 - 6*z^2 + 67*z^4)*H[0, -1, 0, z])/(9*z^2) - 
     ((312 + 1899*z + 11781*z^2 + 4592*z^3)*H[0, 0, 0, z])/(144*z) - 
     ((120 + 579*z + 5229*z^2 + 1760*z^3)*H[0, 0, 1, z])/(72*z) - 
     ((24 + 99*z + 1953*z^2 + 344*z^3)*H[0, 1, 0, z])/(36*z) - 
     ((24 - 81*z + 1953*z^2 + 344*z^3)*H[0, 1, 1, z])/(36*z) + 
     ((18 + 34*z + 441*z^2 - 327*z^3 + 230*z^4)*H[1, 0, 0, z])/(18*z^2) + 
     ((32 + 483*z - 303*z^2 + 364*z^3)*H[1, 0, 1, z])/(18*z) + 
     ((32 + 483*z - 303*z^2 + 364*z^3)*H[1, 1, 0, z])/(18*z) + 
     ((32 + 519*z - 267*z^2 + 364*z^3)*H[1, 1, 1, z])/(18*z) + 
     (2*(1 + 4*z + 3*z^2 + 28*z^3 + 22*z^4)*H[-1, -1, -1, 0, z])/(3*z^2) - 
     (4*(1 + 4*z + 3*z^2 + 28*z^3 + 22*z^4)*H[-1, -1, 0, 0, z])/(3*z^2) - 
     (2*(1 + 4*z + 3*z^2 + 28*z^3 + 22*z^4)*H[-1, -1, 0, 1, z])/(3*z^2) - 
     (2*(1 + 4*z + 3*z^2 + 28*z^3 + 22*z^4)*H[-1, 0, -1, 0, z])/(3*z^2) + 
     (5*(1 + 4*z + 3*z^2 + 28*z^3 + 22*z^4)*H[-1, 0, 0, 0, z])/(3*z^2) + 
     (4*(1 + 4*z + 3*z^2 + 28*z^3 + 22*z^4)*H[-1, 0, 0, 1, z])/(3*z^2) + 
     (2*(1 + 4*z + 3*z^2 + 28*z^3 + 22*z^4)*H[-1, 0, 1, 0, z])/(3*z^2) + 
     (2*(1 + 4*z + 3*z^2 + 28*z^3 + 22*z^4)*H[-1, 0, 1, 1, z])/(3*z^2) - 
     (4*(1 + 3*z^2 + 22*z^4)*H[0, -1, -1, 0, z])/(3*z^2) + 
     (8*(1 + 3*z^2 + 22*z^4)*H[0, -1, 0, 0, z])/(3*z^2) + 
     (4*(1 + 3*z^2 + 22*z^4)*H[0, -1, 0, 1, z])/(3*z^2) + 
     (8*(1 + 3*z^2 + 22*z^4)*H[0, 0, -1, 0, z])/(3*z^2) + 
     ((837 - 2096*z + 5776*z^2)*H[0, 0, 0, 0, z])/48 + 
     ((405 - 1008*z + 2800*z^2)*H[0, 0, 0, 1, z])/24 + 
     ((165 - 464*z + 1312*z^2)*H[0, 0, 1, 0, z])/12 + 
     ((189 - 464*z + 1312*z^2)*H[0, 0, 1, 1, z])/12 + 
     ((4 + 63*z^2 - 192*z^3 + 656*z^4)*H[0, 1, 0, 0, z])/(6*z^2) + 
     ((69 - 192*z + 568*z^2)*H[0, 1, 0, 1, z])/6 + 
     ((69 - 192*z + 568*z^2)*H[0, 1, 1, 0, z])/6 + 
     ((81 - 192*z + 568*z^2)*H[0, 1, 1, 1, z])/6 + 
     (2*(1 - 4*z + 3*z^2 - 28*z^3 + 22*z^4)*H[1, 0, -1, 0, z])/(3*z^2) + 
     ((3 - 44*z + 87*z^2 - 483*z^3 + 458*z^4)*H[1, 0, 0, 0, z])/(6*z^2) + 
     ((1 - 20*z + 42*z^2 - 223*z^3 + 218*z^4)*H[1, 0, 0, 1, z])/(3*z^2) + 
     ((-16 + 39*z - 186*z^2 + 196*z^3)*H[1, 0, 1, 0, z])/(3*z) + 
     ((-16 + 39*z - 186*z^2 + 196*z^3)*H[1, 0, 1, 1, z])/(3*z) + 
     ((1 - 20*z + 42*z^2 - 223*z^3 + 218*z^4)*H[1, 1, 0, 0, z])/(3*z^2) + 
     ((-16 + 39*z - 186*z^2 + 196*z^3)*H[1, 1, 0, 1, z])/(3*z) + 
     ((-16 + 39*z - 186*z^2 + 196*z^3)*H[1, 1, 1, 0, z])/(3*z) + 
     ((-16 + 39*z - 180*z^2 + 196*z^3)*H[1, 1, 1, 1, z])/(3*z) + 
     4*(1 + 2*z + 2*z^2)*H[-1, -1, -1, -1, 0, z] - 
     8*(1 + 2*z + 2*z^2)*H[-1, -1, -1, 0, 0, z] - 4*(1 + 2*z + 2*z^2)*
      H[-1, -1, -1, 0, 1, z] - 4*(1 + 2*z + 2*z^2)*H[-1, -1, 0, -1, 0, z] + 
     10*(1 + 2*z + 2*z^2)*H[-1, -1, 0, 0, 0, z] + 8*(1 + 2*z + 2*z^2)*
      H[-1, -1, 0, 0, 1, z] + 4*(1 + 2*z + 2*z^2)*H[-1, -1, 0, 1, 0, z] + 
     4*(1 + 2*z + 2*z^2)*H[-1, -1, 0, 1, 1, z] - 4*(1 + 2*z + 2*z^2)*
      H[-1, 0, -1, -1, 0, z] + 8*(1 + 2*z + 2*z^2)*H[-1, 0, -1, 0, 0, z] + 
     4*(1 + 2*z + 2*z^2)*H[-1, 0, -1, 0, 1, z] + 8*(1 + 2*z + 2*z^2)*
      H[-1, 0, 0, -1, 0, z] - 11*(1 + 2*z + 2*z^2)*H[-1, 0, 0, 0, 0, z] - 
     10*(1 + 2*z + 2*z^2)*H[-1, 0, 0, 0, 1, z] - 8*(1 + 2*z + 2*z^2)*
      H[-1, 0, 0, 1, 0, z] - 8*(1 + 2*z + 2*z^2)*H[-1, 0, 0, 1, 1, z] - 
     2*(1 + 2*z + 2*z^2)*H[-1, 0, 1, 0, 0, z] - 4*(1 + 2*z + 2*z^2)*
      H[-1, 0, 1, 0, 1, z] - 4*(1 + 2*z + 2*z^2)*H[-1, 0, 1, 1, 0, z] - 
     4*(1 + 2*z + 2*z^2)*H[-1, 0, 1, 1, 1, z] - 
     8*(1 + 2*z^2)*H[0, -1, -1, -1, 0, z] + 16*(1 + 2*z^2)*
      H[0, -1, -1, 0, 0, z] + 8*(1 + 2*z^2)*H[0, -1, -1, 0, 1, z] + 
     8*(1 + 2*z^2)*H[0, -1, 0, -1, 0, z] - 20*(1 + 2*z^2)*
      H[0, -1, 0, 0, 0, z] - 16*(1 + 2*z^2)*H[0, -1, 0, 0, 1, z] - 
     8*(1 + 2*z^2)*H[0, -1, 0, 1, 0, z] - 8*(1 + 2*z^2)*
      H[0, -1, 0, 1, 1, z] + 16*(1 + 2*z^2)*H[0, 0, -1, -1, 0, z] - 
     32*(1 + 2*z^2)*H[0, 0, -1, 0, 0, z] - 16*(1 + 2*z^2)*
      H[0, 0, -1, 0, 1, z] - 32*(1 + 2*z^2)*H[0, 0, 0, -1, 0, z] + 
     ((67 - 758*z + 444*z^2)*H[0, 0, 0, 0, 0, z])/8 + 
     ((35 - 374*z + 220*z^2)*H[0, 0, 0, 0, 1, z])/4 + 
     ((11 - 166*z + 92*z^2)*H[0, 0, 0, 1, 0, z])/2 + 
     ((19 - 182*z + 108*z^2)*H[0, 0, 0, 1, 1, z])/2 + 
     (-7 - 66*z + 16*z^2)*H[0, 0, 1, 0, 0, z] + (7 - 78*z + 44*z^2)*
      H[0, 0, 1, 0, 1, z] + (7 - 78*z + 44*z^2)*H[0, 0, 1, 1, 0, z] + 
     (11 - 86*z + 52*z^2)*H[0, 0, 1, 1, 1, z] - 
     8*(1 + 2*z^2)*H[0, 1, 0, -1, 0, z] + 5*(-1 - 10*z + 2*z^2)*
      H[0, 1, 0, 0, 0, z] + 4*z*(-14 + 5*z)*H[0, 1, 0, 0, 1, z] + 
     2*(5 - 34*z + 20*z^2)*H[0, 1, 0, 1, 0, z] + 2*(5 - 34*z + 20*z^2)*
      H[0, 1, 0, 1, 1, z] + 4*z*(-14 + 5*z)*H[0, 1, 1, 0, 0, z] + 
     2*(5 - 34*z + 20*z^2)*H[0, 1, 1, 0, 1, z] + 2*(5 - 34*z + 20*z^2)*
      H[0, 1, 1, 1, 0, z] + 2*(7 - 38*z + 24*z^2)*H[0, 1, 1, 1, 1, z] + 
     4*(1 - 2*z + 2*z^2)*H[1, 0, -1, -1, 0, z] - 8*(1 - 2*z + 2*z^2)*
      H[1, 0, -1, 0, 0, z] - 4*(1 - 2*z + 2*z^2)*H[1, 0, -1, 0, 1, z] - 
     8*(1 - 2*z + 2*z^2)*H[1, 0, 0, -1, 0, z] + 
     (53*(1 - 2*z + 2*z^2)*H[1, 0, 0, 0, 0, z])/4 + 
     (29*(1 - 2*z + 2*z^2)*H[1, 0, 0, 0, 1, z])/2 + 
     17*(1 - 2*z + 2*z^2)*H[1, 0, 0, 1, 0, z] + 17*(1 - 2*z + 2*z^2)*
      H[1, 0, 0, 1, 1, z] + 20*(1 - 2*z + 2*z^2)*H[1, 0, 1, 0, 0, z] + 
     22*(1 - 2*z + 2*z^2)*H[1, 0, 1, 0, 1, z] + 22*(1 - 2*z + 2*z^2)*
      H[1, 0, 1, 1, 0, z] + 22*(1 - 2*z + 2*z^2)*H[1, 0, 1, 1, 1, z] - 
     4*(1 - 2*z + 2*z^2)*H[1, 1, 0, -1, 0, z] + 
     (29*(1 - 2*z + 2*z^2)*H[1, 1, 0, 0, 0, z])/2 + 
     17*(1 - 2*z + 2*z^2)*H[1, 1, 0, 0, 1, z] + 22*(1 - 2*z + 2*z^2)*
      H[1, 1, 0, 1, 0, z] + 22*(1 - 2*z + 2*z^2)*H[1, 1, 0, 1, 1, z] + 
     17*(1 - 2*z + 2*z^2)*H[1, 1, 1, 0, 0, z] + 22*(1 - 2*z + 2*z^2)*
      H[1, 1, 1, 0, 1, z] + 22*(1 - 2*z + 2*z^2)*H[1, 1, 1, 1, 0, z] + 
     24*(1 - 2*z + 2*z^2)*H[1, 1, 1, 1, 1, z] + 
     (-1/216*(368 + 9105*z - 6297*z^2 + 2608*z^3)/z - 
       (7*(1 + 4*z + 3*z^2 + 28*z^3 + 22*z^4)*H[-1, z])/(6*z^2) + 
       ((-1953 + 3312*z - 9616*z^2)*H[0, z])/72 - 
       ((15 - 188*z + 357*z^2 - 1842*z^3 + 1898*z^4)*H[1, z])/(18*z^2) - 
       7*(1 + 2*z + 2*z^2)*H[-1, -1, z] + (22*(1 + 2*z + 2*z^2)*H[-1, 0, z])/
        3 + 14*(1 + 2*z^2)*H[0, -1, z] + ((-359 + 1790*z - 1228*z^2)*
         H[0, 0, z])/12 - (4*(8 - 79*z + 36*z^2)*H[0, 1, z])/3 - 
       (161*(1 - 2*z + 2*z^2)*H[1, 0, z])/6 - 28*(1 - 2*z + 2*z^2)*
        H[1, 1, z])*Zeta[3] + 
     Pi^2*(-1/864*(-2776 + 9621*z - 14466*z^2 + 20028*z^3)/z + 
       ((-9 + z - 6*z^2 + 15*z^3 + 67*z^4)*H[-1, z])/(18*z^2) + 
       ((88 - 121*z + 4137*z^2 + 1288*z^3)*H[0, z])/(288*z) - 
       ((24 + 56*z + 929*z^2 - 357*z^3 + 428*z^4)*H[1, z])/(144*z^2) + 
       ((1 + 4*z + 3*z^2 + 28*z^3 + 22*z^4)*H[-1, -1, z])/(6*z^2) - 
       ((1 + 4*z + 3*z^2 + 28*z^3 + 22*z^4)*H[-1, 0, z])/(4*z^2) - 
       ((1 + 3*z^2 + 22*z^4)*H[0, -1, z])/(3*z^2) + 
       ((-1191 + 2480*z - 6912*z^2)*H[0, 0, z])/288 - 
       ((16 + 501*z^2 - 960*z^3 + 3192*z^4)*H[0, 1, z])/(144*z^2) - 
       ((4 - 96*z + 207*z^2 - 1078*z^3 + 1068*z^4)*H[1, 0, z])/(72*z^2) - 
       ((4 - 96*z + 207*z^2 - 988*z^3 + 1068*z^4)*H[1, 1, z])/(72*z^2) + 
       (1 + 2*z + 2*z^2)*H[-1, -1, -1, z] - 
       (3*(1 + 2*z + 2*z^2)*H[-1, -1, 0, z])/2 + (-1 - 2*z - 2*z^2)*
        H[-1, 0, -1, z] + 2*(1 + 2*z + 2*z^2)*H[-1, 0, 0, z] + 
       ((1 + 2*z + 2*z^2)*H[-1, 0, 1, z])/2 - 2*(1 + 2*z^2)*H[0, -1, -1, z] + 
       3*(1 + 2*z^2)*H[0, -1, 0, z] + 4*(1 + 2*z^2)*H[0, 0, -1, z] + 
       ((-153 + 1058*z - 676*z^2)*H[0, 0, 0, z])/48 + 
       ((-13 + 154*z - 76*z^2)*H[0, 0, 1, z])/8 + 
       ((-5 + 146*z - 60*z^2)*H[0, 1, 0, z])/12 + 
       ((-35 + 206*z - 120*z^2)*H[0, 1, 1, z])/12 + (1 - 2*z + 2*z^2)*
        H[1, 0, -1, z] - (25*(1 - 2*z + 2*z^2)*H[1, 0, 0, z])/8 - 
       (17*(1 - 2*z + 2*z^2)*H[1, 0, 1, z])/4 - 
       (15*(1 - 2*z + 2*z^2)*H[1, 1, 0, z])/4 - 5*(1 - 2*z + 2*z^2)*
        H[1, 1, 1, z] + ((729 - 2134*z + 1868*z^2)*Zeta[3])/72) - 
     (3*(297 - 214*z + 644*z^2)*Zeta[5])/20), 
 gA40t -> (1 - 2*z + 2*z^2)/eps^3 + (8 + 301*z - 594*z^2 + 588*z^3)/(24*z) + 
   ((-8 + 199*z - 459*z^2 + 456*z^3)*H[0, z])/(24*z) + 
   ((39 - 75*z + 76*z^2)*H[1, z])/4 + 
   Pi^2*((-81 + 308*z - 360*z^2)/144 + ((1 + z)^2*H[-1, z])/3 + 
     ((-37 + 74*z - 88*z^2)*H[0, z])/24 + ((-11 + 22*z - 20*z^2)*H[1, z])/
      6) + ((13 - 28*z + 24*z^2)/8 + ((7 - 14*z + 16*z^2)*H[0, z])/4 + 
     2*(1 - 2*z + 2*z^2)*H[1, z])/eps^2 - 
   ((-1 + 18*z^2 + 14*z^3)*H[-1, 0, z])/(3*z^2) + 
   ((81 - 320*z + 288*z^2)*H[0, 0, z])/24 + ((15 - 64*z + 48*z^2)*H[0, 1, z])/
    4 + (3*(5 - 10*z + 8*z^2)*H[1, 0, z])/2 + 
   ((13 - 28*z + 24*z^2)*H[1, 1, z])/2 + 
   ((Pi^2*(-7 + 14*z - 16*z^2))/12 + (39 - 75*z + 76*z^2)/8 + 
     ((15 - 64*z + 48*z^2)*H[0, z])/8 + ((13 - 28*z + 24*z^2)*H[1, z])/4 + 
     (3*(5 - 10*z + 12*z^2)*H[0, 0, z])/4 + ((7 - 14*z + 16*z^2)*H[0, 1, z])/
      2 + (9*(1 - 2*z + 2*z^2)*H[1, 0, z])/2 + 4*(1 - 2*z + 2*z^2)*
      H[1, 1, z])/eps + 4*(1 + z)^2*H[-1, -1, 0, z] - 
   2*(1 + z)^2*H[-1, 0, 0, z] - 4*(1 + z^2)*H[0, -1, 0, z] + 
   ((31 - 62*z + 76*z^2)*H[0, 0, 0, z])/4 + 
   (3*(5 - 10*z + 12*z^2)*H[0, 0, 1, z])/2 + (7 - 14*z + 16*z^2)*
    H[0, 1, 0, z] + (7 - 14*z + 16*z^2)*H[0, 1, 1, z] + 
   ((13 - 26*z + 34*z^2)*H[1, 0, 0, z])/2 + 9*(1 - 2*z + 2*z^2)*
    H[1, 0, 1, z] + (7 - 14*z + 16*z^2)*H[1, 1, 0, z] + 
   8*(1 - 2*z + 2*z^2)*H[1, 1, 1, z] + ((-43 + 38*z - 104*z^2)*Zeta[3])/6 + 
   eps*((Pi^4*(115 - 470*z + 202*z^2))/360 + (8 + 241*z - 467*z^2 + 476*z^3)/
      (8*z) + ((8 + 513*z - 1230*z^2 + 1176*z^3)*H[0, z])/(24*z) + 
     ((8 + 301*z - 594*z^2 + 588*z^3)*H[1, z])/(12*z) - 
     (2*(-1 + 53*z + 45*z^2)*H[-1, 0, z])/(3*z) + 
     ((-40 + 435*z - 327*z^2 + 912*z^3)*H[0, 0, z])/(24*z) + 
     ((-8 + 199*z - 459*z^2 + 456*z^3)*H[0, 1, z])/(12*z) + 
     ((45 - 85*z + 76*z^2)*H[1, 0, z])/2 + ((39 - 75*z + 76*z^2)*H[1, 1, z])/
      2 + Pi^2*(-1/144*(-32 + 371*z - 183*z^2 + 1140*z^3)/z + 
       ((-1 + 18*z^2 + 16*z^3)*H[-1, z])/(6*z^2) + 
       ((-207 + 832*z - 720*z^2)*H[0, z])/144 - 
       ((4 + 99*z^2 - 364*z^3 + 360*z^4)*H[1, z])/(72*z^2) - 
       (8*(1 + z)^2*H[-1, -1, z])/3 + (2*(1 + z)^2*H[-1, 0, z])/3 + 
       (4*(2 + z + 2*z^2)*H[0, -1, z])/3 + ((-77 + 154*z - 188*z^2)*
         H[0, 0, z])/24 + ((-35 + 86*z - 80*z^2)*H[0, 1, z])/12 + 
       ((-35 + 70*z - 86*z^2)*H[1, 0, z])/12 + 
       ((-11 + 22*z - 20*z^2)*H[1, 1, z])/3) + 
     (2*(-1 + 18*z^2 + 20*z^3)*H[-1, -1, 0, z])/(3*z^2) - 
     (2*(-2 + 36*z^2 + 31*z^3)*H[-1, 0, 0, z])/(3*z^2) - 
     (2*(-1 + 18*z^2 + 14*z^3)*H[-1, 0, 1, z])/(3*z^2) - 
     (4*(-1 + 18*z^2)*H[0, -1, 0, z])/(3*z^2) + 
     (3*(17 - 64*z + 64*z^2)*H[0, 0, 0, z])/8 + 
     ((81 - 320*z + 288*z^2)*H[0, 0, 1, z])/12 + 
     ((15 - 64*z + 48*z^2)*H[0, 1, 0, z])/2 + 
     ((15 - 64*z + 48*z^2)*H[0, 1, 1, z])/2 + 
     ((1 + 36*z^2 - 73*z^3 + 72*z^4)*H[1, 0, 0, z])/(3*z^2) + 
     3*(5 - 10*z + 8*z^2)*H[1, 0, 1, z] + (15 - 28*z + 24*z^2)*
      H[1, 1, 0, z] + (13 - 28*z + 24*z^2)*H[1, 1, 1, z] - 
     16*(1 + z)^2*H[-1, -1, -1, 0, z] + 20*(1 + z)^2*H[-1, -1, 0, 0, z] + 
     8*(1 + z)^2*H[-1, -1, 0, 1, z] + 12*(1 + z)^2*H[-1, 0, -1, 0, z] - 
     6*(1 + z)^2*H[-1, 0, 0, 0, z] - 4*(1 + z)^2*H[-1, 0, 0, 1, z] + 
     16*(1 + z + z^2)*H[0, -1, -1, 0, z] - 4*(5 + 2*z + 5*z^2)*
      H[0, -1, 0, 0, z] - 8*(1 + z^2)*H[0, -1, 0, 1, z] - 
     24*(1 + z^2)*H[0, 0, -1, 0, z] + (3*(21 - 42*z + 52*z^2)*
       H[0, 0, 0, 0, z])/4 + ((31 - 62*z + 76*z^2)*H[0, 0, 0, 1, z])/2 + 
     3*(5 - 10*z + 12*z^2)*H[0, 0, 1, 0, z] + 3*(5 - 10*z + 12*z^2)*
      H[0, 0, 1, 1, z] + 2*(1 - 6*z + 10*z^2)*H[0, 1, 0, 0, z] + 
     2*(7 - 14*z + 16*z^2)*H[0, 1, 0, 1, z] + 2*(5 - 10*z + 14*z^2)*
      H[0, 1, 1, 0, z] + 2*(7 - 14*z + 16*z^2)*H[0, 1, 1, 1, z] - 
     12*(-1 + z)^2*H[1, 0, -1, 0, z] + 
     (3*(7 - 14*z + 22*z^2)*H[1, 0, 0, 0, z])/2 + (13 - 26*z + 34*z^2)*
      H[1, 0, 0, 1, z] + 18*(1 - 2*z + 2*z^2)*H[1, 0, 1, 0, z] + 
     18*(1 - 2*z + 2*z^2)*H[1, 0, 1, 1, z] + (-1 + 2*z + 20*z^2)*
      H[1, 1, 0, 0, z] + 2*(7 - 14*z + 16*z^2)*H[1, 1, 0, 1, z] + 
     2*(5 - 10*z + 14*z^2)*H[1, 1, 1, 0, z] + 16*(1 - 2*z + 2*z^2)*
      H[1, 1, 1, 1, z] + ((-151 + 96*z - 384*z^2)/12 + 
       14*(1 + z)^2*H[-1, z] + ((-91 + 86*z - 244*z^2)*H[0, z])/6 + 
       ((-19 + 38*z - 80*z^2)*H[1, z])/3)*Zeta[3]) + 
   eps^2*((20 + 877*z - 1581*z^2 + 1662*z^3)/(12*z) + 
     ((56 + 1223*z - 2883*z^2 + 2856*z^3)*H[0, z])/(24*z) + 
     ((8 + 241*z - 467*z^2 + 476*z^3)*H[1, z])/(4*z) + 
     Pi^4*((1017 - 14860*z + 2232*z^2)/8640 + (5*(1 + z)^2*H[-1, z])/9 + 
       ((761 - 3442*z + 1232*z^2)*H[0, z])/1440 + 
       ((167 - 334*z + 254*z^2)*H[1, z])/180) - 
     (2*(-2 - 4*z + 308*z^2 + 295*z^3)*H[-1, 0, z])/(3*z^2) + 
     ((-56 + 1057*z + 2026*z^2 + 2352*z^3)*H[0, 0, z])/(24*z) + 
     ((8 + 513*z - 1230*z^2 + 1176*z^3)*H[0, 1, z])/(12*z) + 
     ((8 + 331*z - 642*z^2 + 588*z^3)*H[1, 0, z])/(6*z) + 
     ((8 + 301*z - 594*z^2 + 588*z^3)*H[1, 1, z])/(6*z) + 
     (2*(-2 + 115*z + 96*z^2)*H[-1, -1, 0, z])/(3*z) - 
     ((-8 + 433*z + 366*z^2)*H[-1, 0, 0, z])/(3*z) - 
     (4*(-1 + 53*z + 45*z^2)*H[-1, 0, 1, z])/(3*z) - (442*H[0, -1, 0, z])/3 + 
     ((-104 + 907*z - 63*z^2 + 1824*z^3)*H[0, 0, 0, z])/(24*z) + 
     ((-40 + 435*z - 327*z^2 + 912*z^3)*H[0, 0, 1, z])/(12*z) + 
     ((-8 + 199*z - 459*z^2 + 456*z^3)*H[0, 1, 0, z])/(6*z) + 
     ((-8 + 199*z - 459*z^2 + 456*z^3)*H[0, 1, 1, z])/(6*z) + 
     (2*(-1 + 19*z - 99*z^2 + 114*z^3)*H[1, 0, 0, z])/(3*z) + 
     (45 - 85*z + 76*z^2)*H[1, 0, 1, z] + (42 - 83*z + 76*z^2)*
      H[1, 1, 0, z] + (39 - 75*z + 76*z^2)*H[1, 1, 1, z] - 
     (4*(-1 + 18*z^2 + 26*z^3)*H[-1, -1, -1, 0, z])/(3*z^2) + 
     (4*(-2 + 36*z^2 + 43*z^3)*H[-1, -1, 0, 0, z])/(3*z^2) + 
     (4*(-1 + 18*z^2 + 20*z^3)*H[-1, -1, 0, 1, z])/(3*z^2) + 
     (4*(-1 + 18*z^2 + 23*z^3)*H[-1, 0, -1, 0, z])/(3*z^2) - 
     (2*(-5 + 90*z^2 + 79*z^3)*H[-1, 0, 0, 0, z])/(3*z^2) - 
     (4*(-2 + 36*z^2 + 31*z^3)*H[-1, 0, 0, 1, z])/(3*z^2) - 
     (4*(-1 + 18*z^2 + 14*z^3)*H[-1, 0, 1, 0, z])/(3*z^2) - 
     (4*(-1 + 18*z^2 + 14*z^3)*H[-1, 0, 1, 1, z])/(3*z^2) + 
     (8*(-1 + 18*z^2 + 3*z^3)*H[0, -1, -1, 0, z])/(3*z^2) - 
     (4*(-4 + 72*z^2 + 3*z^3)*H[0, -1, 0, 0, z])/(3*z^2) - 
     (8*(-1 + 18*z^2)*H[0, -1, 0, 1, z])/(3*z^2) - 
     (16*(-1 + 18*z^2)*H[0, 0, -1, 0, z])/(3*z^2) + 
     ((297 - 1088*z + 1152*z^2)*H[0, 0, 0, 0, z])/24 + 
     (3*(17 - 64*z + 64*z^2)*H[0, 0, 0, 1, z])/4 + 
     ((81 - 320*z + 288*z^2)*H[0, 0, 1, 0, z])/6 + 
     ((81 - 320*z + 288*z^2)*H[0, 0, 1, 1, z])/6 + 
     ((4 - 27*z^2 - 168*z^3 + 144*z^4)*H[0, 1, 0, 0, z])/(3*z^2) + 
     (15 - 64*z + 48*z^2)*H[0, 1, 0, 1, z] + 3*(5 - 20*z + 16*z^2)*
      H[0, 1, 1, 0, z] + (15 - 64*z + 48*z^2)*H[0, 1, 1, 1, z] + 
     (4*(1 - 18*z^2 + 23*z^3)*H[1, 0, -1, 0, z])/(3*z^2) + 
     ((1 + 21*z^2 - 43*z^3 + 48*z^4)*H[1, 0, 0, 0, z])/z^2 + 
     (2*(1 + 36*z^2 - 73*z^3 + 72*z^4)*H[1, 0, 0, 1, z])/(3*z^2) + 
     6*(5 - 10*z + 8*z^2)*H[1, 0, 1, 0, z] + 6*(5 - 10*z + 8*z^2)*
      H[1, 0, 1, 1, z] + (2*(1 + 36*z^2 - 52*z^3 + 72*z^4)*H[1, 1, 0, 0, z])/
      (3*z^2) + 2*(15 - 28*z + 24*z^2)*H[1, 1, 0, 1, z] + 
     2*(15 - 26*z + 24*z^2)*H[1, 1, 1, 0, z] + 2*(13 - 28*z + 24*z^2)*
      H[1, 1, 1, 1, z] + 48*(1 + z)^2*H[-1, -1, -1, -1, 0, z] - 
     72*(1 + z)^2*H[-1, -1, -1, 0, 0, z] - 32*(1 + z)^2*
      H[-1, -1, -1, 0, 1, z] - 40*(1 + z)^2*H[-1, -1, 0, -1, 0, z] + 
     52*(1 + z)^2*H[-1, -1, 0, 0, 0, z] + 40*(1 + z)^2*
      H[-1, -1, 0, 0, 1, z] + 16*(1 + z)^2*H[-1, -1, 0, 1, 0, z] + 
     16*(1 + z)^2*H[-1, -1, 0, 1, 1, z] - 40*(1 + z)^2*
      H[-1, 0, -1, -1, 0, z] + 56*(1 + z)^2*H[-1, 0, -1, 0, 0, z] + 
     24*(1 + z)^2*H[-1, 0, -1, 0, 1, z] + 56*(1 + z)^2*
      H[-1, 0, 0, -1, 0, z] - 14*(1 + z)^2*H[-1, 0, 0, 0, 0, z] - 
     12*(1 + z)^2*H[-1, 0, 0, 0, 1, z] - 8*(1 + z)^2*H[-1, 0, 0, 1, 0, z] - 
     8*(1 + z)^2*H[-1, 0, 0, 1, 1, z] + 12*(1 + z)^2*H[-1, 0, 1, 0, 0, z] - 
     16*(3 + 4*z + 3*z^2)*H[0, -1, -1, -1, 0, z] + 8*(9 + 10*z + 9*z^2)*
      H[0, -1, -1, 0, 0, z] + 32*(1 + z + z^2)*H[0, -1, -1, 0, 1, z] + 
     8*(5 + 6*z + 5*z^2)*H[0, -1, 0, -1, 0, z] - 4*(13 + 6*z + 13*z^2)*
      H[0, -1, 0, 0, 0, z] - 8*(5 + 2*z + 5*z^2)*H[0, -1, 0, 0, 1, z] - 
     16*(1 + z^2)*H[0, -1, 0, 1, 0, z] - 16*(1 + z^2)*H[0, -1, 0, 1, 1, z] + 
     32*(2 + z + 2*z^2)*H[0, 0, -1, -1, 0, z] - 8*(13 + 2*z + 13*z^2)*
      H[0, 0, -1, 0, 0, z] - 48*(1 + z^2)*H[0, 0, -1, 0, 1, z] - 
     112*(1 + z^2)*H[0, 0, 0, -1, 0, z] + 
     ((127 - 254*z + 316*z^2)*H[0, 0, 0, 0, 0, z])/4 + 
     (3*(21 - 42*z + 52*z^2)*H[0, 0, 0, 0, 1, z])/2 + 
     (31 - 62*z + 76*z^2)*H[0, 0, 0, 1, 0, z] + (31 - 62*z + 76*z^2)*
      H[0, 0, 0, 1, 1, z] + 2*(-5 - 14*z + 16*z^2)*H[0, 0, 1, 0, 0, z] + 
     6*(5 - 10*z + 12*z^2)*H[0, 0, 1, 0, 1, z] + 2*(11 - 22*z + 32*z^2)*
      H[0, 0, 1, 1, 0, z] + 6*(5 - 10*z + 12*z^2)*H[0, 0, 1, 1, 1, z] - 
     8*(5 - 6*z + 5*z^2)*H[0, 1, 0, -1, 0, z] + 4*(-2 - 2*z + 7*z^2)*
      H[0, 1, 0, 0, 0, z] + 4*(1 - 6*z + 10*z^2)*H[0, 1, 0, 0, 1, z] + 
     4*(7 - 14*z + 16*z^2)*H[0, 1, 0, 1, 0, z] + 4*(7 - 14*z + 16*z^2)*
      H[0, 1, 0, 1, 1, z] + 4*(-6 + 8*z + 3*z^2)*H[0, 1, 1, 0, 0, z] + 
     4*(5 - 10*z + 14*z^2)*H[0, 1, 1, 0, 1, z] + 12*(1 - 2*z + 4*z^2)*
      H[0, 1, 1, 1, 0, z] + 4*(7 - 14*z + 16*z^2)*H[0, 1, 1, 1, 1, z] + 
     24*(-1 + z)^2*H[1, 0, -1, -1, 0, z] - 48*(-1 + z)^2*
      H[1, 0, -1, 0, 0, z] - 24*(-1 + z)^2*H[1, 0, -1, 0, 1, z] - 
     56*(-1 + z)^2*H[1, 0, 0, -1, 0, z] + 
     ((37 - 74*z + 130*z^2)*H[1, 0, 0, 0, 0, z])/2 + 
     3*(7 - 14*z + 22*z^2)*H[1, 0, 0, 0, 1, z] + 2*(13 - 26*z + 34*z^2)*
      H[1, 0, 0, 1, 0, z] + 2*(13 - 26*z + 34*z^2)*H[1, 0, 0, 1, 1, z] + 
     4*(2 - 4*z + 11*z^2)*H[1, 0, 1, 0, 0, z] + 36*(1 - 2*z + 2*z^2)*
      H[1, 0, 1, 0, 1, z] + 4*(7 - 14*z + 16*z^2)*H[1, 0, 1, 1, 0, z] + 
     36*(1 - 2*z + 2*z^2)*H[1, 0, 1, 1, 1, z] - 
     40*(-1 + z)^2*H[1, 1, 0, -1, 0, z] + (-17 + 34*z + 28*z^2)*
      H[1, 1, 0, 0, 0, z] + 2*(-1 + 2*z + 20*z^2)*H[1, 1, 0, 0, 1, z] + 
     4*(7 - 14*z + 16*z^2)*H[1, 1, 0, 1, 0, z] + 4*(7 - 14*z + 16*z^2)*
      H[1, 1, 0, 1, 1, z] + 6*(-5 + 10*z + 2*z^2)*H[1, 1, 1, 0, 0, z] + 
     4*(5 - 10*z + 14*z^2)*H[1, 1, 1, 0, 1, z] + 12*(1 - 2*z + 4*z^2)*
      H[1, 1, 1, 1, 0, z] + 32*(1 - 2*z + 2*z^2)*H[1, 1, 1, 1, 1, z] + 
     (-1/12*(-48 + 481*z + 783*z^2 + 1216*z^3)/z + 
       (7*(-1 + 18*z^2 + 20*z^3)*H[-1, z])/(3*z^2) + 
       ((-77 + 272*z - 256*z^2)*H[0, z])/4 - ((5 + 8*z^2 - 106*z^3 + 192*z^4)*
         H[1, z])/(3*z^2) - 56*(1 + z)^2*H[-1, -1, z] + 
       12*(1 + z)^2*H[-1, 0, z] + 56*(1 + z + z^2)*H[0, -1, z] + 
       ((-65 + 66*z - 180*z^2)*H[0, 0, z])/2 - 
       (8*(-4 - 7*z + 14*z^2)*H[0, 1, z])/3 - 3*(9 - 18*z + 26*z^2)*
        H[1, 0, z] - (2*(-5 + 10*z + 56*z^2)*H[1, 1, z])/3)*Zeta[3] + 
     Pi^2*(-1/144*(-40 + 1087*z + 2050*z^2 + 2940*z^3)/z + 
       ((-2 + 109*z + 92*z^2)*H[-1, z])/(6*z) - 
       ((-88 + 1069*z - 1113*z^2 + 2280*z^3)*H[0, z])/(144*z) - 
       ((-8 + 125*z - 669*z^2 + 1140*z^3)*H[1, z])/(72*z) - 
       ((-1 + 18*z^2 + 22*z^3)*H[-1, -1, z])/(3*z^2) + 
       ((-3 + 54*z^2 + 46*z^3)*H[-1, 0, z])/(6*z^2) + 
       (2*(-1 + 18*z^2 + z^3)*H[0, -1, z])/(3*z^2) + 
       ((-387 + 1472*z - 1440*z^2)*H[0, 0, z])/144 - 
       ((16 - 63*z^2 - 1008*z^3 + 720*z^4)*H[0, 1, z])/(72*z^2) - 
       ((4 + 189*z^2 - 382*z^3 + 360*z^4)*H[1, 0, z])/(36*z^2) - 
       ((4 + 99*z^2 - 364*z^3 + 360*z^4)*H[1, 1, z])/(36*z^2) + 
       (28*(1 + z)^2*H[-1, -1, -1, z])/3 - (22*(1 + z)^2*H[-1, -1, 0, z])/3 - 
       (22*(1 + z)^2*H[-1, 0, -1, z])/3 + (7*(1 + z)^2*H[-1, 0, 0, z])/3 - 
       2*(1 + z)^2*H[-1, 0, 1, z] - (4*(7 + 8*z + 7*z^2)*H[0, -1, -1, z])/3 + 
       (2*(11 + 4*z + 11*z^2)*H[0, -1, 0, z])/3 + 
       (8*(5 + z + 5*z^2)*H[0, 0, -1, z])/3 + 
       ((-157 + 314*z - 388*z^2)*H[0, 0, 0, z])/24 + 
       ((-43 + 182*z - 148*z^2)*H[0, 0, 1, z])/12 + 
       ((-11 + 38*z - 56*z^2)*H[0, 1, 0, z])/6 + 
       ((-35 + 86*z - 80*z^2)*H[0, 1, 1, z])/6 + 6*(-1 + z)^2*
        H[1, 0, -1, z] + ((-55 + 110*z - 166*z^2)*H[1, 0, 0, z])/12 + 
       ((-41 + 82*z - 86*z^2)*H[1, 0, 1, z])/6 + 
       ((-5 + 10*z - 56*z^2)*H[1, 1, 0, z])/6 - 
       (2*(11 - 22*z + 20*z^2)*H[1, 1, 1, z])/3 + 
       ((209 - 178*z + 560*z^2)*Zeta[3])/36) + 
     ((281 - 3442*z - 188*z^2)*Zeta[5])/10), 
 qpB40 -> -1/108*((-1 + z)*(532 + 607*z + 208*z^2))/z + 
   ((66 - 9*z + 32*z^2)*H[0, z])/9 + 
   Pi^2*((-4 - 3*z + 7*z^2 + 12*z^3)/(24*z) - (7*(1 + z)*H[0, z])/12) + 
   (-1/12*((-1 + z)*(4 + 7*z + 4*z^2))/z + ((1 + z)*H[0, z])/2)/eps^2 + 
   ((-1 + z)*(-2 - 17*z + 16*z^2)*H[1, z])/(9*z) - 
   (2*(1 + z)^3*H[-1, 0, z])/(3*z) + ((3 - 33*z - 40*z^2)*H[0, 0, z])/12 + 
   ((3 - 21*z - 16*z^2)*H[0, 1, z])/6 + 
   ((Pi^2*(-1 - z))/6 + ((-1 + z)*(-2 - 17*z + 16*z^2))/(18*z) + 
     ((3 - 21*z - 16*z^2)*H[0, z])/12 - ((-1 + z)*(4 + 7*z + 4*z^2)*H[1, z])/
      (6*z) + (3*(1 + z)*H[0, 0, z])/2 + (1 + z)*H[0, 1, z])/eps - 
   ((-1 + z)*(4 + 7*z + 4*z^2)*H[1, 0, z])/(3*z) - 
   ((-1 + z)*(4 + 7*z + 4*z^2)*H[1, 1, z])/(3*z) + 
   (7*(1 + z)*H[0, 0, 0, z])/2 + 3*(1 + z)*H[0, 0, 1, z] + 
   2*(1 + z)*H[0, 1, 0, z] + 2*(1 + z)*H[0, 1, 1, z] + (-1 - z)*Zeta[3] + 
   eps*((4*Pi^4*(1 + z))/45 + (2*(-1 + z)*(-407 - 719*z + 160*z^2))/(81*z) - 
     ((-108 - 1101*z + 1251*z^2 + 832*z^3)*H[0, z])/(108*z) - 
     ((-1 + z)*(532 + 607*z + 208*z^2)*H[1, z])/(54*z) + 
     ((1 + z)*(-9 + 7*z - 73*z^2 + 16*z^3)*H[-1, 0, z])/(9*z^2) + 
     ((183 + 63*z + 80*z^2)*H[0, 0, z])/9 + 
     (2*(66 - 9*z + 32*z^2)*H[0, 1, z])/9 + 
     Pi^2*(-1/36*(2 + 93*z + 15*z^2 + 48*z^3)/z + ((1 + z)^3*H[-1, z])/
        (3*z) + ((1 + z)*(-3 + 32*z)*H[0, z])/24 + 
       ((-1 + z)*(8 + 9*z + 8*z^2)*H[1, z])/(12*z) - (17*(1 + z)*H[0, 0, z])/
        12 - (5*(1 + z)*H[0, 1, z])/6) + (2*(-1 + z)*(-2 - 17*z + 16*z^2)*
       H[1, 0, z])/(9*z) + (2*(-1 + z)*(-2 - 17*z + 16*z^2)*H[1, 1, z])/
      (9*z) + (4*(1 + z)^3*H[-1, -1, 0, z])/(3*z) - 
     (8*(1 + z)^3*H[-1, 0, 0, z])/(3*z) - (4*(1 + z)^3*H[-1, 0, 1, z])/
      (3*z) - (8*(3 + z^2)*H[0, -1, 0, z])/3 + 
     ((3 - 57*z - 88*z^2)*H[0, 0, 0, z])/12 + 
     ((3 - 33*z - 40*z^2)*H[0, 0, 1, z])/6 + 
     ((3 - 21*z - 16*z^2)*H[0, 1, 0, z])/3 + 
     ((3 - 21*z - 16*z^2)*H[0, 1, 1, z])/3 - 
     (10*(-1 + z)*(1 + z + z^2)*H[1, 0, 0, z])/(3*z) - 
     (2*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 0, 1, z])/(3*z) - 
     (2*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 1, 0, z])/(3*z) - 
     (2*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 1, 1, z])/(3*z) + 
     (15*(1 + z)*H[0, 0, 0, 0, z])/2 + 7*(1 + z)*H[0, 0, 0, 1, z] + 
     6*(1 + z)*H[0, 0, 1, 0, z] + 6*(1 + z)*H[0, 0, 1, 1, z] + 
     4*(1 + z)*H[0, 1, 0, 0, z] + 4*(1 + z)*H[0, 1, 0, 1, z] + 
     4*(1 + z)*H[0, 1, 1, 0, z] + 4*(1 + z)*H[0, 1, 1, 1, z] + 
     ((-100 - 39*z - 87*z^2 + 88*z^3)/(18*z) - (19*(1 + z)*H[0, z])/3)*
      Zeta[3]) + eps^2*(-1/486*((-1 + z)*(25418 + 28511*z + 3872*z^2))/z + 
     ((1080 + 10023*z - 5607*z^2 + 2560*z^3)*H[0, z])/(162*z) + 
     Pi^4*(-1/1440*(236 + 33*z + 671*z^2 + 212*z^3)/z + 
       (19*(1 + z)*H[0, z])/144) + (4*(-1 + z)*(-407 - 719*z + 160*z^2)*
       H[1, z])/(81*z) - ((1 + z)*(207 + 113*z + 1348*z^2 + 104*z^3)*
       H[-1, 0, z])/(27*z^2) - ((-540 - 3153*z - 2853*z^2 + 2080*z^3)*
       H[0, 0, z])/(108*z) - ((-108 - 1101*z + 1251*z^2 + 832*z^3)*
       H[0, 1, z])/(54*z) - ((-1 + z)*(532 + 607*z + 208*z^2)*H[1, 0, z])/
      (27*z) - ((-1 + z)*(532 + 607*z + 208*z^2)*H[1, 1, z])/(27*z) - 
     (2*(1 + z)*(-9 + 7*z - 73*z^2 + 16*z^3)*H[-1, -1, 0, z])/(9*z^2) + 
     (4*(1 + z)*(-9 + 7*z - 73*z^2 + 16*z^3)*H[-1, 0, 0, z])/(9*z^2) + 
     (2*(1 + z)*(-9 + 7*z - 73*z^2 + 16*z^3)*H[-1, 0, 1, z])/(9*z^2) + 
     (4*(-9 - 66*z^2 + 16*z^4)*H[0, -1, 0, z])/(9*z^2) + 
     ((417 + 207*z + 176*z^2)*H[0, 0, 0, z])/9 + 
     (2*(183 + 63*z + 80*z^2)*H[0, 0, 1, z])/9 + 
     (4*(66 - 9*z + 32*z^2)*H[0, 1, 0, z])/9 + 
     (4*(66 - 9*z + 32*z^2)*H[0, 1, 1, z])/9 + 
     ((-1 + z)*(9 - z + 5*z^2 + 80*z^3)*H[1, 0, 0, z])/(9*z^2) + 
     (4*(-1 + z)*(-2 - 17*z + 16*z^2)*H[1, 0, 1, z])/(9*z) + 
     (4*(-1 + z)*(-2 - 17*z + 16*z^2)*H[1, 1, 0, z])/(9*z) + 
     (4*(-1 + z)*(-2 - 17*z + 16*z^2)*H[1, 1, 1, z])/(9*z) - 
     (8*(1 + z)^3*H[-1, -1, -1, 0, z])/(3*z) + 
     (16*(1 + z)^3*H[-1, -1, 0, 0, z])/(3*z) + 
     (8*(1 + z)^3*H[-1, -1, 0, 1, z])/(3*z) + 
     (8*(1 + z)^3*H[-1, 0, -1, 0, z])/(3*z) - 
     (20*(1 + z)^3*H[-1, 0, 0, 0, z])/(3*z) - 
     (16*(1 + z)^3*H[-1, 0, 0, 1, z])/(3*z) - (8*(1 + z)^3*H[-1, 0, 1, 0, z])/
      (3*z) - (8*(1 + z)^3*H[-1, 0, 1, 1, z])/(3*z) + 
     (16*(3 + z^2)*H[0, -1, -1, 0, z])/3 - (32*(3 + z^2)*H[0, -1, 0, 0, z])/
      3 - (16*(3 + z^2)*H[0, -1, 0, 1, z])/3 - 
     (32*(3 + z^2)*H[0, 0, -1, 0, z])/3 + 
     ((3 - 105*z - 184*z^2)*H[0, 0, 0, 0, z])/12 + 
     ((3 - 57*z - 88*z^2)*H[0, 0, 0, 1, z])/6 + 
     ((3 - 33*z - 40*z^2)*H[0, 0, 1, 0, z])/3 + 
     ((3 - 33*z - 40*z^2)*H[0, 0, 1, 1, z])/3 - 
     (2*(9 + 21*z + 20*z^2)*H[0, 1, 0, 0, z])/3 - 
     (2*(-3 + 21*z + 16*z^2)*H[0, 1, 0, 1, z])/3 - 
     (2*(-3 + 21*z + 16*z^2)*H[0, 1, 1, 0, z])/3 - 
     (2*(-3 + 21*z + 16*z^2)*H[0, 1, 1, 1, z])/3 - 
     (8*(-1 + z)^3*H[1, 0, -1, 0, z])/(3*z) - 
     (2*(-1 + z)*(11 + 8*z + 11*z^2)*H[1, 0, 0, 0, z])/(3*z) - 
     (20*(-1 + z)*(1 + z + z^2)*H[1, 0, 0, 1, z])/(3*z) - 
     (4*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 0, 1, 0, z])/(3*z) - 
     (4*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 0, 1, 1, z])/(3*z) - 
     (20*(-1 + z)*(1 + z + z^2)*H[1, 1, 0, 0, z])/(3*z) - 
     (4*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 1, 0, 1, z])/(3*z) - 
     (4*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 1, 1, 0, z])/(3*z) - 
     (4*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 1, 1, 1, z])/(3*z) + 
     (31*(1 + z)*H[0, 0, 0, 0, 0, z])/2 + 15*(1 + z)*H[0, 0, 0, 0, 1, z] + 
     14*(1 + z)*H[0, 0, 0, 1, 0, z] + 14*(1 + z)*H[0, 0, 0, 1, 1, z] + 
     12*(1 + z)*H[0, 0, 1, 0, 0, z] + 12*(1 + z)*H[0, 0, 1, 0, 1, z] + 
     12*(1 + z)*H[0, 0, 1, 1, 0, z] + 12*(1 + z)*H[0, 0, 1, 1, 1, z] + 
     8*(1 + z)*H[0, 1, 0, 0, 0, z] + 8*(1 + z)*H[0, 1, 0, 0, 1, z] + 
     8*(1 + z)*H[0, 1, 0, 1, 0, z] + 8*(1 + z)*H[0, 1, 0, 1, 1, z] + 
     8*(1 + z)*H[0, 1, 1, 0, 0, z] + 8*(1 + z)*H[0, 1, 1, 0, 1, z] + 
     8*(1 + z)*H[0, 1, 1, 1, 0, z] + 8*(1 + z)*H[0, 1, 1, 1, 1, z] + 
     (-1/27*(50 + 546*z + 471*z^2 + 352*z^3)/z + (14*(1 + z)^3*H[-1, z])/
        (3*z) + ((-39 + 309*z + 280*z^2)*H[0, z])/18 + 
       (2*(-1 + z)*(47 + 26*z + 47*z^2)*H[1, z])/(9*z) - 
       17*(1 + z)*H[0, 0, z] - (32*(1 + z)*H[0, 1, z])/3)*Zeta[3] + 
     Pi^2*((-676 - 759*z - 969*z^2 + 624*z^3)/(216*z) - 
       ((1 + z)*(-9 + 7*z - 73*z^2 + 16*z^3)*H[-1, z])/(18*z^2) + 
       ((-144 - 39*z - 64*z^2)*H[0, z])/18 - 
       ((-1 + z)*(3 - z - 4*z^2 + 32*z^3)*H[1, z])/(18*z^2) - 
       (2*(1 + z)^3*H[-1, -1, z])/(3*z) + ((1 + z)^3*H[-1, 0, z])/z + 
       (4*(3 + z^2)*H[0, -1, z])/3 + ((-3 + 49*z + 72*z^2)*H[0, 0, z])/24 + 
       ((11 + 35*z + 32*z^2)*H[0, 1, z])/12 + 
       ((-1 + z)*(8 + 9*z + 8*z^2)*H[1, 0, z])/(6*z) + 
       ((-1 + z)*(8 + 9*z + 8*z^2)*H[1, 1, z])/(6*z) - 
       (37*(1 + z)*H[0, 0, 0, z])/12 - (5*(1 + z)*H[0, 0, 1, z])/2 - 
       (5*(1 + z)*H[0, 1, 0, z])/3 - (5*(1 + z)*H[0, 1, 1, z])/3 + 
       (41*(1 + z)*Zeta[3])/18) - 3*(1 + z)*Zeta[5]), 
 qC40a -> (1 + 7*z)/16 - (3*(4 - 9*z + 9*z^2)*H[0, z])/(16*(-1 + z)) + 
   Pi^2*((2 - 6*z + z^2)/(48*(-1 + z)) - ((1 + z^2)*H[0, z])/(24*(-1 + z))) + 
   ((8 - 7*z)*H[1, z])/8 + ((1 + z)*H[-1, 0, z])/2 + 
   ((-13 - 12*z + 4*z^2)*H[0, 0, z])/(16*(-1 + z)) + 
   ((-5 + 2*z^2)*H[0, 1, z])/(8*(-1 + z)) + ((-1 - 6*z + z^2)*H[1, 0, z])/
    (8*(-1 + z)) + ((8 - 7*z)/16 - (Pi^2*(1 + z^2))/(48*(-1 + z)) + 
     ((-5 + 2*z^2)*H[0, z])/(16*(-1 + z)) - ((1 + z^2)*H[0, 0, z])/
      (8*(-1 + z)) - ((1 + z^2)*H[1, 0, z])/(8*(-1 + z)))/eps - 
   ((1 + z^2)*H[0, -1, 0, z])/(2*(-1 + z)) - (3*(1 + z^2)*H[0, 0, 0, z])/
    (8*(-1 + z)) - ((1 + z^2)*H[0, 0, 1, z])/(4*(-1 + z)) - 
   ((1 + z^2)*H[0, 1, 0, z])/(4*(-1 + z)) - (7*(1 + z^2)*H[1, 0, 0, z])/
    (8*(-1 + z)) - ((1 + z^2)*H[1, 0, 1, z])/(4*(-1 + z)) - 
   ((1 + z^2)*H[1, 1, 0, z])/(4*(-1 + z)) - (3*(1 + z^2)*Zeta[3])/
    (8*(-1 + z)) + eps*((7*Pi^4*(1 + z^2))/(240*(-1 + z)) - 
     (-2 - 39*z + 16*z^2)/(8*z) + ((4 - 49*z - 22*z^2 + 33*z^3)*H[0, z])/
      (16*(-1 + z)*z) + ((1 + 7*z)*H[1, z])/8 - 
     ((1 + z)*(-1 + 3*z^2)*H[-1, 0, z])/(4*z^2) - 
     ((48 - 51*z + 55*z^2)*H[0, 0, z])/(16*(-1 + z)) - 
     (3*(4 - 9*z + 9*z^2)*H[0, 1, z])/(8*(-1 + z)) - 
     ((12 - 7*z + 4*z^2)*H[1, 0, z])/(4*(-1 + z)) + 
     Pi^2*((28 - 125*z + 85*z^2)/(96*(-1 + z)) + ((-1 - z)*H[-1, z])/4 - 
       ((-23 + 24*z + 2*z^2)*H[0, z])/(96*(-1 + z)) + ((1 + z^2)*H[0, -1, z])/
        (4*(-1 + z)) - ((1 + z^2)*H[0, 0, z])/(48*(-1 + z)) + 
       (5*(1 + z^2)*H[1, 0, z])/(16*(-1 + z))) + ((8 - 7*z)*H[1, 1, z])/4 + 
     (-1 - z)*H[-1, -1, 0, z] + 2*(1 + z)*H[-1, 0, 0, z] + 
     (1 + z)*H[-1, 0, 1, z] + (3*(-1 - 2*z + z^2)*H[0, -1, 0, z])/
      (2*(-1 + z)) + ((-29 - 36*z + 8*z^2)*H[0, 0, 0, z])/(16*(-1 + z)) + 
     ((-13 - 12*z + 4*z^2)*H[0, 0, 1, z])/(8*(-1 + z)) + 
     (3*(-2 - 2*z + z^2)*H[0, 1, 0, z])/(4*(-1 + z)) + 
     ((-5 + 2*z^2)*H[0, 1, 1, z])/(4*(-1 + z)) + 
     (7*(-1 - 6*z + z^2)*H[1, 0, 0, z])/(8*(-1 + z)) + 
     ((-1 - 6*z + z^2)*H[1, 0, 1, z])/(4*(-1 + z)) + 
     ((-1 - 6*z + z^2)*H[1, 1, 0, z])/(4*(-1 + z)) + 
     ((1 + z^2)*H[0, -1, -1, 0, z])/(-1 + z) - 
     (2*(1 + z^2)*H[0, -1, 0, 0, z])/(-1 + z) - ((1 + z^2)*H[0, -1, 0, 1, z])/
      (-1 + z) - (2*(1 + z^2)*H[0, 0, -1, 0, z])/(-1 + z) - 
     (7*(1 + z^2)*H[0, 0, 0, 0, z])/(8*(-1 + z)) - 
     (3*(1 + z^2)*H[0, 0, 0, 1, z])/(4*(-1 + z)) - 
     ((1 + z^2)*H[0, 0, 1, 0, z])/(-1 + z) - ((1 + z^2)*H[0, 0, 1, 1, z])/
      (2*(-1 + z)) - (7*(1 + z^2)*H[0, 1, 0, 0, z])/(4*(-1 + z)) - 
     ((1 + z^2)*H[0, 1, 0, 1, z])/(2*(-1 + z)) - ((1 + z^2)*H[0, 1, 1, 0, z])/
      (2*(-1 + z)) - ((1 + z^2)*H[1, 0, -1, 0, z])/(-1 + z) - 
     (19*(1 + z^2)*H[1, 0, 0, 0, z])/(8*(-1 + z)) - 
     (7*(1 + z^2)*H[1, 0, 0, 1, z])/(4*(-1 + z)) - 
     ((1 + z^2)*H[1, 0, 1, 0, z])/(2*(-1 + z)) - ((1 + z^2)*H[1, 0, 1, 1, z])/
      (2*(-1 + z)) - (7*(1 + z^2)*H[1, 1, 0, 0, z])/(4*(-1 + z)) - 
     ((1 + z^2)*H[1, 1, 0, 1, z])/(2*(-1 + z)) - ((1 + z^2)*H[1, 1, 1, 0, z])/
      (2*(-1 + z)) + (((-2 + z)*(4 + 11*z))/(8*(-1 + z)) - 
       (7*(1 + z^2)*H[0, z])/(4*(-1 + z)) + ((1 + z^2)*H[1, z])/(-1 + z))*
      Zeta[3]) + eps^2*((11 + 67*z + 12*z^2)/(6*z) - 
     ((-5 + 66*z - 70*z^2 + 45*z^3)*H[0, z])/(6*(-1 + z)*z) - 
     ((-2 - 39*z + 16*z^2)*H[1, z])/(4*z) + 
     Pi^4*((-13 + 42*z + 5*z^2)/(240*(-1 + z)) + ((1 + z^2)*H[0, z])/
        (120*(-1 + z)) - ((1 + z^2)*H[1, z])/(20*(-1 + z))) - 
     ((1 + z)*(-13 + 10*z + 11*z^2)*H[-1, 0, z])/(12*z^2) + 
     ((60 - 555*z - 266*z^2 + 677*z^3)*H[0, 0, z])/(48*(-1 + z)*z) + 
     ((4 - 49*z - 22*z^2 + 33*z^3)*H[0, 1, z])/(8*(-1 + z)*z) + 
     ((-37 - 66*z + 65*z^2)*H[1, 0, z])/(8*(-1 + z)) + 
     ((1 + 7*z)*H[1, 1, z])/4 + ((1 + z)*(-1 + 3*z^2)*H[-1, -1, 0, z])/
      (2*z^2) - ((1 + z)*(-1 + 3*z^2)*H[-1, 0, 0, z])/z^2 - 
     ((1 + z)*(-1 + 3*z^2)*H[-1, 0, 1, z])/(2*z^2) - 
     ((1 + z + z^2)*(1 - z + 3*z^2)*H[0, -1, 0, z])/((-1 + z)*z^2) - 
     (3*(40 - 33*z + 37*z^2)*H[0, 0, 0, z])/(16*(-1 + z)) - 
     ((48 - 51*z + 55*z^2)*H[0, 0, 1, z])/(8*(-1 + z)) - 
     ((20 - 7*z + 27*z^2)*H[0, 1, 0, z])/(4*(-1 + z)) - 
     (3*(4 - 9*z + 9*z^2)*H[0, 1, 1, z])/(4*(-1 + z)) - 
     ((1 + 46*z^2 + 14*z^3 + 2*z^4)*H[1, 0, 0, z])/(4*(-1 + z)*z^2) - 
     ((12 - 7*z + 4*z^2)*H[1, 0, 1, z])/(2*(-1 + z)) - 
     ((12 - 7*z + 4*z^2)*H[1, 1, 0, z])/(2*(-1 + z)) + 
     ((8 - 7*z)*H[1, 1, 1, z])/2 + 2*(1 + z)*H[-1, -1, -1, 0, z] - 
     4*(1 + z)*H[-1, -1, 0, 0, z] - 2*(1 + z)*H[-1, -1, 0, 1, z] - 
     2*(1 + z)*H[-1, 0, -1, 0, z] + 5*(1 + z)*H[-1, 0, 0, 0, z] + 
     4*(1 + z)*H[-1, 0, 0, 1, z] + 2*(1 + z)*H[-1, 0, 1, 0, z] + 
     2*(1 + z)*H[-1, 0, 1, 1, z] - (3*(-1 - 2*z + z^2)*H[0, -1, -1, 0, z])/
      (-1 + z) + (6*(-1 - 2*z + z^2)*H[0, -1, 0, 0, z])/(-1 + z) + 
     (3*(-1 - 2*z + z^2)*H[0, -1, 0, 1, z])/(-1 + z) + 
     (6*(-1 - 2*z + z^2)*H[0, 0, -1, 0, z])/(-1 + z) + 
     ((-61 - 84*z + 16*z^2)*H[0, 0, 0, 0, z])/(16*(-1 + z)) + 
     ((-29 - 36*z + 8*z^2)*H[0, 0, 0, 1, z])/(8*(-1 + z)) + 
     (3*(-5 - 8*z + 2*z^2)*H[0, 0, 1, 0, z])/(4*(-1 + z)) + 
     ((-13 - 12*z + 4*z^2)*H[0, 0, 1, 1, z])/(4*(-1 + z)) + 
     (3*(-7 - 14*z + 5*z^2)*H[0, 1, 0, 0, z])/(4*(-1 + z)) + 
     (3*(-2 - 2*z + z^2)*H[0, 1, 0, 1, z])/(2*(-1 + z)) + 
     (3*(-2 - 2*z + z^2)*H[0, 1, 1, 0, z])/(2*(-1 + z)) + 
     ((-5 + 2*z^2)*H[0, 1, 1, 1, z])/(2*(-1 + z)) + 
     ((-1 - 6*z + z^2)*H[1, 0, -1, 0, z])/(-1 + z) + 
     (19*(-1 - 6*z + z^2)*H[1, 0, 0, 0, z])/(8*(-1 + z)) + 
     (7*(-1 - 6*z + z^2)*H[1, 0, 0, 1, z])/(4*(-1 + z)) + 
     ((-1 - 6*z + z^2)*H[1, 0, 1, 0, z])/(2*(-1 + z)) + 
     ((-1 - 6*z + z^2)*H[1, 0, 1, 1, z])/(2*(-1 + z)) + 
     (7*(-1 - 6*z + z^2)*H[1, 1, 0, 0, z])/(4*(-1 + z)) + 
     ((-1 - 6*z + z^2)*H[1, 1, 0, 1, z])/(2*(-1 + z)) + 
     ((-1 - 6*z + z^2)*H[1, 1, 1, 0, z])/(2*(-1 + z)) - 
     (2*(1 + z^2)*H[0, -1, -1, -1, 0, z])/(-1 + z) + 
     (4*(1 + z^2)*H[0, -1, -1, 0, 0, z])/(-1 + z) + 
     (2*(1 + z^2)*H[0, -1, -1, 0, 1, z])/(-1 + z) + 
     (2*(1 + z^2)*H[0, -1, 0, -1, 0, z])/(-1 + z) - 
     (5*(1 + z^2)*H[0, -1, 0, 0, 0, z])/(-1 + z) - 
     (4*(1 + z^2)*H[0, -1, 0, 0, 1, z])/(-1 + z) - 
     (2*(1 + z^2)*H[0, -1, 0, 1, 0, z])/(-1 + z) - 
     (2*(1 + z^2)*H[0, -1, 0, 1, 1, z])/(-1 + z) + 
     (4*(1 + z^2)*H[0, 0, -1, -1, 0, z])/(-1 + z) - 
     (8*(1 + z^2)*H[0, 0, -1, 0, 0, z])/(-1 + z) - 
     (4*(1 + z^2)*H[0, 0, -1, 0, 1, z])/(-1 + z) - 
     (8*(1 + z^2)*H[0, 0, 0, -1, 0, z])/(-1 + z) - 
     (15*(1 + z^2)*H[0, 0, 0, 0, 0, z])/(8*(-1 + z)) - 
     (7*(1 + z^2)*H[0, 0, 0, 0, 1, z])/(4*(-1 + z)) - 
     (5*(1 + z^2)*H[0, 0, 0, 1, 0, z])/(2*(-1 + z)) - 
     (3*(1 + z^2)*H[0, 0, 0, 1, 1, z])/(2*(-1 + z)) - 
     (11*(1 + z^2)*H[0, 0, 1, 0, 0, z])/(2*(-1 + z)) - 
     (2*(1 + z^2)*H[0, 0, 1, 0, 1, z])/(-1 + z) - 
     (2*(1 + z^2)*H[0, 0, 1, 1, 0, z])/(-1 + z) - 
     ((1 + z^2)*H[0, 0, 1, 1, 1, z])/(-1 + z) - 
     (2*(1 + z^2)*H[0, 1, 0, -1, 0, z])/(-1 + z) - 
     (19*(1 + z^2)*H[0, 1, 0, 0, 0, z])/(4*(-1 + z)) - 
     (7*(1 + z^2)*H[0, 1, 0, 0, 1, z])/(2*(-1 + z)) - 
     ((1 + z^2)*H[0, 1, 0, 1, 0, z])/(-1 + z) - 
     ((1 + z^2)*H[0, 1, 0, 1, 1, z])/(-1 + z) - 
     (7*(1 + z^2)*H[0, 1, 1, 0, 0, z])/(2*(-1 + z)) - 
     ((1 + z^2)*H[0, 1, 1, 0, 1, z])/(-1 + z) - 
     ((1 + z^2)*H[0, 1, 1, 1, 0, z])/(-1 + z) + 
     (2*(1 + z^2)*H[1, 0, -1, -1, 0, z])/(-1 + z) - 
     (4*(1 + z^2)*H[1, 0, -1, 0, 0, z])/(-1 + z) - 
     (2*(1 + z^2)*H[1, 0, -1, 0, 1, z])/(-1 + z) - 
     (4*(1 + z^2)*H[1, 0, 0, -1, 0, z])/(-1 + z) - 
     (43*(1 + z^2)*H[1, 0, 0, 0, 0, z])/(8*(-1 + z)) - 
     (19*(1 + z^2)*H[1, 0, 0, 0, 1, z])/(4*(-1 + z)) - 
     (7*(1 + z^2)*H[1, 0, 0, 1, 0, z])/(2*(-1 + z)) - 
     (7*(1 + z^2)*H[1, 0, 0, 1, 1, z])/(2*(-1 + z)) - 
     (2*(1 + z^2)*H[1, 0, 1, 0, 0, z])/(-1 + z) - 
     ((1 + z^2)*H[1, 0, 1, 0, 1, z])/(-1 + z) - 
     ((1 + z^2)*H[1, 0, 1, 1, 0, z])/(-1 + z) - 
     ((1 + z^2)*H[1, 0, 1, 1, 1, z])/(-1 + z) - 
     (2*(1 + z^2)*H[1, 1, 0, -1, 0, z])/(-1 + z) - 
     (19*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(4*(-1 + z)) - 
     (7*(1 + z^2)*H[1, 1, 0, 0, 1, z])/(2*(-1 + z)) - 
     ((1 + z^2)*H[1, 1, 0, 1, 0, z])/(-1 + z) - 
     ((1 + z^2)*H[1, 1, 0, 1, 1, z])/(-1 + z) - 
     (7*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(2*(-1 + z)) - 
     ((1 + z^2)*H[1, 1, 1, 0, 1, z])/(-1 + z) - 
     ((1 + z^2)*H[1, 1, 1, 1, 0, z])/(-1 + z) + 
     ((134 - 627*z + 187*z^2)/(24*(-1 + z)) - (7*(1 + z)*H[-1, z])/2 + 
       ((41 - 252*z + 16*z^2)*H[0, z])/(24*(-1 + z)) - 
       ((-1 - 6*z + z^2)*H[1, z])/(-1 + z) + (7*(1 + z^2)*H[0, -1, z])/
        (2*(-1 + z)) - (29*(1 + z^2)*H[0, 0, z])/(12*(-1 + z)) + 
       (2*(1 + z^2)*H[0, 1, z])/(-1 + z) + (31*(1 + z^2)*H[1, 0, z])/
        (12*(-1 + z)) + (2*(1 + z^2)*H[1, 1, z])/(-1 + z))*Zeta[3] + 
     Pi^2*((-48 - 3*z - 250*z^2 + 277*z^3)/(288*(-1 + z)*z) + 
       ((1 + z)*(-1 + 3*z^2)*H[-1, z])/(8*z^2) + 
       ((44 - 289*z + 137*z^2)*H[0, z])/(96*(-1 + z)) + 
       ((-2 - 2*z - 46*z^2 + 53*z^3)*H[1, z])/(48*z^2) + 
       ((1 + z)*H[-1, -1, z])/2 - (3*(1 + z)*H[-1, 0, z])/4 - 
       (3*(-1 - 2*z + z^2)*H[0, -1, z])/(4*(-1 + z)) - 
       ((-5 + 2*z)*(11 + 2*z)*H[0, 0, z])/(96*(-1 + z)) - 
       ((-11 + 6*z^2)*H[0, 1, z])/(16*(-1 + z)) - 
       (5*(-1 - 6*z + z^2)*H[1, 0, z])/(16*(-1 + z)) - 
       ((1 + z^2)*H[0, -1, -1, z])/(2*(-1 + z)) + 
       (3*(1 + z^2)*H[0, -1, 0, z])/(4*(-1 + z)) + ((1 + z^2)*H[0, 0, -1, z])/
        (-1 + z) + ((1 + z^2)*H[0, 0, 0, z])/(48*(-1 + z)) + 
       (3*(1 + z^2)*H[0, 0, 1, z])/(8*(-1 + z)) + (5*(1 + z^2)*H[0, 1, 0, z])/
        (8*(-1 + z)) + ((1 + z^2)*H[1, 0, -1, z])/(2*(-1 + z)) + 
       (15*(1 + z^2)*H[1, 0, 0, z])/(16*(-1 + z)) + 
       (3*(1 + z^2)*H[1, 0, 1, z])/(8*(-1 + z)) + (5*(1 + z^2)*H[1, 1, 0, z])/
        (8*(-1 + z)) + (155*(1 + z^2)*Zeta[3])/(144*(-1 + z))) + 
     (51*(1 + z^2)*Zeta[5])/(8*(-1 + z))), 
 qC40b -> (11*Pi^4*(-1 + z))/480 + (-32 - 255*z + 175*z^2 + 52*z*D0[1 - z])/
    (64*z) - ((2 + 3*z + 5*z^2)*H[0, z])/(4*(-1 + z)*z) + 
   Pi^2*((-2 + 2*z + 3*z^2 + D0[1 - z] - z*D0[1 - z])/(8*(-1 + z)) - 
     H[1, z]/(6*(-1 + z))) - ((1 + z)^3*H[-1, 0, z])/(2*z^2) + 
   (3*z*(2 + 3*z)*H[0, 0, z])/(4*(-1 + z)) + (z*(2 + 7*z)*H[1, 0, z])/
    (4*(-1 + z)) - H[0, -1, 0, z]/(-1 + z) - (2*H[1, 0, 0, z])/(-1 + z) - 
   H[1, 1, 0, z]/(-1 + z) - ((9 - 42*z + 21*z^2 + 4*D0[1 - z] - 
      4*z*D0[1 - z])*Zeta[3])/(8*(-1 + z)) + 
   ((Pi^2*(1 - z))/16 + (13*(-1 + z))/32 + ((-1 + z)*Zeta[3])/4)/eps + 
   eps*(-1/480*(Pi^4*(-27 - 70*z + 35*z^2 + 22*D0[1 - z] - 22*z*D0[1 - z]))/
       (-1 + z) + (-448 - 2745*z + 1625*z^2 + 700*z*D0[1 - z] - 
       208*z*D1[1 - z])/(128*z) - ((6 + 19*z + 35*z^2)*H[0, z])/
      (4*(-1 + z)*z) - ((2 + 5*z)*H[1, z])/(2*z) - 
     ((1 + z)*(1 + 2*z)*(4 + 3*z)*H[-1, 0, z])/(2*z^2) + 
     ((-10 - 17*z + 5*z^2 + 26*z^3)*H[0, 0, z])/(4*(-1 + z)*z) - 
     ((2 + 3*z + 5*z^2)*H[0, 1, z])/(2*(-1 + z)*z) + 
     (z*(3 + 7*z)*H[1, 0, z])/(2*(-1 + z)) + ((1 + z)^3*H[-1, -1, 0, z])/
      z^2 - (2*(1 + z)^3*H[-1, 0, 0, z])/z^2 - ((1 + z)^3*H[-1, 0, 1, z])/
      z^2 + ((1 + z)*(2 + 2*z - 2*z^2 + z^3)*H[0, -1, 0, z])/((-1 + z)*z^2) + 
     (9*z*(2 + 3*z)*H[0, 0, 0, z])/(4*(-1 + z)) + 
     (3*z*(2 + 3*z)*H[0, 0, 1, z])/(2*(-1 + z)) + 
     ((2 + 4*z + 6*z^3 + 45*z^4)*H[1, 0, 0, z])/(4*(-1 + z)*z^2) + 
     (z*(2 + 7*z)*H[1, 0, 1, z])/(2*(-1 + z)) + (9*z^2*H[1, 1, 0, z])/
      (2*(-1 + z)) + (2*H[0, -1, -1, 0, z])/(-1 + z) - 
     (4*H[0, -1, 0, 0, z])/(-1 + z) - (2*H[0, -1, 0, 1, z])/(-1 + z) - 
     (6*H[0, 0, -1, 0, z])/(-1 + z) - (5*H[0, 1, 0, 0, z])/(-1 + z) - 
     (2*H[0, 1, 1, 0, z])/(-1 + z) - (6*H[1, 0, -1, 0, z])/(-1 + z) - 
     (6*H[1, 0, 0, 0, z])/(-1 + z) - (4*H[1, 0, 0, 1, z])/(-1 + z) - 
     (11*H[1, 1, 0, 0, z])/(-1 + z) - (2*H[1, 1, 0, 1, z])/(-1 + z) - 
     (4*H[1, 1, 1, 0, z])/(-1 + z) + 
     (-1/4*(42 - 30*z + 21*z^2 - 21*D0[1 - z] + 21*z*D0[1 - z] - 
          4*D1[1 - z] + 4*z*D1[1 - z])/(-1 + z) + (2*H[0, z])/(-1 + z) + 
       (6*H[1, z])/(-1 + z))*Zeta[3] + 
     Pi^2*((64 - 49*z + 290*z^2 + 15*z^3 + 48*z*D0[1 - z] - 
         48*z^2*D0[1 - z] - 48*z*D1[1 - z] + 48*z^2*D1[1 - z])/
        (192*(-1 + z)*z) + ((1 + z)^3*H[-1, z])/(4*z^2) - 
       (z*(2 + 3*z)*H[0, z])/(4*(-1 + z)) + ((1 + 2*z)*(1 + z + 4*z^2)*
         H[1, z])/(12*z^2) + H[0, -1, z]/(2*(-1 + z)) - 
       H[0, 1, z]/(6*(-1 + z)) + (2*H[1, 0, z])/(3*(-1 + z)) - 
       H[1, 1, z]/(3*(-1 + z)) + ((-1 + z)*Zeta[3])/12) + 
     (29*(-1 + z)*Zeta[5])/4) + eps^2*((205*Pi^6*(-1 + z))/12096 + 
     (-12544 - 69449*z + 38409*z^2 + 19500*z*D0[1 - z] - 8400*z*D1[1 - z] + 
       1248*z*D2[1 - z])/(768*z) - ((56 + 489*z + 970*z^2)*H[0, z])/
      (24*(-1 + z)*z) - (7*(2 + 5*z)*H[1, z])/(2*z) + 
     Pi^4*((-70 + 90*z + 25*z^2 + 35*D0[1 - z] - 35*z*D0[1 - z] + 
         22*D1[1 - z] - 22*z*D1[1 - z])/(240*(-1 + z)) + 
       H[0, z]/(6*(-1 + z)) + (53*H[1, z])/(360*(-1 + z))) - 
     ((1 + z)*(59 + 184*z + 86*z^2)*H[-1, 0, z])/(6*z^2) + 
     ((-324 - 747*z - 50*z^2 + 464*z^3)*H[0, 0, z])/(24*(-1 + z)*z) - 
     ((6 + 19*z + 35*z^2)*H[0, 1, z])/(2*(-1 + z)*z) + 
     ((8 - z - 2*z^2 + 20*z^3)*H[1, 0, z])/(4*(-1 + z)*z) - 
     ((2 + 5*z)*H[1, 1, z])/z + ((1 + z)*(1 + 2*z)*(4 + 3*z)*H[-1, -1, 0, z])/
      z^2 - (2*(1 + z)*(1 + 2*z)*(4 + 3*z)*H[-1, 0, 0, z])/z^2 - 
     ((1 + z)*(1 + 2*z)*(4 + 3*z)*H[-1, 0, 1, z])/z^2 - 
     ((-16 - 36*z + 11*z^2 + 12*z^3 + z^4)*H[0, -1, 0, z])/(2*(-1 + z)*z^2) + 
     ((-26 - 45*z + 25*z^2 + 78*z^3)*H[0, 0, 0, z])/(4*(-1 + z)*z) + 
     ((-10 - 17*z + 5*z^2 + 26*z^3)*H[0, 0, 1, z])/(2*(-1 + z)*z) - 
     ((2 + 3*z + 5*z^2)*H[0, 1, 0, z])/((-1 + z)*z) - 
     ((2 + 3*z + 5*z^2)*H[0, 1, 1, z])/((-1 + z)*z) + 
     ((4 + 7*z - 12*z^2 + 26*z^3 + 39*z^4)*H[1, 0, 0, z])/(2*(-1 + z)*z^2) + 
     (z*(3 + 7*z)*H[1, 0, 1, z])/(-1 + z) + 
     ((1 + z)*(-3 + 13*z)*H[1, 1, 0, z])/(2*(-1 + z)) - 
     (2*(1 + z)^3*H[-1, -1, -1, 0, z])/z^2 + (4*(1 + z)^3*H[-1, -1, 0, 0, z])/
      z^2 + (2*(1 + z)^3*H[-1, -1, 0, 1, z])/z^2 + 
     (2*(1 + z)^3*H[-1, 0, -1, 0, z])/z^2 - (5*(1 + z)^3*H[-1, 0, 0, 0, z])/
      z^2 - (4*(1 + z)^3*H[-1, 0, 0, 1, z])/z^2 - 
     (2*(1 + z)^3*H[-1, 0, 1, 0, z])/z^2 - (2*(1 + z)^3*H[-1, 0, 1, 1, z])/
      z^2 - (2*(1 + z)*(2 + 2*z - 2*z^2 + z^3)*H[0, -1, -1, 0, z])/
      ((-1 + z)*z^2) + (4*(1 + z)*(2 + 2*z - 2*z^2 + z^3)*H[0, -1, 0, 0, z])/
      ((-1 + z)*z^2) + (2*(1 + z)*(2 + 2*z - 2*z^2 + z^3)*H[0, -1, 0, 1, z])/
      ((-1 + z)*z^2) + (2*(4 + 8*z - 3*z^3 + 3*z^4)*H[0, 0, -1, 0, z])/
      ((-1 + z)*z^2) + (21*z*(2 + 3*z)*H[0, 0, 0, 0, z])/(4*(-1 + z)) + 
     (9*z*(2 + 3*z)*H[0, 0, 0, 1, z])/(2*(-1 + z)) + 
     (3*z*(2 + 3*z)*H[0, 0, 1, 0, z])/(-1 + z) + 
     (3*z*(2 + 3*z)*H[0, 0, 1, 1, z])/(-1 + z) + 
     ((2 + 4*z - 5*z^3 + 5*z^4)*H[0, 1, 0, 0, z])/((-1 + z)*z^2) + 
     2*z*H[0, 1, 1, 0, z] + (2*(1 + 2*z - z^3 + 4*z^4)*H[1, 0, -1, 0, z])/
      ((-1 + z)*z^2) + ((6 + 12*z + 14*z^3 + 121*z^4)*H[1, 0, 0, 0, z])/
      (4*(-1 + z)*z^2) + ((2 + 4*z + 6*z^3 + 45*z^4)*H[1, 0, 0, 1, z])/
      (2*(-1 + z)*z^2) + (z*(2 + 7*z)*H[1, 0, 1, 0, z])/(-1 + z) + 
     (z*(2 + 7*z)*H[1, 0, 1, 1, z])/(-1 + z) + 
     ((2 + 4*z - 8*z^3 + 59*z^4)*H[1, 1, 0, 0, z])/(2*(-1 + z)*z^2) + 
     (9*z^2*H[1, 1, 0, 1, z])/(-1 + z) + (z*(-2 + 11*z)*H[1, 1, 1, 0, z])/
      (-1 + z) - (4*H[0, -1, -1, -1, 0, z])/(-1 + z) + 
     (8*H[0, -1, -1, 0, 0, z])/(-1 + z) + (4*H[0, -1, -1, 0, 1, z])/
      (-1 + z) + (4*H[0, -1, 0, -1, 0, z])/(-1 + z) - 
     (10*H[0, -1, 0, 0, 0, z])/(-1 + z) - (8*H[0, -1, 0, 0, 1, z])/(-1 + z) - 
     (4*H[0, -1, 0, 1, 0, z])/(-1 + z) - (4*H[0, -1, 0, 1, 1, z])/(-1 + z) + 
     (12*H[0, 0, -1, -1, 0, z])/(-1 + z) - (24*H[0, 0, -1, 0, 0, z])/
      (-1 + z) - (12*H[0, 0, -1, 0, 1, z])/(-1 + z) - 
     (28*H[0, 0, 0, -1, 0, z])/(-1 + z) - (14*H[0, 0, 1, 0, 0, z])/(-1 + z) - 
     (4*H[0, 0, 1, 1, 0, z])/(-1 + z) - (16*H[0, 1, 0, -1, 0, z])/(-1 + z) - 
     (15*H[0, 1, 0, 0, 0, z])/(-1 + z) - (10*H[0, 1, 0, 0, 1, z])/(-1 + z) - 
     (24*H[0, 1, 1, 0, 0, z])/(-1 + z) - (4*H[0, 1, 1, 0, 1, z])/(-1 + z) - 
     (8*H[0, 1, 1, 1, 0, z])/(-1 + z) + (12*H[1, 0, -1, -1, 0, z])/(-1 + z) - 
     (24*H[1, 0, -1, 0, 0, z])/(-1 + z) - (12*H[1, 0, -1, 0, 1, z])/
      (-1 + z) - (28*H[1, 0, 0, -1, 0, z])/(-1 + z) - 
     (14*H[1, 0, 0, 0, 0, z])/(-1 + z) - (12*H[1, 0, 0, 0, 1, z])/(-1 + z) - 
     (8*H[1, 0, 0, 1, 0, z])/(-1 + z) - (8*H[1, 0, 0, 1, 1, z])/(-1 + z) - 
     (14*H[1, 0, 1, 0, 0, z])/(-1 + z) - (4*H[1, 0, 1, 1, 0, z])/(-1 + z) - 
     (20*H[1, 1, 0, -1, 0, z])/(-1 + z) - (31*H[1, 1, 0, 0, 0, z])/(-1 + z) - 
     (22*H[1, 1, 0, 0, 1, z])/(-1 + z) - (4*H[1, 1, 0, 1, 0, z])/(-1 + z) - 
     (4*H[1, 1, 0, 1, 1, z])/(-1 + z) - (36*H[1, 1, 1, 0, 0, z])/(-1 + z) - 
     (8*H[1, 1, 1, 0, 1, z])/(-1 + z) - (12*H[1, 1, 1, 1, 0, z])/(-1 + z) + 
     (-1/6*(-36 + 74*z - 94*z^2 + 134*z^3 - 63*z*D0[1 - z] + 
          63*z^2*D0[1 - z] + 63*z*D1[1 - z] - 63*z^2*D1[1 - z] + 
          6*z*D2[1 - z] - 6*z^2*D2[1 - z])/((-1 + z)*z) + 
       (7*(1 + z)^3*H[-1, z])/(2*z^2) - (z*(2 + 13*z)*H[0, z])/(2*(-1 + z)) - 
       ((5 + 10*z + 21*z^2 - 2*z^3 + 8*z^4)*H[1, z])/(2*(-1 + z)*z^2) + 
       (7*H[0, -1, z])/(-1 + z) + (4*H[0, 0, z])/(-1 + z) + 
       (15*H[0, 1, z])/(-1 + z) + (8*H[1, 0, z])/(-1 + z) + 
       (20*H[1, 1, z])/(-1 + z))*Zeta[3] + (107*(-1 + z)*Zeta[3]^2)/24 + 
     Pi^2*(-1/1152*(-2016 - 543*z - 8434*z^2 + 4033*z^3 - 1356*z*D0[1 - z] + 
          1356*z^2*D0[1 - z] + 576*z*D1[1 - z] - 576*z^2*D1[1 - z] - 
          288*z*D2[1 - z] + 288*z^2*D2[1 - z])/((-1 + z)*z) + 
       ((1 + z)*(1 + 2*z)*(4 + 3*z)*H[-1, z])/(4*z^2) - 
       ((-22 - 37*z + 5*z^2 + 52*z^3)*H[0, z])/(24*(-1 + z)*z) + 
       ((1 + z)*(4 + 7*z + 7*z^2)*H[1, z])/(12*z^2) - 
       ((1 + z)^3*H[-1, -1, z])/(2*z^2) + (3*(1 + z)^3*H[-1, 0, z])/(4*z^2) - 
       ((1 + z)*(2 + 2*z - 2*z^2 + z^3)*H[0, -1, z])/(2*(-1 + z)*z^2) - 
       (7*z*(2 + 3*z)*H[0, 0, z])/(8*(-1 + z)) + 
       ((-2 - 4*z - z^3 + z^4)*H[0, 1, z])/(6*(-1 + z)*z^2) - 
       ((4 + 8*z + 14*z^3 + 97*z^4)*H[1, 0, z])/(24*(-1 + z)*z^2) + 
       ((1 + 2*z)*(1 + z + 4*z^2)*H[1, 1, z])/(6*z^2) - 
       H[0, -1, -1, z]/(-1 + z) + (3*H[0, -1, 0, z])/(2*(-1 + z)) + 
       (3*H[0, 0, -1, z])/(-1 + z) + H[0, 0, 1, z]/(3*(-1 + z)) + 
       (5*H[0, 1, 0, z])/(3*(-1 + z)) - H[0, 1, 1, z]/(3*(-1 + z)) + 
       (3*H[1, 0, -1, z])/(-1 + z) + (7*H[1, 0, 0, z])/(3*(-1 + z)) + 
       H[1, 0, 1, z]/(3*(-1 + z)) + (23*H[1, 1, 0, z])/(6*(-1 + z)) - 
       (2*H[1, 1, 1, z])/(3*(-1 + z)) + 
       ((81 - 226*z + 113*z^2 - 8*D0[1 - z] + 8*z*D0[1 - z])*Zeta[3])/
        (48*(-1 + z))) - ((-125 - 558*z + 279*z^2 + 116*D0[1 - z] - 
        116*z*D0[1 - z])*Zeta[5])/(8*(-1 + z))), 
 qC40c -> -1/8*((-1 + z)*(-4 + 11*z))/z + 
   ((4 - 5*z + 18*z^2 + 19*z^3)*H[0, z])/(8*z*(1 + z)) + 
   Pi^2*((1 + z)/24 - ((5 + 3*z^2)*H[-1, z])/(12*(1 + z)) + 
     ((1 + z^2)*H[0, z])/(12*(1 + z))) + (-1 + z)*H[1, z] - 
   ((1 - 3*z + 2*z^2 + 2*z^3)*H[-1, 0, z])/(2*z^2) + 
   ((-1 - z)*H[0, 0, z])/2 + ((-1 + z)/2 + (Pi^2*(1 + z^2))/(24*(1 + z)) + 
     ((-1 - z)*H[0, z])/4 + ((1 + z^2)*H[-1, 0, z])/(2*(1 + z)) - 
     ((1 + z^2)*H[0, 0, z])/(4*(1 + z)))/eps + ((-1 - z)*H[0, 1, z])/2 - 
   ((3 + z^2)*H[-1, -1, 0, z])/(1 + z) + ((3 + 2*z^2)*H[-1, 0, 0, z])/
    (1 + z) + ((1 + z^2)*H[-1, 0, 1, z])/(1 + z) + 
   ((2 + z^2)*H[0, -1, 0, z])/(1 + z) - (3*(1 + z^2)*H[0, 0, 0, z])/
    (4*(1 + z)) - ((1 + z^2)*H[0, 0, 1, z])/(2*(1 + z)) + 
   ((9 + 5*z^2)*Zeta[3])/(4*(1 + z)) + 
   eps*((3*(-1 + z)*(8 + 13*z))/(8*z) + (Pi^4*(4 + z^2))/(36*(1 + z)) - 
     ((-4 + 15*z + 30*z^2 + 23*z^3)*H[0, z])/(4*z*(1 + z)) - 
     ((-1 + z)*(-4 + 11*z)*H[1, z])/(4*z) - 
     ((3 - 7*z - 16*z^2 + z^3 + 3*z^4)*H[-1, 0, z])/(2*z^2*(1 + z)) + 
     ((20 - 51*z + 34*z^2 + 73*z^3)*H[0, 0, z])/(8*z*(1 + z)) + 
     ((4 - 5*z + 18*z^2 + 19*z^3)*H[0, 1, z])/(4*z*(1 + z)) + 
     Pi^2*(-1/24*(8 - 29*z + 8*z^2 + 33*z^3)/(z*(1 + z)) + 
       ((3 - 9*z + 6*z^2 + 8*z^3)*H[-1, z])/(12*z^2) + 
       (5*(1 + z)*H[0, z])/24 + ((-1 + z)*(-1 + 2*z + z^2)*H[1, z])/
        (12*z^2) + ((11 + 3*z^2)*H[-1, -1, z])/(6*(1 + z)) - 
       ((13 + 9*z^2)*H[-1, 0, z])/(12*(1 + z)) - ((8 + 3*z^2)*H[0, -1, z])/
        (6*(1 + z)) + (7*(1 + z^2)*H[0, 0, z])/(24*(1 + z)) - 
       ((2 + z^2)*H[0, 1, z])/(6*(1 + z))) + 2*(-1 + z)*H[1, 0, z] + 
     2*(-1 + z)*H[1, 1, z] + ((1 - 3*z + 2*z^2 + 4*z^3)*H[-1, -1, 0, z])/
      z^2 - ((2 - 6*z + 4*z^2 + 5*z^3)*H[-1, 0, 0, z])/z^2 - 
     ((1 - 3*z + 2*z^2 + 2*z^3)*H[-1, 0, 1, z])/z^2 - 
     ((2 - 6*z + 3*z^2 + 4*z^3)*H[0, -1, 0, z])/z^2 + 
     (-1 - z)*H[0, 0, 0, z] + (-1 - z)*H[0, 0, 1, z] + 
     (-1 - z)*H[0, 1, 0, z] + (-1 - z)*H[0, 1, 1, z] - 
     ((-1 + z)*(-1 + 2*z + z^2)*H[1, 0, 0, z])/(2*z^2) + 
     (2*(5 + z^2)*H[-1, -1, -1, 0, z])/(1 + z) - 
     (2*(7 + 2*z^2)*H[-1, -1, 0, 0, z])/(1 + z) - 
     (2*(3 + z^2)*H[-1, -1, 0, 1, z])/(1 + z) - 
     (2*(4 + z^2)*H[-1, 0, -1, 0, z])/(1 + z) + 
     ((8 + 5*z^2)*H[-1, 0, 0, 0, z])/(1 + z) + 
     (2*(3 + 2*z^2)*H[-1, 0, 0, 1, z])/(1 + z) + 
     (2*(1 + z^2)*H[-1, 0, 1, 0, z])/(1 + z) + 
     (2*(1 + z^2)*H[-1, 0, 1, 1, z])/(1 + z) - 
     (2*(4 + z^2)*H[0, -1, -1, 0, z])/(1 + z) + 
     (2*(5 + 2*z^2)*H[0, -1, 0, 0, z])/(1 + z) + 
     (2*(2 + z^2)*H[0, -1, 0, 1, z])/(1 + z) + 
     (2*(5 + 2*z^2)*H[0, 0, -1, 0, z])/(1 + z) - 
     (7*(1 + z^2)*H[0, 0, 0, 0, z])/(4*(1 + z)) - 
     (3*(1 + z^2)*H[0, 0, 0, 1, z])/(2*(1 + z)) - 
     ((1 + z^2)*H[0, 0, 1, 0, z])/(1 + z) - ((1 + z^2)*H[0, 0, 1, 1, z])/
      (1 + z) + ((2 + z^2)*H[0, 1, 0, 0, z])/(1 + z) + 
     ((-3 - 7*z)/4 - (7*(3 + z^2)*H[-1, z])/(2*(1 + z)) + 
       ((5 + z^2)*H[0, z])/(2*(1 + z)))*Zeta[3]) + 
   eps^2*(((-1 + z)*(152 + 39*z))/(12*z) + 
     ((16 - 331*z + 202*z^2 + 381*z^3)*H[0, z])/(24*z*(1 + z)) + 
     Pi^4*((-13 - 28*z)/180 + ((-22 + 3*z^2)*H[-1, z])/(90*(1 + z)) - 
       ((-11 + 4*z^2)*H[0, z])/(90*(1 + z))) + 
     (3*(-1 + z)*(8 + 13*z)*H[1, z])/(4*z) - 
     ((46 - 110*z - 213*z^2 + 112*z^3 + 133*z^4)*H[-1, 0, z])/
      (6*z^2*(1 + z)) + ((33 - 108*z - 91*z^2 + 14*z^3)*H[0, 0, z])/
      (3*z*(1 + z)) - ((-4 + 15*z + 30*z^2 + 23*z^3)*H[0, 1, z])/
      (2*z*(1 + z)) - ((-1 + z)*(-4 + 11*z)*H[1, 0, z])/(2*z) - 
     ((-1 + z)*(-4 + 11*z)*H[1, 1, z])/(2*z) + 
     ((3 - 7*z - 19*z^2 - 3*z^3 + 2*z^4)*H[-1, -1, 0, z])/(z^2*(1 + z)) - 
     ((12 - 28*z - 67*z^2 + 11*z^4)*H[-1, 0, 0, z])/(2*z^2*(1 + z)) - 
     ((3 - 7*z - 16*z^2 + z^3 + 3*z^4)*H[-1, 0, 1, z])/(z^2*(1 + z)) + 
     ((-12 + 36*z + 23*z^2 - 20*z^3 + 13*z^4)*H[0, -1, 0, z])/
      (2*z^2*(1 + z)) + ((52 - 143*z + 66*z^2 + 181*z^3)*H[0, 0, 0, z])/
      (8*z*(1 + z)) + ((20 - 51*z + 34*z^2 + 73*z^3)*H[0, 0, 1, z])/
      (4*z*(1 + z)) + ((4 - 5*z + 18*z^2 + 19*z^3)*H[0, 1, 0, z])/
      (2*z*(1 + z)) + ((4 - 5*z + 18*z^2 + 19*z^3)*H[0, 1, 1, z])/
      (2*z*(1 + z)) + ((-1 + z)*(3 - 11*z + 17*z^2)*H[1, 0, 0, z])/(2*z^2) + 
     4*(-1 + z)*H[1, 0, 1, z] + 4*(-1 + z)*H[1, 1, 0, z] + 
     4*(-1 + z)*H[1, 1, 1, z] - (2*(1 + z)*(1 - 4*z + 6*z^2)*
       H[-1, -1, -1, 0, z])/z^2 + (2*(2 - 6*z + 4*z^2 + 9*z^3)*
       H[-1, -1, 0, 0, z])/z^2 + (2*(1 - 3*z + 2*z^2 + 4*z^3)*
       H[-1, -1, 0, 1, z])/z^2 + (2*(1 - 3*z + 2*z^2 + 5*z^3)*
       H[-1, 0, -1, 0, z])/z^2 - ((5 - 15*z + 10*z^2 + 13*z^3)*
       H[-1, 0, 0, 0, z])/z^2 - (2*(2 - 6*z + 4*z^2 + 5*z^3)*
       H[-1, 0, 0, 1, z])/z^2 - (2*(1 - 3*z + 2*z^2 + 2*z^3)*
       H[-1, 0, 1, 0, z])/z^2 - (2*(1 - 3*z + 2*z^2 + 2*z^3)*
       H[-1, 0, 1, 1, z])/z^2 + (2*(2 - 6*z + 3*z^2 + 6*z^3)*
       H[0, -1, -1, 0, z])/z^2 - (2*(4 - 12*z + 6*z^2 + 9*z^3)*
       H[0, -1, 0, 0, z])/z^2 - (2*(2 - 6*z + 3*z^2 + 4*z^3)*
       H[0, -1, 0, 1, z])/z^2 - (2*(4 - 12*z + 6*z^2 + 9*z^3)*
       H[0, 0, -1, 0, z])/z^2 - 2*(1 + z)*H[0, 0, 0, 0, z] - 
     2*(1 + z)*H[0, 0, 0, 1, z] - 2*(1 + z)*H[0, 0, 1, 0, z] - 
     2*(1 + z)*H[0, 0, 1, 1, z] - ((2 - 6*z + 5*z^2 + 6*z^3)*
       H[0, 1, 0, 0, z])/z^2 - 2*(1 + z)*H[0, 1, 0, 1, z] - 
     2*(1 + z)*H[0, 1, 1, 0, z] - 2*(1 + z)*H[0, 1, 1, 1, z] - 
     (2*(-1 + z)*(-1 + 2*z + z^2)*H[1, 0, -1, 0, z])/z^2 - 
     (3*(-1 + z)*(-1 + 2*z + z^2)*H[1, 0, 0, 0, z])/(2*z^2) - 
     ((-1 + z)*(-1 + 2*z + z^2)*H[1, 0, 0, 1, z])/z^2 - 
     ((-1 + z)*(-1 + 2*z + z^2)*H[1, 1, 0, 0, z])/z^2 - 
     (4*(7 + z^2)*H[-1, -1, -1, -1, 0, z])/(1 + z) + 
     (4*(11 + 2*z^2)*H[-1, -1, -1, 0, 0, z])/(1 + z) + 
     (4*(5 + z^2)*H[-1, -1, -1, 0, 1, z])/(1 + z) + 
     (4*(6 + z^2)*H[-1, -1, 0, -1, 0, z])/(1 + z) - 
     (2*(18 + 5*z^2)*H[-1, -1, 0, 0, 0, z])/(1 + z) - 
     (4*(7 + 2*z^2)*H[-1, -1, 0, 0, 1, z])/(1 + z) - 
     (4*(3 + z^2)*H[-1, -1, 0, 1, 0, z])/(1 + z) - 
     (4*(3 + z^2)*H[-1, -1, 0, 1, 1, z])/(1 + z) + 
     (4*(6 + z^2)*H[-1, 0, -1, -1, 0, z])/(1 + z) - 
     (4*(9 + 2*z^2)*H[-1, 0, -1, 0, 0, z])/(1 + z) - 
     (4*(4 + z^2)*H[-1, 0, -1, 0, 1, z])/(1 + z) - 
     (4*(9 + 2*z^2)*H[-1, 0, 0, -1, 0, z])/(1 + z) + 
     ((18 + 11*z^2)*H[-1, 0, 0, 0, 0, z])/(1 + z) + 
     (2*(8 + 5*z^2)*H[-1, 0, 0, 0, 1, z])/(1 + z) + 
     (4*(3 + 2*z^2)*H[-1, 0, 0, 1, 0, z])/(1 + z) + 
     (4*(3 + 2*z^2)*H[-1, 0, 0, 1, 1, z])/(1 + z) + 
     (2*(-2 + z^2)*H[-1, 0, 1, 0, 0, z])/(1 + z) + 
     (4*(1 + z^2)*H[-1, 0, 1, 0, 1, z])/(1 + z) + 
     (4*(1 + z^2)*H[-1, 0, 1, 1, 0, z])/(1 + z) + 
     (4*(1 + z^2)*H[-1, 0, 1, 1, 1, z])/(1 + z) + 
     (4*(6 + z^2)*H[0, -1, -1, -1, 0, z])/(1 + z) - 
     (4*(9 + 2*z^2)*H[0, -1, -1, 0, 0, z])/(1 + z) - 
     (4*(4 + z^2)*H[0, -1, -1, 0, 1, z])/(1 + z) - 
     (4*(5 + z^2)*H[0, -1, 0, -1, 0, z])/(1 + z) + 
     (2*(13 + 5*z^2)*H[0, -1, 0, 0, 0, z])/(1 + z) + 
     (4*(5 + 2*z^2)*H[0, -1, 0, 0, 1, z])/(1 + z) + 
     (4*(2 + z^2)*H[0, -1, 0, 1, 0, z])/(1 + z) + 
     (4*(2 + z^2)*H[0, -1, 0, 1, 1, z])/(1 + z) - 
     (4*(7 + 2*z^2)*H[0, 0, -1, -1, 0, z])/(1 + z) + 
     (4*(11 + 4*z^2)*H[0, 0, -1, 0, 0, z])/(1 + z) + 
     (4*(5 + 2*z^2)*H[0, 0, -1, 0, 1, z])/(1 + z) + 
     (4*(11 + 4*z^2)*H[0, 0, 0, -1, 0, z])/(1 + z) - 
     (15*(1 + z^2)*H[0, 0, 0, 0, 0, z])/(4*(1 + z)) - 
     (7*(1 + z^2)*H[0, 0, 0, 0, 1, z])/(2*(1 + z)) - 
     (3*(1 + z^2)*H[0, 0, 0, 1, 0, z])/(1 + z) - 
     (3*(1 + z^2)*H[0, 0, 0, 1, 1, z])/(1 + z) + 
     (2*(4 + z^2)*H[0, 0, 1, 0, 0, z])/(1 + z) - 
     (2*(1 + z^2)*H[0, 0, 1, 0, 1, z])/(1 + z) - 
     (2*(1 + z^2)*H[0, 0, 1, 1, 0, z])/(1 + z) - 
     (2*(1 + z^2)*H[0, 0, 1, 1, 1, z])/(1 + z) + 
     (4*(2 + z^2)*H[0, 1, 0, -1, 0, z])/(1 + z) + 
     (3*(2 + z^2)*H[0, 1, 0, 0, 0, z])/(1 + z) + 
     (2*(2 + z^2)*H[0, 1, 0, 0, 1, z])/(1 + z) + 
     (2*(2 + z^2)*H[0, 1, 1, 0, 0, z])/(1 + z) + 
     (-1/12*(72 - 403*z - 120*z^2 + 271*z^3)/(z*(1 + z)) + 
       (7*(1 - 3*z + 2*z^2 + 4*z^3)*H[-1, z])/(2*z^2) + 
       (2*(4 + z)*H[0, z])/3 + (5*(-1 + z)*(-1 + 2*z + z^2)*H[1, z])/
        (2*z^2) + (7*(5 + z^2)*H[-1, -1, z])/(1 + z) - 
       (2*(20 + 11*z^2)*H[-1, 0, z])/(3*(1 + z)) - (7*(4 + z^2)*H[0, -1, z])/
        (1 + z) + ((43 + 19*z^2)*H[0, 0, z])/(6*(1 + z)) - 
       (5*(2 + z^2)*H[0, 1, z])/(1 + z))*Zeta[3] + 
     Pi^2*(-1/144*(204 - 675*z - 512*z^2 + 151*z^3)/(z*(1 + z)) + 
       ((9 - 21*z - 51*z^2 - z^3 + 8*z^4)*H[-1, z])/(12*z^2*(1 + z)) - 
       ((44 - 107*z + 86*z^2 + 165*z^3)*H[0, z])/(48*z*(1 + z)) - 
       ((-1 + z)*(3 - 11*z + 19*z^2)*H[1, z])/(12*z^2) - 
       ((3 - 9*z + 6*z^2 + 14*z^3)*H[-1, -1, z])/(6*z^2) + 
       ((9 - 27*z + 18*z^2 + 22*z^3)*H[-1, 0, z])/(12*z^2) + 
       ((6 - 18*z + 9*z^2 + 14*z^3)*H[0, -1, z])/(6*z^2) + 
       (5*(1 + z)*H[0, 0, z])/12 + ((4 - 12*z + 11*z^2 + 13*z^3)*H[0, 1, z])/
        (12*z^2) + ((-1 + z)*(-1 + 2*z + z^2)*H[1, 0, z])/(6*z^2) + 
       ((-1 + z)*(-1 + 2*z + z^2)*H[1, 1, z])/(6*z^2) - 
       ((17 + 3*z^2)*H[-1, -1, -1, z])/(3*(1 + z)) + 
       ((31 + 9*z^2)*H[-1, -1, 0, z])/(6*(1 + z)) + 
       ((14 + 3*z^2)*H[-1, 0, -1, z])/(3*(1 + z)) - 
       ((19 + 12*z^2)*H[-1, 0, 0, z])/(6*(1 + z)) + ((1 - z)*H[-1, 0, 1, z])/
        2 + ((14 + 3*z^2)*H[0, -1, -1, z])/(3*(1 + z)) - 
       ((22 + 9*z^2)*H[0, -1, 0, z])/(6*(1 + z)) - 
       ((17 + 6*z^2)*H[0, 0, -1, z])/(3*(1 + z)) + 
       (17*(1 + z^2)*H[0, 0, 0, z])/(24*(1 + z)) - ((5 + z^2)*H[0, 0, 1, z])/
        (4*(1 + z)) - ((2 + z^2)*H[0, 1, 0, z])/(3*(1 + z)) - 
       ((2 + z^2)*H[0, 1, 1, z])/(3*(1 + z)) - ((137 + 77*z^2)*Zeta[3])/
        (72*(1 + z))) + (3*(73 + 25*z^2)*Zeta[5])/(4*(1 + z))), 
 qC40d -> (1 + 7*z)/16 - (3*(4 - 9*z + 9*z^2)*H[0, z])/(16*(-1 + z)) + 
   Pi^2*((2 - 6*z + z^2)/(48*(-1 + z)) - ((1 + z^2)*H[0, z])/(24*(-1 + z))) + 
   ((8 - 7*z)*H[1, z])/8 + ((1 + z)*H[-1, 0, z])/2 + 
   ((-13 - 12*z + 4*z^2)*H[0, 0, z])/(16*(-1 + z)) + 
   ((-5 + 2*z^2)*H[0, 1, z])/(8*(-1 + z)) + ((-1 - 6*z + z^2)*H[1, 0, z])/
    (8*(-1 + z)) + ((8 - 7*z)/16 - (Pi^2*(1 + z^2))/(48*(-1 + z)) + 
     ((-5 + 2*z^2)*H[0, z])/(16*(-1 + z)) - ((1 + z^2)*H[0, 0, z])/
      (8*(-1 + z)) - ((1 + z^2)*H[1, 0, z])/(8*(-1 + z)))/eps - 
   ((1 + z^2)*H[0, -1, 0, z])/(2*(-1 + z)) - (3*(1 + z^2)*H[0, 0, 0, z])/
    (8*(-1 + z)) - ((1 + z^2)*H[0, 0, 1, z])/(4*(-1 + z)) - 
   ((1 + z^2)*H[0, 1, 0, z])/(4*(-1 + z)) - (7*(1 + z^2)*H[1, 0, 0, z])/
    (8*(-1 + z)) - ((1 + z^2)*H[1, 0, 1, z])/(4*(-1 + z)) - 
   ((1 + z^2)*H[1, 1, 0, z])/(4*(-1 + z)) - (3*(1 + z^2)*Zeta[3])/
    (8*(-1 + z)) + eps*((7*Pi^4*(1 + z^2))/(240*(-1 + z)) - 
     (-2 - 39*z + 16*z^2)/(8*z) + ((4 - 49*z - 22*z^2 + 33*z^3)*H[0, z])/
      (16*(-1 + z)*z) + ((1 + 7*z)*H[1, z])/8 - 
     ((1 + z)*(-1 + 3*z^2)*H[-1, 0, z])/(4*z^2) - 
     ((48 - 51*z + 55*z^2)*H[0, 0, z])/(16*(-1 + z)) - 
     (3*(4 - 9*z + 9*z^2)*H[0, 1, z])/(8*(-1 + z)) - 
     ((12 - 7*z + 4*z^2)*H[1, 0, z])/(4*(-1 + z)) + 
     Pi^2*((28 - 125*z + 85*z^2)/(96*(-1 + z)) + ((-1 - z)*H[-1, z])/4 - 
       ((-23 + 24*z + 2*z^2)*H[0, z])/(96*(-1 + z)) + ((1 + z^2)*H[0, -1, z])/
        (4*(-1 + z)) - ((1 + z^2)*H[0, 0, z])/(48*(-1 + z)) + 
       (5*(1 + z^2)*H[1, 0, z])/(16*(-1 + z))) + ((8 - 7*z)*H[1, 1, z])/4 + 
     (-1 - z)*H[-1, -1, 0, z] + 2*(1 + z)*H[-1, 0, 0, z] + 
     (1 + z)*H[-1, 0, 1, z] + (3*(-1 - 2*z + z^2)*H[0, -1, 0, z])/
      (2*(-1 + z)) + ((-29 - 36*z + 8*z^2)*H[0, 0, 0, z])/(16*(-1 + z)) + 
     ((-13 - 12*z + 4*z^2)*H[0, 0, 1, z])/(8*(-1 + z)) + 
     (3*(-2 - 2*z + z^2)*H[0, 1, 0, z])/(4*(-1 + z)) + 
     ((-5 + 2*z^2)*H[0, 1, 1, z])/(4*(-1 + z)) + 
     (7*(-1 - 6*z + z^2)*H[1, 0, 0, z])/(8*(-1 + z)) + 
     ((-1 - 6*z + z^2)*H[1, 0, 1, z])/(4*(-1 + z)) + 
     ((-1 - 6*z + z^2)*H[1, 1, 0, z])/(4*(-1 + z)) + 
     ((1 + z^2)*H[0, -1, -1, 0, z])/(-1 + z) - 
     (2*(1 + z^2)*H[0, -1, 0, 0, z])/(-1 + z) - ((1 + z^2)*H[0, -1, 0, 1, z])/
      (-1 + z) - (2*(1 + z^2)*H[0, 0, -1, 0, z])/(-1 + z) - 
     (7*(1 + z^2)*H[0, 0, 0, 0, z])/(8*(-1 + z)) - 
     (3*(1 + z^2)*H[0, 0, 0, 1, z])/(4*(-1 + z)) - 
     ((1 + z^2)*H[0, 0, 1, 0, z])/(-1 + z) - ((1 + z^2)*H[0, 0, 1, 1, z])/
      (2*(-1 + z)) - (7*(1 + z^2)*H[0, 1, 0, 0, z])/(4*(-1 + z)) - 
     ((1 + z^2)*H[0, 1, 0, 1, z])/(2*(-1 + z)) - ((1 + z^2)*H[0, 1, 1, 0, z])/
      (2*(-1 + z)) - ((1 + z^2)*H[1, 0, -1, 0, z])/(-1 + z) - 
     (19*(1 + z^2)*H[1, 0, 0, 0, z])/(8*(-1 + z)) - 
     (7*(1 + z^2)*H[1, 0, 0, 1, z])/(4*(-1 + z)) - 
     ((1 + z^2)*H[1, 0, 1, 0, z])/(2*(-1 + z)) - ((1 + z^2)*H[1, 0, 1, 1, z])/
      (2*(-1 + z)) - (7*(1 + z^2)*H[1, 1, 0, 0, z])/(4*(-1 + z)) - 
     ((1 + z^2)*H[1, 1, 0, 1, z])/(2*(-1 + z)) - ((1 + z^2)*H[1, 1, 1, 0, z])/
      (2*(-1 + z)) + (((-2 + z)*(4 + 11*z))/(8*(-1 + z)) - 
       (7*(1 + z^2)*H[0, z])/(4*(-1 + z)) + ((1 + z^2)*H[1, z])/(-1 + z))*
      Zeta[3]) + eps^2*((11 + 67*z + 12*z^2)/(6*z) - 
     ((-5 + 66*z - 70*z^2 + 45*z^3)*H[0, z])/(6*(-1 + z)*z) - 
     ((-2 - 39*z + 16*z^2)*H[1, z])/(4*z) + 
     Pi^4*((-13 + 42*z + 5*z^2)/(240*(-1 + z)) + ((1 + z^2)*H[0, z])/
        (120*(-1 + z)) - ((1 + z^2)*H[1, z])/(20*(-1 + z))) - 
     ((1 + z)*(-13 + 10*z + 11*z^2)*H[-1, 0, z])/(12*z^2) + 
     ((60 - 555*z - 266*z^2 + 677*z^3)*H[0, 0, z])/(48*(-1 + z)*z) + 
     ((4 - 49*z - 22*z^2 + 33*z^3)*H[0, 1, z])/(8*(-1 + z)*z) + 
     ((-37 - 66*z + 65*z^2)*H[1, 0, z])/(8*(-1 + z)) + 
     ((1 + 7*z)*H[1, 1, z])/4 + ((1 + z)*(-1 + 3*z^2)*H[-1, -1, 0, z])/
      (2*z^2) - ((1 + z)*(-1 + 3*z^2)*H[-1, 0, 0, z])/z^2 - 
     ((1 + z)*(-1 + 3*z^2)*H[-1, 0, 1, z])/(2*z^2) - 
     ((1 + z + z^2)*(1 - z + 3*z^2)*H[0, -1, 0, z])/((-1 + z)*z^2) - 
     (3*(40 - 33*z + 37*z^2)*H[0, 0, 0, z])/(16*(-1 + z)) - 
     ((48 - 51*z + 55*z^2)*H[0, 0, 1, z])/(8*(-1 + z)) - 
     ((20 - 7*z + 27*z^2)*H[0, 1, 0, z])/(4*(-1 + z)) - 
     (3*(4 - 9*z + 9*z^2)*H[0, 1, 1, z])/(4*(-1 + z)) - 
     ((1 + 46*z^2 + 14*z^3 + 2*z^4)*H[1, 0, 0, z])/(4*(-1 + z)*z^2) - 
     ((12 - 7*z + 4*z^2)*H[1, 0, 1, z])/(2*(-1 + z)) - 
     ((12 - 7*z + 4*z^2)*H[1, 1, 0, z])/(2*(-1 + z)) + 
     ((8 - 7*z)*H[1, 1, 1, z])/2 + 2*(1 + z)*H[-1, -1, -1, 0, z] - 
     4*(1 + z)*H[-1, -1, 0, 0, z] - 2*(1 + z)*H[-1, -1, 0, 1, z] - 
     2*(1 + z)*H[-1, 0, -1, 0, z] + 5*(1 + z)*H[-1, 0, 0, 0, z] + 
     4*(1 + z)*H[-1, 0, 0, 1, z] + 2*(1 + z)*H[-1, 0, 1, 0, z] + 
     2*(1 + z)*H[-1, 0, 1, 1, z] - (3*(-1 - 2*z + z^2)*H[0, -1, -1, 0, z])/
      (-1 + z) + (6*(-1 - 2*z + z^2)*H[0, -1, 0, 0, z])/(-1 + z) + 
     (3*(-1 - 2*z + z^2)*H[0, -1, 0, 1, z])/(-1 + z) + 
     (6*(-1 - 2*z + z^2)*H[0, 0, -1, 0, z])/(-1 + z) + 
     ((-61 - 84*z + 16*z^2)*H[0, 0, 0, 0, z])/(16*(-1 + z)) + 
     ((-29 - 36*z + 8*z^2)*H[0, 0, 0, 1, z])/(8*(-1 + z)) + 
     (3*(-5 - 8*z + 2*z^2)*H[0, 0, 1, 0, z])/(4*(-1 + z)) + 
     ((-13 - 12*z + 4*z^2)*H[0, 0, 1, 1, z])/(4*(-1 + z)) + 
     (3*(-7 - 14*z + 5*z^2)*H[0, 1, 0, 0, z])/(4*(-1 + z)) + 
     (3*(-2 - 2*z + z^2)*H[0, 1, 0, 1, z])/(2*(-1 + z)) + 
     (3*(-2 - 2*z + z^2)*H[0, 1, 1, 0, z])/(2*(-1 + z)) + 
     ((-5 + 2*z^2)*H[0, 1, 1, 1, z])/(2*(-1 + z)) + 
     ((-1 - 6*z + z^2)*H[1, 0, -1, 0, z])/(-1 + z) + 
     (19*(-1 - 6*z + z^2)*H[1, 0, 0, 0, z])/(8*(-1 + z)) + 
     (7*(-1 - 6*z + z^2)*H[1, 0, 0, 1, z])/(4*(-1 + z)) + 
     ((-1 - 6*z + z^2)*H[1, 0, 1, 0, z])/(2*(-1 + z)) + 
     ((-1 - 6*z + z^2)*H[1, 0, 1, 1, z])/(2*(-1 + z)) + 
     (7*(-1 - 6*z + z^2)*H[1, 1, 0, 0, z])/(4*(-1 + z)) + 
     ((-1 - 6*z + z^2)*H[1, 1, 0, 1, z])/(2*(-1 + z)) + 
     ((-1 - 6*z + z^2)*H[1, 1, 1, 0, z])/(2*(-1 + z)) - 
     (2*(1 + z^2)*H[0, -1, -1, -1, 0, z])/(-1 + z) + 
     (4*(1 + z^2)*H[0, -1, -1, 0, 0, z])/(-1 + z) + 
     (2*(1 + z^2)*H[0, -1, -1, 0, 1, z])/(-1 + z) + 
     (2*(1 + z^2)*H[0, -1, 0, -1, 0, z])/(-1 + z) - 
     (5*(1 + z^2)*H[0, -1, 0, 0, 0, z])/(-1 + z) - 
     (4*(1 + z^2)*H[0, -1, 0, 0, 1, z])/(-1 + z) - 
     (2*(1 + z^2)*H[0, -1, 0, 1, 0, z])/(-1 + z) - 
     (2*(1 + z^2)*H[0, -1, 0, 1, 1, z])/(-1 + z) + 
     (4*(1 + z^2)*H[0, 0, -1, -1, 0, z])/(-1 + z) - 
     (8*(1 + z^2)*H[0, 0, -1, 0, 0, z])/(-1 + z) - 
     (4*(1 + z^2)*H[0, 0, -1, 0, 1, z])/(-1 + z) - 
     (8*(1 + z^2)*H[0, 0, 0, -1, 0, z])/(-1 + z) - 
     (15*(1 + z^2)*H[0, 0, 0, 0, 0, z])/(8*(-1 + z)) - 
     (7*(1 + z^2)*H[0, 0, 0, 0, 1, z])/(4*(-1 + z)) - 
     (5*(1 + z^2)*H[0, 0, 0, 1, 0, z])/(2*(-1 + z)) - 
     (3*(1 + z^2)*H[0, 0, 0, 1, 1, z])/(2*(-1 + z)) - 
     (11*(1 + z^2)*H[0, 0, 1, 0, 0, z])/(2*(-1 + z)) - 
     (2*(1 + z^2)*H[0, 0, 1, 0, 1, z])/(-1 + z) - 
     (2*(1 + z^2)*H[0, 0, 1, 1, 0, z])/(-1 + z) - 
     ((1 + z^2)*H[0, 0, 1, 1, 1, z])/(-1 + z) - 
     (2*(1 + z^2)*H[0, 1, 0, -1, 0, z])/(-1 + z) - 
     (19*(1 + z^2)*H[0, 1, 0, 0, 0, z])/(4*(-1 + z)) - 
     (7*(1 + z^2)*H[0, 1, 0, 0, 1, z])/(2*(-1 + z)) - 
     ((1 + z^2)*H[0, 1, 0, 1, 0, z])/(-1 + z) - 
     ((1 + z^2)*H[0, 1, 0, 1, 1, z])/(-1 + z) - 
     (7*(1 + z^2)*H[0, 1, 1, 0, 0, z])/(2*(-1 + z)) - 
     ((1 + z^2)*H[0, 1, 1, 0, 1, z])/(-1 + z) - 
     ((1 + z^2)*H[0, 1, 1, 1, 0, z])/(-1 + z) + 
     (2*(1 + z^2)*H[1, 0, -1, -1, 0, z])/(-1 + z) - 
     (4*(1 + z^2)*H[1, 0, -1, 0, 0, z])/(-1 + z) - 
     (2*(1 + z^2)*H[1, 0, -1, 0, 1, z])/(-1 + z) - 
     (4*(1 + z^2)*H[1, 0, 0, -1, 0, z])/(-1 + z) - 
     (43*(1 + z^2)*H[1, 0, 0, 0, 0, z])/(8*(-1 + z)) - 
     (19*(1 + z^2)*H[1, 0, 0, 0, 1, z])/(4*(-1 + z)) - 
     (7*(1 + z^2)*H[1, 0, 0, 1, 0, z])/(2*(-1 + z)) - 
     (7*(1 + z^2)*H[1, 0, 0, 1, 1, z])/(2*(-1 + z)) - 
     (2*(1 + z^2)*H[1, 0, 1, 0, 0, z])/(-1 + z) - 
     ((1 + z^2)*H[1, 0, 1, 0, 1, z])/(-1 + z) - 
     ((1 + z^2)*H[1, 0, 1, 1, 0, z])/(-1 + z) - 
     ((1 + z^2)*H[1, 0, 1, 1, 1, z])/(-1 + z) - 
     (2*(1 + z^2)*H[1, 1, 0, -1, 0, z])/(-1 + z) - 
     (19*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(4*(-1 + z)) - 
     (7*(1 + z^2)*H[1, 1, 0, 0, 1, z])/(2*(-1 + z)) - 
     ((1 + z^2)*H[1, 1, 0, 1, 0, z])/(-1 + z) - 
     ((1 + z^2)*H[1, 1, 0, 1, 1, z])/(-1 + z) - 
     (7*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(2*(-1 + z)) - 
     ((1 + z^2)*H[1, 1, 1, 0, 1, z])/(-1 + z) - 
     ((1 + z^2)*H[1, 1, 1, 1, 0, z])/(-1 + z) + 
     ((134 - 627*z + 187*z^2)/(24*(-1 + z)) - (7*(1 + z)*H[-1, z])/2 + 
       ((41 - 252*z + 16*z^2)*H[0, z])/(24*(-1 + z)) - 
       ((-1 - 6*z + z^2)*H[1, z])/(-1 + z) + (7*(1 + z^2)*H[0, -1, z])/
        (2*(-1 + z)) - (29*(1 + z^2)*H[0, 0, z])/(12*(-1 + z)) + 
       (2*(1 + z^2)*H[0, 1, z])/(-1 + z) + (31*(1 + z^2)*H[1, 0, z])/
        (12*(-1 + z)) + (2*(1 + z^2)*H[1, 1, z])/(-1 + z))*Zeta[3] + 
     Pi^2*((-48 - 3*z - 250*z^2 + 277*z^3)/(288*(-1 + z)*z) + 
       ((1 + z)*(-1 + 3*z^2)*H[-1, z])/(8*z^2) + 
       ((44 - 289*z + 137*z^2)*H[0, z])/(96*(-1 + z)) + 
       ((-2 - 2*z - 46*z^2 + 53*z^3)*H[1, z])/(48*z^2) + 
       ((1 + z)*H[-1, -1, z])/2 - (3*(1 + z)*H[-1, 0, z])/4 - 
       (3*(-1 - 2*z + z^2)*H[0, -1, z])/(4*(-1 + z)) - 
       ((-5 + 2*z)*(11 + 2*z)*H[0, 0, z])/(96*(-1 + z)) - 
       ((-11 + 6*z^2)*H[0, 1, z])/(16*(-1 + z)) - 
       (5*(-1 - 6*z + z^2)*H[1, 0, z])/(16*(-1 + z)) - 
       ((1 + z^2)*H[0, -1, -1, z])/(2*(-1 + z)) + 
       (3*(1 + z^2)*H[0, -1, 0, z])/(4*(-1 + z)) + ((1 + z^2)*H[0, 0, -1, z])/
        (-1 + z) + ((1 + z^2)*H[0, 0, 0, z])/(48*(-1 + z)) + 
       (3*(1 + z^2)*H[0, 0, 1, z])/(8*(-1 + z)) + (5*(1 + z^2)*H[0, 1, 0, z])/
        (8*(-1 + z)) + ((1 + z^2)*H[1, 0, -1, z])/(2*(-1 + z)) + 
       (15*(1 + z^2)*H[1, 0, 0, z])/(16*(-1 + z)) + 
       (3*(1 + z^2)*H[1, 0, 1, z])/(8*(-1 + z)) + (5*(1 + z^2)*H[1, 1, 0, z])/
        (8*(-1 + z)) + (155*(1 + z^2)*Zeta[3])/(144*(-1 + z))) + 
     (51*(1 + z^2)*Zeta[5])/(8*(-1 + z))), 
 qA40 -> (-3*(-1 + z))/(4*eps^4) - (163*Pi^4*(-1 + z))/1440 + 
   (14 - 5*z - 9*D0[1 - z])/(6*eps^3) + 
   (773335 - 368503*z - 287508*D0[1 - z] + 205776*D1[1 - z] - 
     65664*D2[1 - z] + 20736*D3[1 - z])/10368 + 
   ((-105 + 595*z + 58*z^2)*H[0, z])/(24*(-1 + z)) + 
   ((865 + 76*z)*H[1, z])/36 + 
   Pi^2*((11969 - 18322*z + 6257*z^2 - 4344*D0[1 - z] + 4344*z*D0[1 - z] + 
       4032*D1[1 - z] - 4032*z*D1[1 - z])/(1728*(-1 + z)) - 
     ((57 + 71*z^2)*H[0, z])/(48*(-1 + z)) - (7*(1 + z)*H[1, z])/6) + 
   ((7*Pi^2*(-1 + z))/12 + (2389 - 1333*z - 912*D0[1 - z] + 864*D1[1 - z])/
      288 + ((11 + 13*z^2)*H[0, z])/(8*(-1 + z)) + (3*(1 + z)*H[1, z])/2)/
    eps^2 + ((-34 + 324*z + 71*z^2)*H[0, 0, z])/(24*(-1 + z)) + 
   ((-6 + 52*z + 9*z^2)*H[0, 1, z])/(4*(-1 + z)) + 
   ((-2 + 144*z + 19*z^2)*H[1, 0, z])/(12*(-1 + z)) + 
   (4*(10 + z)*H[1, 1, z])/3 + ((47 + 61*z^2)*H[0, 0, 0, z])/(8*(-1 + z)) + 
   ((23 + 29*z^2)*H[0, 0, 1, z])/(4*(-1 + z)) + ((11 + 13*z^2)*H[0, 1, 0, z])/
    (2*(-1 + z)) + ((11 + 13*z^2)*H[0, 1, 1, z])/(2*(-1 + z)) + 
   (29*(1 + z^2)*H[1, 0, 0, z])/(4*(-1 + z)) + (13*(1 + z^2)*H[1, 0, 1, z])/
    (2*(-1 + z)) + (13*(1 + z^2)*H[1, 1, 0, z])/(2*(-1 + z)) + 
   6*(1 + z)*H[1, 1, 1, z] + ((1405 - 2054*z + 469*z^2 - 900*D0[1 - z] + 
      900*z*D0[1 - z])*Zeta[3])/(72*(-1 + z)) + 
   ((Pi^2*(277 - 362*z + 97*z^2 - 168*D0[1 - z] + 168*z*D0[1 - z]))/
      (144*(-1 + z)) + (44719 - 22135*z - 17148*D0[1 - z] + 10944*D1[1 - z] - 
       5184*D2[1 - z])/1728 + ((-6 + 52*z + 9*z^2)*H[0, z])/(8*(-1 + z)) + 
     (2*(10 + z)*H[1, z])/3 + ((23 + 29*z^2)*H[0, 0, z])/(8*(-1 + z)) + 
     ((11 + 13*z^2)*H[0, 1, z])/(4*(-1 + z)) + (13*(1 + z^2)*H[1, 0, z])/
      (4*(-1 + z)) + 3*(1 + z)*H[1, 1, z] + (25*(-1 + z)*Zeta[3])/4)/eps + 
   eps*(-1/4320*(Pi^4*(1459 - 1808*z + 289*z^2 - 978*D0[1 - z] + 
         978*z*D0[1 - z]))/(-1 + z) + (13116847 - 6049135*z - 
       4675476*D0[1 - z] + 3450096*D1[1 - z] - 1234656*D2[1 - z] + 
       262656*D3[1 - z] - 62208*D4[1 - z])/62208 + 
     ((-1221 + 5786*z + 368*z^2)*H[0, z])/(72*(-1 + z)) + 
     ((3997 + 220*z)*H[1, z])/54 + ((-536 + 3741*z + 442*z^2)*H[0, 0, z])/
      (72*(-1 + z)) + ((-105 + 595*z + 58*z^2)*H[0, 1, z])/(12*(-1 + z)) + 
     ((-247 + 1560*z + 188*z^2)*H[1, 0, z])/(36*(-1 + z)) + 
     ((865 + 76*z)*H[1, 1, z])/18 + ((-22 + 220*z + 53*z^2)*H[0, 0, 0, z])/
      (8*(-1 + z)) + ((-34 + 324*z + 71*z^2)*H[0, 0, 1, z])/(12*(-1 + z)) + 
     ((-6 + 52*z + 9*z^2)*H[0, 1, 0, z])/(2*(-1 + z)) + 
     ((-6 + 52*z + 9*z^2)*H[0, 1, 1, z])/(2*(-1 + z)) + 
     ((14 + 288*z + 47*z^2)*H[1, 0, 0, z])/(12*(-1 + z)) + 
     ((-2 + 144*z + 19*z^2)*H[1, 0, 1, z])/(6*(-1 + z)) + 
     ((-2 + 144*z + 19*z^2)*H[1, 1, 0, z])/(6*(-1 + z)) + 
     (8*(10 + z)*H[1, 1, 1, z])/3 + (5*(19 + 25*z^2)*H[0, 0, 0, 0, z])/
      (8*(-1 + z)) + ((47 + 61*z^2)*H[0, 0, 0, 1, z])/(4*(-1 + z)) + 
     ((23 + 29*z^2)*H[0, 0, 1, 0, z])/(2*(-1 + z)) + 
     ((23 + 29*z^2)*H[0, 0, 1, 1, z])/(2*(-1 + z)) + 
     ((11 + 13*z^2)*H[0, 1, 0, 0, z])/(-1 + z) + 
     ((11 + 13*z^2)*H[0, 1, 0, 1, z])/(-1 + z) + 
     ((11 + 13*z^2)*H[0, 1, 1, 0, z])/(-1 + z) + 
     ((11 + 13*z^2)*H[0, 1, 1, 1, z])/(-1 + z) + 
     (61*(1 + z^2)*H[1, 0, 0, 0, z])/(4*(-1 + z)) + 
     (29*(1 + z^2)*H[1, 0, 0, 1, z])/(2*(-1 + z)) + 
     (13*(1 + z^2)*H[1, 0, 1, 0, z])/(-1 + z) + 
     (13*(1 + z^2)*H[1, 0, 1, 1, z])/(-1 + z) + 
     (29*(1 + z^2)*H[1, 1, 0, 0, z])/(2*(-1 + z)) + 
     (13*(1 + z^2)*H[1, 1, 0, 1, z])/(-1 + z) + 
     (13*(1 + z^2)*H[1, 1, 1, 0, z])/(-1 + z) + 12*(1 + z)*H[1, 1, 1, 1, z] + 
     ((8431 - 13484*z + 4531*z^2 - 3081*D0[1 - z] + 3081*z*D0[1 - z] + 
         2700*D1[1 - z] - 2700*z*D1[1 - z])/(108*(-1 + z)) - 
       ((179 + 217*z^2)*H[0, z])/(12*(-1 + z)) - ((-19 + 31*z^2)*H[1, z])/
        (2*(-1 + z)))*Zeta[3] + 
     Pi^2*((222539 - 339022*z + 109619*z^2 - 82284*D0[1 - z] + 
         82284*z*D0[1 - z] + 52128*D1[1 - z] - 52128*z*D1[1 - z] - 
         24192*D2[1 - z] + 24192*z*D2[1 - z])/(10368*(-1 + z)) - 
       ((-86 + 804*z + 169*z^2)*H[0, z])/(144*(-1 + z)) + 
       ((-197 - 17*z)*H[1, z])/36 - ((117 + 151*z^2)*H[0, 0, z])/
        (48*(-1 + z)) - (5*(11 + 13*z^2)*H[0, 1, z])/(24*(-1 + z)) - 
       (71*(1 + z^2)*H[1, 0, z])/(24*(-1 + z)) - (7*(1 + z)*H[1, 1, z])/3 - 
       (367*(-1 + z)*Zeta[3])/72) + (351*(-1 + z)*Zeta[5])/20) + 
   eps^2*((-41*Pi^6*(-1 + z))/7560 + (1107326915 - 493658435*z - 
       375792900*D0[1 - z] + 280528560*D1[1 - z] - 103502880*D2[1 - z] + 
       24693120*D3[1 - z] - 3939840*D4[1 - z] + 746496*D5[1 - z])/1866240 + 
     ((-26241 + 108140*z + 3812*z^2)*H[0, z])/(432*(-1 + z)) + 
     ((35696 + 1115*z)*H[1, z])/162 + 
     Pi^4*(-1/103680*(105499 - 164918*z + 47275*z^2 - 43392*D0[1 - z] + 
          43392*z*D0[1 - z] + 46944*D1[1 - z] - 46944*z*D1[1 - z])/(-1 + z) + 
       ((81 + 119*z^2)*H[0, z])/(576*(-1 + z)) + ((-121 + 205*z^2)*H[1, z])/
        (720*(-1 + z))) + ((-12881 + 74580*z + 4864*z^2)*H[0, 0, z])/
      (432*(-1 + z)) + ((-1221 + 5786*z + 368*z^2)*H[0, 1, z])/
      (36*(-1 + z)) + ((-7477 + 30540*z + 1760*z^2)*H[1, 0, z])/
      (216*(-1 + z)) + ((3997 + 220*z)*H[1, 1, z])/27 + 
     ((-326 + 2551*z + 326*z^2)*H[0, 0, 0, z])/(24*(-1 + z)) + 
     ((-536 + 3741*z + 442*z^2)*H[0, 0, 1, z])/(36*(-1 + z)) + 
     ((-105 + 595*z + 58*z^2)*H[0, 1, 0, z])/(6*(-1 + z)) + 
     ((-105 + 595*z + 58*z^2)*H[0, 1, 1, z])/(6*(-1 + z)) + 
     ((-166 + 1533*z + 242*z^2)*H[1, 0, 0, z])/(18*(-1 + z)) + 
     ((-247 + 1560*z + 188*z^2)*H[1, 0, 1, z])/(18*(-1 + z)) + 
     ((-247 + 1560*z + 188*z^2)*H[1, 1, 0, z])/(18*(-1 + z)) + 
     ((865 + 76*z)*H[1, 1, 1, z])/9 + ((-130 + 1332*z + 335*z^2)*
       H[0, 0, 0, 0, z])/(24*(-1 + z)) + 
     ((-22 + 220*z + 53*z^2)*H[0, 0, 0, 1, z])/(4*(-1 + z)) + 
     ((-34 + 324*z + 71*z^2)*H[0, 0, 1, 0, z])/(6*(-1 + z)) + 
     ((-34 + 324*z + 71*z^2)*H[0, 0, 1, 1, z])/(6*(-1 + z)) + 
     ((-6 + 52*z + 9*z^2)*H[0, 1, 0, 0, z])/(-1 + z) + 
     ((-6 + 52*z + 9*z^2)*H[0, 1, 0, 1, z])/(-1 + z) + 
     ((-6 + 52*z + 9*z^2)*H[0, 1, 1, 0, z])/(-1 + z) + 
     ((-6 + 52*z + 9*z^2)*H[0, 1, 1, 1, z])/(-1 + z) + 
     ((46 + 576*z + 103*z^2)*H[1, 0, 0, 0, z])/(12*(-1 + z)) + 
     ((14 + 288*z + 47*z^2)*H[1, 0, 0, 1, z])/(6*(-1 + z)) + 
     ((-2 + 144*z + 19*z^2)*H[1, 0, 1, 0, z])/(3*(-1 + z)) + 
     ((-2 + 144*z + 19*z^2)*H[1, 0, 1, 1, z])/(3*(-1 + z)) + 
     ((14 + 288*z + 47*z^2)*H[1, 1, 0, 0, z])/(6*(-1 + z)) + 
     ((-2 + 144*z + 19*z^2)*H[1, 1, 0, 1, z])/(3*(-1 + z)) + 
     ((-2 + 144*z + 19*z^2)*H[1, 1, 1, 0, z])/(3*(-1 + z)) + 
     (16*(10 + z)*H[1, 1, 1, 1, z])/3 + ((191 + 253*z^2)*H[0, 0, 0, 0, 0, z])/
      (8*(-1 + z)) + (5*(19 + 25*z^2)*H[0, 0, 0, 0, 1, z])/(4*(-1 + z)) + 
     ((47 + 61*z^2)*H[0, 0, 0, 1, 0, z])/(2*(-1 + z)) + 
     ((47 + 61*z^2)*H[0, 0, 0, 1, 1, z])/(2*(-1 + z)) + 
     ((23 + 29*z^2)*H[0, 0, 1, 0, 0, z])/(-1 + z) + 
     ((23 + 29*z^2)*H[0, 0, 1, 0, 1, z])/(-1 + z) + 
     ((23 + 29*z^2)*H[0, 0, 1, 1, 0, z])/(-1 + z) + 
     ((23 + 29*z^2)*H[0, 0, 1, 1, 1, z])/(-1 + z) + 
     (2*(11 + 13*z^2)*H[0, 1, 0, 0, 0, z])/(-1 + z) + 
     (2*(11 + 13*z^2)*H[0, 1, 0, 0, 1, z])/(-1 + z) + 
     (2*(11 + 13*z^2)*H[0, 1, 0, 1, 0, z])/(-1 + z) + 
     (2*(11 + 13*z^2)*H[0, 1, 0, 1, 1, z])/(-1 + z) + 
     (2*(11 + 13*z^2)*H[0, 1, 1, 0, 0, z])/(-1 + z) + 
     (2*(11 + 13*z^2)*H[0, 1, 1, 0, 1, z])/(-1 + z) + 
     (2*(11 + 13*z^2)*H[0, 1, 1, 1, 0, z])/(-1 + z) + 
     (2*(11 + 13*z^2)*H[0, 1, 1, 1, 1, z])/(-1 + z) + 
     (125*(1 + z^2)*H[1, 0, 0, 0, 0, z])/(4*(-1 + z)) + 
     (61*(1 + z^2)*H[1, 0, 0, 0, 1, z])/(2*(-1 + z)) + 
     (29*(1 + z^2)*H[1, 0, 0, 1, 0, z])/(-1 + z) + 
     (29*(1 + z^2)*H[1, 0, 0, 1, 1, z])/(-1 + z) + 
     (26*(1 + z^2)*H[1, 0, 1, 0, 0, z])/(-1 + z) + 
     (26*(1 + z^2)*H[1, 0, 1, 0, 1, z])/(-1 + z) + 
     (26*(1 + z^2)*H[1, 0, 1, 1, 0, z])/(-1 + z) + 
     (26*(1 + z^2)*H[1, 0, 1, 1, 1, z])/(-1 + z) + 
     (61*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(2*(-1 + z)) + 
     (29*(1 + z^2)*H[1, 1, 0, 0, 1, z])/(-1 + z) + 
     (26*(1 + z^2)*H[1, 1, 0, 1, 0, z])/(-1 + z) + 
     (26*(1 + z^2)*H[1, 1, 0, 1, 1, z])/(-1 + z) + 
     (29*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(-1 + z) + 
     (26*(1 + z^2)*H[1, 1, 1, 0, 1, z])/(-1 + z) + 
     (26*(1 + z^2)*H[1, 1, 1, 1, 0, z])/(-1 + z) + 
     24*(1 + z)*H[1, 1, 1, 1, 1, z] + 
     ((81464 - 126823*z + 40184*z^2 - 29760*D0[1 - z] + 29760*z*D0[1 - z] + 
         18486*D1[1 - z] - 18486*z*D1[1 - z] - 8100*D2[1 - z] + 
         8100*z*D2[1 - z])/(324*(-1 + z)) - ((-94 + 844*z + 161*z^2)*H[0, z])/
        (12*(-1 + z)) - ((-1109 + 1152*z + 119*z^2)*H[1, z])/(18*(-1 + z)) - 
       ((371 + 473*z^2)*H[0, 0, z])/(12*(-1 + z)) - 
       (8*(11 + 13*z^2)*H[0, 1, z])/(3*(-1 + z)) - (217*(1 + z^2)*H[1, 0, z])/
        (6*(-1 + z)) - ((-19 + 31*z^2)*H[1, 1, z])/(-1 + z))*Zeta[3] - 
     31*(-1 + z)*Zeta[3]^2 + 
     Pi^2*((3802403 - 5811142*z + 1779539*z^2 - 1396068*D0[1 - z] + 
         1396068*z*D0[1 - z] + 987408*D1[1 - z] - 987408*z*D1[1 - z] - 
         312768*D2[1 - z] + 312768*z*D2[1 - z] + 96768*D3[1 - z] - 
         96768*z*D3[1 - z])/(62208*(-1 + z)) - 
       ((-1387 + 9267*z + 1058*z^2)*H[0, z])/(432*(-1 + z)) + 
       ((-4289 - 308*z)*H[1, z])/216 - ((-166 + 1644*z + 389*z^2)*H[0, 0, z])/
        (144*(-1 + z)) - (5*(-6 + 52*z + 9*z^2)*H[0, 1, z])/(24*(-1 + z)) - 
       ((26 + 720*z + 113*z^2)*H[1, 0, z])/(72*(-1 + z)) + 
       ((-197 - 17*z)*H[1, 1, z])/18 - ((237 + 311*z^2)*H[0, 0, 0, z])/
        (48*(-1 + z)) - (5*(23 + 29*z^2)*H[0, 0, 1, z])/(24*(-1 + z)) - 
       (5*(11 + 13*z^2)*H[0, 1, 0, z])/(12*(-1 + z)) - 
       (5*(11 + 13*z^2)*H[0, 1, 1, z])/(12*(-1 + z)) - 
       (151*(1 + z^2)*H[1, 0, 0, z])/(24*(-1 + z)) - 
       (65*(1 + z^2)*H[1, 0, 1, z])/(12*(-1 + z)) - 
       (71*(1 + z^2)*H[1, 1, 0, z])/(12*(-1 + z)) - 
       (14*(1 + z)*H[1, 1, 1, z])/3 - 
       ((6893 - 10126*z + 1997*z^2 - 4404*D0[1 - z] + 4404*z*D0[1 - z])*
         Zeta[3])/(432*(-1 + z))) + 
     ((6097 - 12302*z + 1705*z^2 - 4212*D0[1 - z] + 4212*z*D0[1 - z])*
       Zeta[5])/(120*(-1 + z))), 
 qA40t -> (1 - z)/eps^4 - (61*Pi^4*(-1 + z))/360 + 
   (5 - z - 4*D0[1 - z])/(2*eps^3) + (14361 - 6489*z - 5004*D0[1 - z] + 
     3600*D1[1 - z] - 1152*D2[1 - z] + 512*D3[1 - z])/192 + 
   ((-23 + 98*z + 5*z^2)*H[0, z])/(4*(-1 + z)) + 2*(12 + z)*H[1, z] + 
   Pi^2*((-683 + 403*z + 240*D0[1 - z] - 320*D1[1 - z])/96 - 
     ((45 + 59*z^2)*H[0, z])/(24*(-1 + z)) - (5*(1 + z)*H[1, z])/3) + 
   ((5*Pi^2*(-1 + z))/6 + (127 - 71*z - 48*D0[1 - z] + 64*D1[1 - z])/16 + 
     ((7 + 9*z^2)*H[0, z])/(4*(-1 + z)) + 2*(1 + z)*H[1, z])/eps^2 + 
   ((-3 + 16*z + 2*z^2)*H[0, 0, z])/(-1 + z) + ((-3 + 14*z + z^2)*H[0, 1, z])/
    (-1 + z) + ((-1 + 20*z + 5*z^2)*H[1, 0, z])/(2*(-1 + z)) + 
   (13 + z)*H[1, 1, z] + ((31 + 45*z^2)*H[0, 0, 0, z])/(4*(-1 + z)) + 
   (3*(5 + 7*z^2)*H[0, 0, 1, z])/(2*(-1 + z)) + (2*(3 + 4*z^2)*H[0, 1, 0, z])/
    (-1 + z) + ((7 + 9*z^2)*H[0, 1, 1, z])/(-1 + z) + 
   (8*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) + (8*(1 + z^2)*H[1, 0, 1, z])/
    (-1 + z) + (8*(1 + z^2)*H[1, 1, 0, z])/(-1 + z) + 
   8*(1 + z)*H[1, 1, 1, z] + ((145 - 192*z + 11*z^2 - 116*D0[1 - z] + 
      116*z*D0[1 - z])*Zeta[3])/(6*(-1 + z)) + 
   ((Pi^2*(-13 + 2*z + 10*D0[1 - z]))/6 + 
     (801 - 385*z - 300*D0[1 - z] + 192*D1[1 - z] - 128*D2[1 - z])/32 + 
     ((-3 + 14*z + z^2)*H[0, z])/(2*(-1 + z)) + ((13 + z)*H[1, z])/2 + 
     (3*(5 + 7*z^2)*H[0, 0, z])/(4*(-1 + z)) + ((7 + 9*z^2)*H[0, 1, z])/
      (2*(-1 + z)) + (4*(1 + z^2)*H[1, 0, z])/(-1 + z) + 
     4*(1 + z)*H[1, 1, z] + (29*(-1 + z)*Zeta[3])/3)/eps + 
   eps*((Pi^4*(-63 + 186*z + 125*z^2 + 244*D0[1 - z] - 244*z*D0[1 - z]))/
      (720*(-1 + z)) + (86019 - 37443*z - 27300*D0[1 - z] + 20016*D1[1 - z] - 
       7200*D2[1 - z] + 1536*D3[1 - z] - 512*D4[1 - z])/384 + 
     ((-99 + 326*z + 14*z^2)*H[0, z])/(4*(-1 + z)) + 
     ((157 + 7*z)*H[1, z])/2 + ((-36 + 218*z + 39*z^2)*H[0, 0, z])/
      (4*(-1 + z)) + ((-23 + 98*z + 5*z^2)*H[0, 1, z])/(2*(-1 + z)) + 
     ((-23 + 74*z + 24*z^2)*H[1, 0, z])/(2*(-1 + z)) + 
     4*(12 + z)*H[1, 1, z] + ((-6 + 34*z + 5*z^2)*H[0, 0, 0, z])/(-1 + z) + 
     (2*(-3 + 16*z + 2*z^2)*H[0, 0, 1, z])/(-1 + z) + 
     ((-7 + 22*z + 3*z^2)*H[0, 1, 0, z])/(-1 + z) + 
     (2*(-3 + 14*z + z^2)*H[0, 1, 1, z])/(-1 + z) + 
     ((1 + 28*z + 19*z^2)*H[1, 0, 0, z])/(2*(-1 + z)) + 
     ((-1 + 20*z + 5*z^2)*H[1, 0, 1, z])/(-1 + z) + 
     ((-1 + 20*z + 5*z^2)*H[1, 1, 0, z])/(-1 + z) + 
     2*(13 + z)*H[1, 1, 1, z] + (3*(21 + 31*z^2)*H[0, 0, 0, 0, z])/
      (4*(-1 + z)) + ((31 + 45*z^2)*H[0, 0, 0, 1, z])/(2*(-1 + z)) + 
     ((13 + 19*z^2)*H[0, 0, 1, 0, z])/(-1 + z) + 
     (3*(5 + 7*z^2)*H[0, 0, 1, 1, z])/(-1 + z) + 
     ((9 + 13*z^2)*H[0, 1, 0, 0, z])/(-1 + z) + 
     (4*(3 + 4*z^2)*H[0, 1, 0, 1, z])/(-1 + z) + 
     (4*(3 + 4*z^2)*H[0, 1, 1, 0, z])/(-1 + z) + 
     (2*(7 + 9*z^2)*H[0, 1, 1, 1, z])/(-1 + z) + 
     (16*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + 
     (16*(1 + z^2)*H[1, 0, 0, 1, z])/(-1 + z) + 
     (16*(1 + z^2)*H[1, 0, 1, 0, z])/(-1 + z) + 
     (16*(1 + z^2)*H[1, 0, 1, 1, z])/(-1 + z) + 
     (16*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
     (16*(1 + z^2)*H[1, 1, 0, 1, z])/(-1 + z) + 
     (16*(1 + z^2)*H[1, 1, 1, 0, z])/(-1 + z) + 16*(1 + z)*H[1, 1, 1, 1, z] + 
     ((2*(127 - 231*z + 77*z^2 - 48*D0[1 - z] + 48*z*D0[1 - z] + 
          58*D1[1 - z] - 58*z*D1[1 - z]))/(3*(-1 + z)) - 
       ((139 + 201*z^2)*H[0, z])/(6*(-1 + z)) - (64*(1 + z)*H[1, z])/3)*
      Zeta[3] + Pi^2*((3973 - 6538*z + 2485*z^2 - 1500*D0[1 - z] + 
         1500*z*D0[1 - z] + 960*D1[1 - z] - 960*z*D1[1 - z] - 640*D2[1 - z] + 
         640*z*D2[1 - z])/(192*(-1 + z)) - ((-11 + 102*z + 5*z^2)*H[0, z])/
        (12*(-1 + z)) + ((-67 + z)*H[1, z])/12 - ((93 + 127*z^2)*H[0, 0, z])/
        (24*(-1 + z)) - ((39 + 49*z^2)*H[0, 1, z])/(12*(-1 + z)) - 
       (10*(1 + z^2)*H[1, 0, z])/(3*(-1 + z)) - (10*(1 + z)*H[1, 1, z])/3 - 
       (145*(-1 + z)*Zeta[3])/18) + (92*(-1 + z)*Zeta[5])/5) + 
   eps^2*((-25*Pi^6*(-1 + z))/432 + (2554365 - 1072125*z - 741180*D0[1 - z] + 
       546000*D1[1 - z] - 200160*D2[1 - z] + 48000*D3[1 - z] - 
       7680*D4[1 - z] + 2048*D5[1 - z])/3840 - 
     ((795 - 2224*z + 20*z^2)*H[0, z])/(8*(-1 + z)) + (255 - 2*z)*H[1, z] + 
     Pi^4*(-1/5760*(3329 - 11514*z + 2233*z^2 - 1488*D0[1 - z] + 
          1488*z*D0[1 - z] + 3904*D1[1 - z] - 3904*z*D1[1 - z])/(-1 + z) + 
       ((937 + 647*z^2)*H[0, z])/(1440*(-1 + z)) + (31*(1 + z)*H[1, z])/
        180) + ((-343 + 1500*z + 324*z^2)*H[0, 0, z])/(8*(-1 + z)) + 
     ((-99 + 326*z + 14*z^2)*H[0, 1, z])/(2*(-1 + z)) + 
     (3*(-87 + 172*z + 54*z^2)*H[1, 0, z])/(4*(-1 + z)) + 
     (157 + 7*z)*H[1, 1, z] + ((-62 + 458*z + 107*z^2)*H[0, 0, 0, z])/
      (4*(-1 + z)) + ((-36 + 218*z + 39*z^2)*H[0, 0, 1, z])/(2*(-1 + z)) + 
     ((-31 + 78*z + 5*z^2)*H[0, 1, 0, z])/(-1 + z) + 
     ((-23 + 98*z + 5*z^2)*H[0, 1, 1, z])/(-1 + z) + 
     ((-26 + 53*z + 48*z^2)*H[1, 0, 0, z])/(-1 + z) + 
     ((-23 + 74*z + 24*z^2)*H[1, 0, 1, z])/(-1 + z) + 
     ((-23 + 74*z + 24*z^2)*H[1, 1, 0, z])/(-1 + z) + 
     8*(12 + z)*H[1, 1, 1, z] + ((-12 + 70*z + 11*z^2)*H[0, 0, 0, 0, z])/
      (-1 + z) + (2*(-6 + 34*z + 5*z^2)*H[0, 0, 0, 1, z])/(-1 + z) + 
     (2*(-7 + 26*z + 5*z^2)*H[0, 0, 1, 0, z])/(-1 + z) + 
     (4*(-3 + 16*z + 2*z^2)*H[0, 0, 1, 1, z])/(-1 + z) + 
     ((-17 + 26*z + 9*z^2)*H[0, 1, 0, 0, z])/(-1 + z) + 
     (2*(-7 + 22*z + 3*z^2)*H[0, 1, 0, 1, z])/(-1 + z) + 
     (2*(-7 + 22*z + 3*z^2)*H[0, 1, 1, 0, z])/(-1 + z) + 
     (4*(-3 + 14*z + z^2)*H[0, 1, 1, 1, z])/(-1 + z) + 
     ((5 + 44*z + 47*z^2)*H[1, 0, 0, 0, z])/(2*(-1 + z)) + 
     ((1 + 28*z + 19*z^2)*H[1, 0, 0, 1, z])/(-1 + z) + 
     (2*(-1 + 20*z + 5*z^2)*H[1, 0, 1, 0, z])/(-1 + z) + 
     (2*(-1 + 20*z + 5*z^2)*H[1, 0, 1, 1, z])/(-1 + z) + 
     ((1 + 28*z + 19*z^2)*H[1, 1, 0, 0, z])/(-1 + z) + 
     (2*(-1 + 20*z + 5*z^2)*H[1, 1, 0, 1, z])/(-1 + z) + 
     (2*(-1 + 20*z + 5*z^2)*H[1, 1, 1, 0, z])/(-1 + z) + 
     4*(13 + z)*H[1, 1, 1, 1, z] + ((127 + 189*z^2)*H[0, 0, 0, 0, 0, z])/
      (4*(-1 + z)) + (3*(21 + 31*z^2)*H[0, 0, 0, 0, 1, z])/(2*(-1 + z)) + 
     ((27 + 41*z^2)*H[0, 0, 0, 1, 0, z])/(-1 + z) + 
     ((31 + 45*z^2)*H[0, 0, 0, 1, 1, z])/(-1 + z) + 
     (4*(5 + 8*z^2)*H[0, 0, 1, 0, 0, z])/(-1 + z) + 
     (2*(13 + 19*z^2)*H[0, 0, 1, 0, 1, z])/(-1 + z) + 
     (2*(13 + 19*z^2)*H[0, 0, 1, 1, 0, z])/(-1 + z) + 
     (6*(5 + 7*z^2)*H[0, 0, 1, 1, 1, z])/(-1 + z) + 
     ((15 + 23*z^2)*H[0, 1, 0, 0, 0, z])/(-1 + z) + 
     (2*(9 + 13*z^2)*H[0, 1, 0, 0, 1, z])/(-1 + z) + 
     (8*(3 + 4*z^2)*H[0, 1, 0, 1, 0, z])/(-1 + z) + 
     (8*(3 + 4*z^2)*H[0, 1, 0, 1, 1, z])/(-1 + z) + 
     (2*(9 + 13*z^2)*H[0, 1, 1, 0, 0, z])/(-1 + z) + 
     (8*(3 + 4*z^2)*H[0, 1, 1, 0, 1, z])/(-1 + z) + 
     (8*(3 + 4*z^2)*H[0, 1, 1, 1, 0, z])/(-1 + z) + 
     (4*(7 + 9*z^2)*H[0, 1, 1, 1, 1, z])/(-1 + z) + 
     (32*(1 + z^2)*H[1, 0, 0, 0, 0, z])/(-1 + z) + 
     (32*(1 + z^2)*H[1, 0, 0, 0, 1, z])/(-1 + z) + 
     (32*(1 + z^2)*H[1, 0, 0, 1, 0, z])/(-1 + z) + 
     (32*(1 + z^2)*H[1, 0, 0, 1, 1, z])/(-1 + z) + 
     (32*(1 + z^2)*H[1, 0, 1, 0, 0, z])/(-1 + z) + 
     (32*(1 + z^2)*H[1, 0, 1, 0, 1, z])/(-1 + z) + 
     (32*(1 + z^2)*H[1, 0, 1, 1, 0, z])/(-1 + z) + 
     (32*(1 + z^2)*H[1, 0, 1, 1, 1, z])/(-1 + z) + 
     (32*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(-1 + z) + 
     (32*(1 + z^2)*H[1, 1, 0, 0, 1, z])/(-1 + z) + 
     (32*(1 + z^2)*H[1, 1, 0, 1, 0, z])/(-1 + z) + 
     (32*(1 + z^2)*H[1, 1, 0, 1, 1, z])/(-1 + z) + 
     (32*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(-1 + z) + 
     (32*(1 + z^2)*H[1, 1, 1, 0, 1, z])/(-1 + z) + 
     (32*(1 + z^2)*H[1, 1, 1, 1, 0, z])/(-1 + z) + 
     32*(1 + z)*H[1, 1, 1, 1, 1, z] + 
     ((1470 - 2870*z + 881*z^2 - 600*D0[1 - z] + 600*z*D0[1 - z] + 
         384*D1[1 - z] - 384*z*D1[1 - z] - 232*D2[1 - z] + 232*z*D2[1 - z])/
        (6*(-1 + z)) - (2*(-12 + 184*z + 5*z^2)*H[0, z])/(3*(-1 + z)) + 
       ((-211 - 19*z)*H[1, z])/3 - ((97 + 147*z^2)*H[0, 0, z])/(2*(-1 + z)) - 
       (2*(47 + 75*z^2)*H[0, 1, z])/(3*(-1 + z)) - 
       (8*(13 + 16*z^2)*H[1, 0, z])/(3*(-1 + z)) - (128*(1 + z)*H[1, 1, z])/
        3)*Zeta[3] - (452*(-1 + z)*Zeta[3]^2)/9 + 
     Pi^2*((66381 - 114810*z + 45309*z^2 - 25020*D0[1 - z] + 
         25020*z*D0[1 - z] + 18000*D1[1 - z] - 18000*z*D1[1 - z] - 
         5760*D2[1 - z] + 5760*z*D2[1 - z] + 2560*D3[1 - z] - 
         2560*z*D3[1 - z])/(1152*(-1 + z)) - ((-31 + 694*z + 83*z^2)*H[0, z])/
        (24*(-1 + z)) + ((-59 + 3*z)*H[1, z])/3 - 
       ((-11 + 108*z + 8*z^2)*H[0, 0, z])/(6*(-1 + z)) - 
       ((-13 + 82*z + 3*z^2)*H[0, 1, z])/(6*(-1 + z)) - 
       ((1 + 76*z + 43*z^2)*H[1, 0, z])/(12*(-1 + z)) + 
       ((-67 + z)*H[1, 1, z])/6 - ((189 + 263*z^2)*H[0, 0, 0, z])/
        (24*(-1 + z)) - ((83 + 113*z^2)*H[0, 0, 1, z])/(12*(-1 + z)) - 
       ((12 + 17*z^2)*H[0, 1, 0, z])/(3*(-1 + z)) - 
       ((39 + 49*z^2)*H[0, 1, 1, z])/(6*(-1 + z)) - 
       (20*(1 + z^2)*H[1, 0, 0, z])/(3*(-1 + z)) - 
       (20*(1 + z^2)*H[1, 0, 1, z])/(3*(-1 + z)) - 
       (20*(1 + z^2)*H[1, 1, 0, z])/(3*(-1 + z)) - (20*(1 + z)*H[1, 1, 1, z])/
        3 + ((-619 + 960*z + 103*z^2 + 580*D0[1 - z] - 580*z*D0[1 - z])*
         Zeta[3])/(36*(-1 + z))) + 
     ((1345 - 1632*z + 227*z^2 - 368*D0[1 - z] + 368*z*D0[1 - z])*Zeta[5])/
      (10*(-1 + z))), qB40 -> (-1 + z)/(12*eps^3) + 
   (-25 + 13*z + 12*D0[1 - z])/(72*eps^2) - 
   (Pi^2*(113 - 190*z + 53*z^2 - 60*D0[1 - z] + 60*z*D0[1 - z]))/
    (432*(-1 + z)) + (-12865 + 6625*z + 4476*D0[1 - z] - 2736*D1[1 - z] + 
     864*D2[1 - z])/2592 - ((3 + 14*z + 5*z^2)*H[0, z])/(12*(-1 + z)) + 
   ((-17 - 5*z)*H[1, z])/18 + ((-5*Pi^2*(-1 + z))/72 + 
     (-577 + 313*z + 228*D0[1 - z] - 144*D1[1 - z])/432 - 
     ((1 + z^2)*H[0, z])/(4*(-1 + z)) + ((-1 - z)*H[1, z])/6)/eps - 
   (7*(1 + z^2)*H[0, 0, z])/(12*(-1 + z)) - ((1 + z^2)*H[0, 1, z])/
    (2*(-1 + z)) - ((1 + z^2)*H[1, 0, z])/(3*(-1 + z)) + 
   ((-1 - z)*H[1, 1, z])/3 - (8*(-1 + z)*Zeta[3])/9 + 
   eps*((31*Pi^4*(-1 + z))/4320 + (-254689 + 126049*z + 84972*D0[1 - z] - 
       53712*D1[1 - z] + 16416*D2[1 - z] - 3456*D3[1 - z])/15552 - 
     ((-3 + 226*z + 19*z^2)*H[0, z])/(36*(-1 + z)) + 
     ((-241 - 19*z)*H[1, z])/54 + 
     Pi^2*(-1/2592*(2765 - 4882*z + 1445*z^2 - 1140*D0[1 - z] + 
          1140*z*D0[1 - z] + 720*D1[1 - z] - 720*z*D1[1 - z])/(-1 + z) + 
       (17*(1 + z^2)*H[0, z])/(72*(-1 + z)) + (5*(1 + z)*H[1, z])/36) - 
     ((23 + 102*z + 35*z^2)*H[0, 0, z])/(36*(-1 + z)) - 
     ((3 + 14*z + 5*z^2)*H[0, 1, z])/(6*(-1 + z)) - 
     ((2 + 12*z + 5*z^2)*H[1, 0, z])/(9*(-1 + z)) + 
     ((-17 - 5*z)*H[1, 1, z])/9 - (5*(1 + z^2)*H[0, 0, 0, z])/(4*(-1 + z)) - 
     (7*(1 + z^2)*H[0, 0, 1, z])/(6*(-1 + z)) - ((1 + z^2)*H[0, 1, 0, z])/
      (-1 + z) - ((1 + z^2)*H[0, 1, 1, z])/(-1 + z) - 
     (2*(1 + z^2)*H[1, 0, 0, z])/(3*(-1 + z)) - (2*(1 + z^2)*H[1, 0, 1, z])/
      (3*(-1 + z)) - (2*(1 + z^2)*H[1, 1, 0, z])/(3*(-1 + z)) - 
     (2*(1 + z)*H[1, 1, 1, z])/3 - 
     ((191 - 304*z + 95*z^2 - 96*D0[1 - z] + 96*z*D0[1 - z])*Zeta[3])/
      (54*(-1 + z))) + 
   eps^2*((Pi^4*(391 - 1178*z + 19*z^2 - 372*D0[1 - z] + 372*z*D0[1 - z]))/
      (25920*(-1 + z)) + (-4857913 + 2352697*z + 1581132*D0[1 - z] - 
       1019664*D1[1 - z] + 322272*D2[1 - z] - 65664*D3[1 - z] + 
       10368*D4[1 - z])/93312 - ((-150 + 2468*z + 119*z^2)*H[0, z])/
      (108*(-1 + z)) + ((-2561 - 119*z)*H[1, z])/162 - 
     ((82 + 1590*z + 133*z^2)*H[0, 0, z])/(108*(-1 + z)) - 
     ((-3 + 226*z + 19*z^2)*H[0, 1, z])/(18*(-1 + z)) - 
     ((-109 + 444*z + 38*z^2)*H[1, 0, z])/(54*(-1 + z)) + 
     ((-241 - 19*z)*H[1, 1, z])/27 - ((17 + 74*z + 25*z^2)*H[0, 0, 0, z])/
      (12*(-1 + z)) - ((23 + 102*z + 35*z^2)*H[0, 0, 1, z])/(18*(-1 + z)) - 
     ((3 + 14*z + 5*z^2)*H[0, 1, 0, z])/(3*(-1 + z)) - 
     ((3 + 14*z + 5*z^2)*H[0, 1, 1, z])/(3*(-1 + z)) - 
     (2*(2 + 12*z + 5*z^2)*H[1, 0, 0, z])/(9*(-1 + z)) - 
     (2*(2 + 12*z + 5*z^2)*H[1, 0, 1, z])/(9*(-1 + z)) - 
     (2*(2 + 12*z + 5*z^2)*H[1, 1, 0, z])/(9*(-1 + z)) - 
     (2*(17 + 5*z)*H[1, 1, 1, z])/9 - (31*(1 + z^2)*H[0, 0, 0, 0, z])/
      (12*(-1 + z)) - (5*(1 + z^2)*H[0, 0, 0, 1, z])/(2*(-1 + z)) - 
     (7*(1 + z^2)*H[0, 0, 1, 0, z])/(3*(-1 + z)) - 
     (7*(1 + z^2)*H[0, 0, 1, 1, z])/(3*(-1 + z)) - 
     (2*(1 + z^2)*H[0, 1, 0, 0, z])/(-1 + z) - (2*(1 + z^2)*H[0, 1, 0, 1, z])/
      (-1 + z) - (2*(1 + z^2)*H[0, 1, 1, 0, z])/(-1 + z) - 
     (2*(1 + z^2)*H[0, 1, 1, 1, z])/(-1 + z) - (4*(1 + z^2)*H[1, 0, 0, 0, z])/
      (3*(-1 + z)) - (4*(1 + z^2)*H[1, 0, 0, 1, z])/(3*(-1 + z)) - 
     (4*(1 + z^2)*H[1, 0, 1, 0, z])/(3*(-1 + z)) - 
     (4*(1 + z^2)*H[1, 0, 1, 1, z])/(3*(-1 + z)) - 
     (4*(1 + z^2)*H[1, 1, 0, 0, z])/(3*(-1 + z)) - 
     (4*(1 + z^2)*H[1, 1, 0, 1, z])/(3*(-1 + z)) - 
     (4*(1 + z^2)*H[1, 1, 1, 0, z])/(3*(-1 + z)) - 
     (4*(1 + z)*H[1, 1, 1, 1, z])/3 + 
     (-1/162*(2263 - 3722*z + 1207*z^2 - 912*D0[1 - z] + 912*z*D0[1 - z] + 
          576*D1[1 - z] - 576*z*D1[1 - z])/(-1 + z) + (17*(1 + z^2)*H[0, z])/
        (6*(-1 + z)) + (16*(1 + z)*H[1, z])/9)*Zeta[3] + 
     Pi^2*(-1/15552*(59525 - 108682*z + 32213*z^2 - 22380*D0[1 - z] + 
          22380*z*D0[1 - z] + 13680*D1[1 - z] - 13680*z*D1[1 - z] - 
          4320*D2[1 - z] + 4320*z*D2[1 - z])/(-1 + z) + 
       ((55 + 246*z + 85*z^2)*H[0, z])/(216*(-1 + z)) + 
       (5*(17 + 5*z)*H[1, z])/108 + (37*(1 + z^2)*H[0, 0, z])/(72*(-1 + z)) + 
       (5*(1 + z^2)*H[0, 1, z])/(12*(-1 + z)) + (5*(1 + z^2)*H[1, 0, z])/
        (18*(-1 + z)) + (5*(1 + z)*H[1, 1, z])/18 + (20*(-1 + z)*Zeta[3])/
        27) - (68*(-1 + z)*Zeta[5])/15), 
 gD40 -> (-3*(-1 + z))/(4*eps^4) - (163*Pi^4*(-1 + z))/1440 + 
   (-18 + 67*z - 61*z^2 + 42*z^3 - 18*z*D0[1 - z])/(12*eps^3*z) + 
   (-552300 + 950719*z - 1066063*z^2 + 640128*z^3 - 287508*z*D0[1 - z] + 
     205776*z*D1[1 - z] - 65664*z*D2[1 - z] + 20736*z*D3[1 - z])/(10368*z) + 
   ((4358 - 4157*z + 9150*z^2 - 9797*z^3 + 3448*z^4)*H[0, z])/
    (144*(-1 + z)*z) + ((-1823 + 2007*z - 2385*z^2 + 2260*z^3)*H[1, z])/
    (72*z) + ((7*Pi^2*(-1 + z))/12 + (-1488 + 2959*z - 3625*z^2 + 2232*z^3 - 
       912*z*D0[1 - z] + 864*z*D1[1 - z])/(288*z) + 
     ((6 - 13*z + 30*z^2 - 31*z^3 + 14*z^4)*H[0, z])/(2*(-1 + z)*z) + 
     ((-3 + 8*z - 7*z^2 + 7*z^3)*H[1, z])/z)/eps^2 + 
   Pi^2*(-1/1728*(7248 - 22055*z + 30436*z^2 - 28541*z^3 + 13272*z^4 + 
        4344*z*D0[1 - z] - 4344*z^2*D0[1 - z] - 4032*z*D1[1 - z] + 
        4032*z^2*D1[1 - z])/((-1 + z)*z) + 
     ((2 + 9*z + 12*z^2 + 10*z^3)*H[-1, z])/(12*z) - 
     ((34 - 72*z + 173*z^2 - 185*z^3 + 84*z^4)*H[0, z])/(12*(-1 + z)*z) - 
     ((-30 + 81*z - 72*z^2 + 70*z^3)*H[1, z])/(12*z)) + 
   ((34 + 15*z + 22*z^3)*H[-1, 0, z])/(6*z) + 
   ((784 - 1247*z + 2157*z^2 - 3222*z^3 + 2016*z^4)*H[0, 0, z])/
    (48*(-1 + z)*z) + ((392 - 683*z + 1209*z^2 - 1534*z^3 + 920*z^4)*
     H[0, 1, z])/(24*(-1 + z)*z) + 
   ((239 - 336*z + 624*z^2 - 762*z^3 + 372*z^4)*H[1, 0, z])/(12*(-1 + z)*z) + 
   ((-248 + 255*z - 366*z^2 + 372*z^3)*H[1, 1, z])/(12*z) + 
   ((2 + 7*z + 8*z^2 + 6*z^3)*H[-1, -1, 0, z])/z - 
   ((1 + 5*z + 7*z^2 + 6*z^3)*H[-1, 0, 0, z])/z + 
   (-1 - 2*z - 2*z^2)*H[-1, 0, 1, z] - 
   ((2 - 11*z + 11*z^2 - 8*z^3 + 8*z^4)*H[0, -1, 0, z])/((-1 + z)*z) + 
   ((48 - 95*z + 255*z^2 - 290*z^3 + 130*z^4)*H[0, 0, 0, z])/(4*(-1 + z)*z) + 
   ((24 - 49*z + 125*z^2 - 138*z^3 + 62*z^4)*H[0, 0, 1, z])/(2*(-1 + z)*z) + 
   ((22 - 47*z + 111*z^2 - 116*z^3 + 52*z^4)*H[0, 1, 0, z])/(2*(-1 + z)*z) + 
   (2*(6 - 13*z + 30*z^2 - 31*z^3 + 14*z^4)*H[0, 1, 1, z])/((-1 + z)*z) + 
   ((36 - 93*z + 195*z^2 - 196*z^3 + 102*z^4)*H[1, 0, 0, z])/(4*(-1 + z)*z) + 
   ((24 - 65*z + 123*z^2 - 116*z^3 + 58*z^4)*H[1, 0, 1, z])/(2*(-1 + z)*z) + 
   ((22 - 57*z + 111*z^2 - 106*z^3 + 54*z^4)*H[1, 1, 0, z])/(2*(-1 + z)*z) + 
   (4*(-3 + 8*z - 7*z^2 + 7*z^3)*H[1, 1, 1, z])/z - 
   ((972 - 4585*z + 7184*z^2 - 6187*z^3 + 2904*z^4 + 900*z*D0[1 - z] - 
      900*z^2*D0[1 - z])*Zeta[3])/(72*(-1 + z)*z) + 
   (-1/144*(Pi^2*(-168 + 559*z - 625*z^2 + 396*z^3 - 168*z*D0[1 - z]))/z + 
     (-21876 + 48043*z - 52579*z^2 + 27120*z^3 - 17148*z*D0[1 - z] + 
       10944*z*D1[1 - z] - 5184*z*D2[1 - z])/(1728*z) + 
     ((392 - 683*z + 1209*z^2 - 1534*z^3 + 920*z^4)*H[0, z])/
      (48*(-1 + z)*z) + ((-248 + 255*z - 366*z^2 + 372*z^3)*H[1, z])/(24*z) + 
     ((-1 - 2*z - 2*z^2)*H[-1, 0, z])/2 + 
     ((24 - 49*z + 125*z^2 - 138*z^3 + 62*z^4)*H[0, 0, z])/(4*(-1 + z)*z) + 
     ((6 - 13*z + 30*z^2 - 31*z^3 + 14*z^4)*H[0, 1, z])/((-1 + z)*z) + 
     ((24 - 65*z + 123*z^2 - 116*z^3 + 58*z^4)*H[1, 0, z])/(4*(-1 + z)*z) + 
     (2*(-3 + 8*z - 7*z^2 + 7*z^3)*H[1, 1, z])/z + (25*(-1 + z)*Zeta[3])/4)/
    eps + eps*((Pi^4*(1311 - 3419*z + 6913*z^2 - 6518*z^3 + 1995*z^4 + 
        489*z*D0[1 - z] - 489*z^2*D0[1 - z]))/(2160*(-1 + z)*z) + 
     (-8096940 + 14290783*z - 15081991*z^2 + 7803168*z^3 - 
       4675476*z*D0[1 - z] + 3450096*z*D1[1 - z] - 1234656*z*D2[1 - z] + 
       262656*z*D3[1 - z] - 62208*z*D4[1 - z])/(62208*z) + 
     ((40569 - 63693*z + 100431*z^2 - 111428*z^3 + 60096*z^4)*H[0, z])/
      (432*(-1 + z)*z) + ((-46025 + 46758*z - 56370*z^2 + 53344*z^3)*H[1, z])/
      (432*z) - ((-131 + 60*z + 276*z^2 + 67*z^3)*H[-1, 0, z])/(9*z) + 
     ((8716 - 3789*z + 10758*z^2 - 15757*z^3 + 5824*z^4)*H[0, 0, z])/
      (144*(-1 + z)*z) + ((4358 - 4157*z + 9150*z^2 - 9797*z^3 + 3448*z^4)*
       H[0, 1, z])/(72*(-1 + z)*z) + 
     ((1706 - 2221*z + 4275*z^2 - 4663*z^3 + 2260*z^4)*H[1, 0, z])/
      (36*(-1 + z)*z) + ((-1823 + 2007*z - 2385*z^2 + 2260*z^3)*H[1, 1, z])/
      (36*z) - ((34 + 15*z + 22*z^3)*H[-1, -1, 0, z])/(3*z) + 
     (2*(34 + 15*z + 22*z^3)*H[-1, 0, 0, z])/(3*z) + 
     ((34 + 15*z + 22*z^3)*H[-1, 0, 1, z])/(3*z) + 
     ((-42 + 45*z - 27*z^2 - 44*z^3 + 44*z^4)*H[0, -1, 0, z])/
      (3*(-1 + z)*z) + ((1568 - 2375*z + 4053*z^2 - 6598*z^3 + 4208*z^4)*
       H[0, 0, 0, z])/(48*(-1 + z)*z) + 
     ((784 - 1247*z + 2157*z^2 - 3222*z^3 + 2016*z^4)*H[0, 0, 1, z])/
      (24*(-1 + z)*z) + ((374 - 689*z + 1215*z^2 - 1534*z^3 + 920*z^4)*
       H[0, 1, 0, z])/(12*(-1 + z)*z) + 
     ((392 - 683*z + 1209*z^2 - 1534*z^3 + 920*z^4)*H[0, 1, 1, z])/
      (12*(-1 + z)*z) + ((435 - 575*z + 1173*z^2 - 1640*z^3 + 788*z^4)*
       H[1, 0, 0, z])/(12*(-1 + z)*z) + 
     ((239 - 336*z + 624*z^2 - 762*z^3 + 372*z^4)*H[1, 0, 1, z])/
      (6*(-1 + z)*z) + ((239 - 336*z + 624*z^2 - 762*z^3 + 372*z^4)*
       H[1, 1, 0, z])/(6*(-1 + z)*z) + ((-248 + 255*z - 366*z^2 + 372*z^3)*
       H[1, 1, 1, z])/(6*z) - (2*(4 + 13*z + 14*z^2 + 10*z^3)*
       H[-1, -1, -1, 0, z])/z + (2*(5 + 17*z + 19*z^2 + 14*z^3)*
       H[-1, -1, 0, 0, z])/z + (2*(2 + 7*z + 8*z^2 + 6*z^3)*
       H[-1, -1, 0, 1, z])/z + (2*(3 + 10*z + 11*z^2 + 8*z^3)*
       H[-1, 0, -1, 0, z])/z - ((3 + 14*z + 19*z^2 + 16*z^3)*
       H[-1, 0, 0, 0, z])/z - (2*(1 + 5*z + 7*z^2 + 6*z^3)*H[-1, 0, 0, 1, z])/
      z - 2*(1 + 2*z + 2*z^2)*H[-1, 0, 1, 0, z] - 2*(1 + 2*z + 2*z^2)*
      H[-1, 0, 1, 1, z] + (2*(-15 + 11*z - 6*z^2 + 12*z^3)*
       H[0, -1, -1, 0, z])/(-1 + z) - 
     (2*(3 - 24*z + 22*z^2 - 15*z^3 + 18*z^4)*H[0, -1, 0, 0, z])/
      ((-1 + z)*z) - (2*(2 - 11*z + 11*z^2 - 8*z^3 + 8*z^4)*
       H[0, -1, 0, 1, z])/((-1 + z)*z) - (8*(1 - 7*z + 7*z^2 - 5*z^3 + 5*z^4)*
       H[0, 0, -1, 0, z])/((-1 + z)*z) + 
     ((96 - 187*z + 515*z^2 - 594*z^3 + 266*z^4)*H[0, 0, 0, 0, z])/
      (4*(-1 + z)*z) + ((48 - 95*z + 255*z^2 - 290*z^3 + 130*z^4)*
       H[0, 0, 0, 1, z])/(2*(-1 + z)*z) + 
     (2*(11 - 22*z + 58*z^2 - 65*z^3 + 29*z^4)*H[0, 0, 1, 0, z])/
      ((-1 + z)*z) + ((24 - 49*z + 125*z^2 - 138*z^3 + 62*z^4)*
       H[0, 0, 1, 1, z])/((-1 + z)*z) + 
     ((26 - 25*z + 125*z^2 - 152*z^3 + 60*z^4)*H[0, 1, 0, 0, z])/
      (2*(-1 + z)*z) + ((22 - 47*z + 111*z^2 - 116*z^3 + 52*z^4)*
       H[0, 1, 0, 1, z])/((-1 + z)*z) + 
     ((20 - 39*z + 99*z^2 - 106*z^3 + 48*z^4)*H[0, 1, 1, 0, z])/
      ((-1 + z)*z) + (4*(6 - 13*z + 30*z^2 - 31*z^3 + 14*z^4)*
       H[0, 1, 1, 1, z])/((-1 + z)*z) - (2*(1 - z + z^2)*(5 - 11*z + 8*z^2)*
       H[1, 0, -1, 0, z])/((-1 + z)*z) + 
     ((60 - 149*z + 339*z^2 - 356*z^3 + 190*z^4)*H[1, 0, 0, 0, z])/
      (4*(-1 + z)*z) + ((36 - 93*z + 195*z^2 - 196*z^3 + 102*z^4)*
       H[1, 0, 0, 1, z])/(2*(-1 + z)*z) + 
     ((24 - 65*z + 123*z^2 - 116*z^3 + 58*z^4)*H[1, 0, 1, 0, z])/
      ((-1 + z)*z) + ((24 - 65*z + 123*z^2 - 116*z^3 + 58*z^4)*
       H[1, 0, 1, 1, z])/((-1 + z)*z) + 
     ((22 - 37*z + 111*z^2 - 126*z^3 + 74*z^4)*H[1, 1, 0, 0, z])/
      (2*(-1 + z)*z) + ((22 - 57*z + 111*z^2 - 106*z^3 + 54*z^4)*
       H[1, 1, 0, 1, z])/((-1 + z)*z) + 
     ((20 - 49*z + 99*z^2 - 96*z^3 + 50*z^4)*H[1, 1, 1, 0, z])/((-1 + z)*z) + 
     (8*(-3 + 8*z - 7*z^2 + 7*z^3)*H[1, 1, 1, 1, z])/z + 
     (-1/216*(14604 - 32345*z + 43789*z^2 - 45002*z^3 + 19440*z^4 + 
          6162*z*D0[1 - z] - 6162*z^2*D0[1 - z] - 5400*z*D1[1 - z] + 
          5400*z^2*D1[1 - z])/((-1 + z)*z) + 
       (7*(2 + 7*z + 8*z^2 + 6*z^3)*H[-1, z])/(2*z) - 
       ((204 - 455*z + 1047*z^2 - 1094*z^3 + 538*z^4)*H[0, z])/
        (6*(-1 + z)*z) - ((120 - 431*z + 609*z^2 - 614*z^3 + 328*z^4)*
         H[1, z])/(6*(-1 + z)*z))*Zeta[3] + 
     Pi^2*(-1/10368*(129156 - 303971*z + 424342*z^2 - 352487*z^3 + 
          109872*z^4 + 82284*z*D0[1 - z] - 82284*z^2*D0[1 - z] - 
          52128*z*D1[1 - z] + 52128*z^2*D1[1 - z] + 24192*z*D2[1 - z] - 
          24192*z^2*D2[1 - z])/((-1 + z)*z) - ((34 + 15*z + 22*z^3)*H[-1, z])/
        (12*z) - ((2104 - 3129*z + 5475*z^2 - 7978*z^3 + 4952*z^4)*H[0, z])/
        (288*(-1 + z)*z) - ((-1244 + 1191*z - 1734*z^2 + 1948*z^3)*H[1, z])/
        (144*z) - ((8 + 27*z + 30*z^2 + 22*z^3)*H[-1, -1, z])/(6*z) + 
       ((4 + 21*z + 30*z^2 + 26*z^3)*H[-1, 0, z])/(12*z) + 
       ((4 - 37*z + 33*z^2 - 22*z^3 + 28*z^4)*H[0, -1, z])/(6*(-1 + z)*z) - 
       ((136 - 279*z + 707*z^2 - 782*z^3 + 354*z^4)*H[0, 0, z])/
        (24*(-1 + z)*z) - ((32 - 67*z + 160*z^2 - 165*z^3 + 70*z^4)*
         H[0, 1, z])/(6*(-1 + z)*z) - ((96 - 251*z + 513*z^2 - 508*z^3 + 
          262*z^4)*H[1, 0, z])/(24*(-1 + z)*z) - 
       ((-30 + 81*z - 72*z^2 + 70*z^3)*H[1, 1, z])/(6*z) - 
       (367*(-1 + z)*Zeta[3])/72) + (351*(-1 + z)*Zeta[5])/20) + 
   eps^2*((-41*Pi^6*(-1 + z))/7560 + (-793531260 + 1252826915*z - 
       1331082635*z^2 + 731722080*z^3 - 375792900*z*D0[1 - z] + 
       280528560*z*D1[1 - z] - 103502880*z*D2[1 - z] + 24693120*z*D3[1 - z] - 
       3939840*z*D4[1 - z] + 746496*z*D5[1 - z])/(1866240*z) + 
     ((715577 - 136239*z + 560050*z^2 + 1390*z^3 - 847700*z^4 + 567960*z^5)*
       H[0, z])/(2592*(-1 + z)*z*(1 + z)) + 
     ((-674745 + 668964*z - 734898*z^2 + 650264*z^3)*H[1, z])/(2592*z) + 
     Pi^4*((-9264 - 134833*z + 283304*z^2 - 270079*z^3 + 136776*z^4 + 
         43392*z*D0[1 - z] - 43392*z^2*D0[1 - z] - 46944*z*D1[1 - z] + 
         46944*z^2*D1[1 - z])/(103680*(-1 + z)*z) + 
       ((25 + 72*z + 69*z^2 + 44*z^3)*H[-1, z])/(90*z) + 
       ((634 - 1247*z + 2926*z^2 - 3081*z^3 + 1042*z^4)*H[0, z])/
        (720*(-1 + z)*z) + ((213 - 867*z + 1233*z^2 - 1138*z^3 + 529*z^4)*
         H[1, z])/(360*(-1 + z)*z)) + ((3419 - 303*z - 3327*z^2 + 422*z^3)*
       H[-1, 0, z])/(27*z) + ((81138 - 74575*z + 91581*z^2 - 170582*z^3 + 
        126944*z^4)*H[0, 0, z])/(432*(-1 + z)*z) + 
     ((40569 - 63693*z + 100431*z^2 - 111428*z^3 + 60096*z^4)*H[0, 1, z])/
      (216*(-1 + z)*z) + ((43649 - 65638*z + 101076*z^2 - 109336*z^3 + 
        53344*z^4)*H[1, 0, z])/(216*(-1 + z)*z) + 
     ((-46025 + 46758*z - 56370*z^2 + 53344*z^3)*H[1, 1, z])/(216*z) + 
     (2*(-131 + 51*z + 276*z^2 + 67*z^3)*H[-1, -1, 0, z])/(9*z) - 
     ((-524 + 231*z + 1104*z^2 + 268*z^3)*H[-1, 0, 0, z])/(9*z) - 
     (2*(-131 + 60*z + 276*z^2 + 67*z^3)*H[-1, 0, 1, z])/(9*z) - 
     (2*(351 - 795*z + 516*z^2 - 134*z^3 + 134*z^4)*H[0, -1, 0, z])/
      (9*(-1 + z)*z) + ((17432 - 3053*z + 13974*z^2 - 27677*z^3 + 10576*z^4)*
       H[0, 0, 0, z])/(144*(-1 + z)*z) + 
     ((8716 - 3789*z + 10758*z^2 - 15757*z^3 + 5824*z^4)*H[0, 0, 1, z])/
      (72*(-1 + z)*z) + ((4124 - 4049*z + 9042*z^2 - 9797*z^3 + 3448*z^4)*
       H[0, 1, 0, z])/(36*(-1 + z)*z) + 
     ((4358 - 4157*z + 9150*z^2 - 9797*z^3 + 3448*z^4)*H[0, 1, 1, z])/
      (36*(-1 + z)*z) + ((2181 - 1522*z + 5307*z^2 - 8008*z^3 + 4252*z^4)*
       H[1, 0, 0, z])/(36*(-1 + z)*z) + 
     ((1706 - 2221*z + 4275*z^2 - 4663*z^3 + 2260*z^4)*H[1, 0, 1, z])/
      (18*(-1 + z)*z) + ((1706 - 2239*z + 4293*z^2 - 4663*z^3 + 2260*z^4)*
       H[1, 1, 0, z])/(18*(-1 + z)*z) + 
     ((-1823 + 2007*z - 2385*z^2 + 2260*z^3)*H[1, 1, 1, z])/(18*z) + 
     (2*(34 + 15*z + 22*z^3)*H[-1, -1, -1, 0, z])/(3*z) - 
     (4*(34 + 15*z + 22*z^3)*H[-1, -1, 0, 0, z])/(3*z) - 
     (2*(34 + 15*z + 22*z^3)*H[-1, -1, 0, 1, z])/(3*z) - 
     (2*(34 + 15*z + 22*z^3)*H[-1, 0, -1, 0, z])/(3*z) + 
     (5*(34 + 15*z + 22*z^3)*H[-1, 0, 0, 0, z])/(3*z) + 
     (4*(34 + 15*z + 22*z^3)*H[-1, 0, 0, 1, z])/(3*z) + 
     (2*(34 + 15*z + 22*z^3)*H[-1, 0, 1, 0, z])/(3*z) + 
     (2*(34 + 15*z + 22*z^3)*H[-1, 0, 1, 1, z])/(3*z) - 
     (2*(-42 + 45*z - 27*z^2 - 44*z^3 + 44*z^4)*H[0, -1, -1, 0, z])/
      (3*(-1 + z)*z) + (4*(-42 + 45*z - 27*z^2 - 44*z^3 + 44*z^4)*
       H[0, -1, 0, 0, z])/(3*(-1 + z)*z) + 
     (2*(-42 + 45*z - 27*z^2 - 44*z^3 + 44*z^4)*H[0, -1, 0, 1, z])/
      (3*(-1 + z)*z) + (4*(-42 + 45*z - 27*z^2 - 44*z^3 + 44*z^4)*
       H[0, 0, -1, 0, z])/(3*(-1 + z)*z) + 
     ((3136 - 4631*z + 7845*z^2 - 13350*z^3 + 8592*z^4)*H[0, 0, 0, 0, z])/
      (48*(-1 + z)*z) + ((1568 - 2375*z + 4053*z^2 - 6598*z^3 + 4208*z^4)*
       H[0, 0, 0, 1, z])/(24*(-1 + z)*z) + 
     ((748 - 1259*z + 2169*z^2 - 3222*z^3 + 2016*z^4)*H[0, 0, 1, 0, z])/
      (12*(-1 + z)*z) + ((784 - 1247*z + 2157*z^2 - 3222*z^3 + 2016*z^4)*
       H[0, 0, 1, 1, z])/(12*(-1 + z)*z) + 
     ((263 - 608*z + 1170*z^2 - 1622*z^3 + 1008*z^4)*H[0, 1, 0, 0, z])/
      (6*(-1 + z)*z) + ((374 - 689*z + 1215*z^2 - 1534*z^3 + 920*z^4)*
       H[0, 1, 0, 1, z])/(6*(-1 + z)*z) + 
     ((374 - 689*z + 1215*z^2 - 1534*z^3 + 920*z^4)*H[0, 1, 1, 0, z])/
      (6*(-1 + z)*z) + ((392 - 683*z + 1209*z^2 - 1534*z^3 + 920*z^4)*
       H[0, 1, 1, 1, z])/(6*(-1 + z)*z) + 
     (4*(-4 + 13*z - 21*z^2 - 11*z^3 + 11*z^4)*H[1, 0, -1, 0, z])/
      (3*(-1 + z)*z) + ((827 - 1053*z + 2271*z^2 - 3396*z^3 + 1620*z^4)*
       H[1, 0, 0, 0, z])/(12*(-1 + z)*z) + 
     ((435 - 575*z + 1173*z^2 - 1640*z^3 + 788*z^4)*H[1, 0, 0, 1, z])/
      (6*(-1 + z)*z) + ((239 - 336*z + 624*z^2 - 762*z^3 + 372*z^4)*
       H[1, 0, 1, 0, z])/(3*(-1 + z)*z) + 
     ((239 - 336*z + 624*z^2 - 762*z^3 + 372*z^4)*H[1, 0, 1, 1, z])/
      (3*(-1 + z)*z) + ((435 - 575*z + 1173*z^2 - 1640*z^3 + 788*z^4)*
       H[1, 1, 0, 0, z])/(6*(-1 + z)*z) + 
     ((239 - 336*z + 624*z^2 - 762*z^3 + 372*z^4)*H[1, 1, 0, 1, z])/
      (3*(-1 + z)*z) + ((239 - 336*z + 624*z^2 - 762*z^3 + 372*z^4)*
       H[1, 1, 1, 0, z])/(3*(-1 + z)*z) + 
     ((-248 + 255*z - 366*z^2 + 372*z^3)*H[1, 1, 1, 1, z])/(3*z) + 
     (4*(6 + 19*z + 20*z^2 + 14*z^3)*H[-1, -1, -1, -1, 0, z])/z - 
     (4*(9 + 29*z + 31*z^2 + 22*z^3)*H[-1, -1, -1, 0, 0, z])/z - 
     (4*(4 + 13*z + 14*z^2 + 10*z^3)*H[-1, -1, -1, 0, 1, z])/z - 
     (4*(5 + 16*z + 17*z^2 + 12*z^3)*H[-1, -1, 0, -1, 0, z])/z + 
     (2*(13 + 44*z + 49*z^2 + 36*z^3)*H[-1, -1, 0, 0, 0, z])/z + 
     (4*(5 + 17*z + 19*z^2 + 14*z^3)*H[-1, -1, 0, 0, 1, z])/z + 
     (4*(2 + 7*z + 8*z^2 + 6*z^3)*H[-1, -1, 0, 1, 0, z])/z + 
     (4*(2 + 7*z + 8*z^2 + 6*z^3)*H[-1, -1, 0, 1, 1, z])/z - 
     (4*(5 + 16*z + 17*z^2 + 12*z^3)*H[-1, 0, -1, -1, 0, z])/z + 
     (4*(7 + 23*z + 25*z^2 + 18*z^3)*H[-1, 0, -1, 0, 0, z])/z + 
     (4*(3 + 10*z + 11*z^2 + 8*z^3)*H[-1, 0, -1, 0, 1, z])/z + 
     (4*(7 + 23*z + 25*z^2 + 18*z^3)*H[-1, 0, 0, -1, 0, z])/z - 
     ((7 + 32*z + 43*z^2 + 36*z^3)*H[-1, 0, 0, 0, 0, z])/z - 
     (2*(3 + 14*z + 19*z^2 + 16*z^3)*H[-1, 0, 0, 0, 1, z])/z - 
     (4*(1 + 5*z + 7*z^2 + 6*z^3)*H[-1, 0, 0, 1, 0, z])/z - 
     (4*(1 + 5*z + 7*z^2 + 6*z^3)*H[-1, 0, 0, 1, 1, z])/z + 
     (2*(3 + 8*z + 7*z^2 + 4*z^3)*H[-1, 0, 1, 0, 0, z])/z - 
     4*(1 + 2*z + 2*z^2)*H[-1, 0, 1, 0, 1, z] - 4*(1 + 2*z + 2*z^2)*
      H[-1, 0, 1, 1, 0, z] - 4*(1 + 2*z + 2*z^2)*H[-1, 0, 1, 1, 1, z] - 
     (4*(-2 - 19*z + 11*z^2 - 4*z^3 + 16*z^4)*H[0, -1, -1, -1, 0, z])/
      ((-1 + z)*z) + (4*(-1 - 32*z + 22*z^2 - 11*z^3 + 26*z^4)*
       H[0, -1, -1, 0, 0, z])/((-1 + z)*z) + 
     (4*(-15 + 11*z - 6*z^2 + 12*z^3)*H[0, -1, -1, 0, 1, z])/(-1 + z) + 
     (4*(-1 - 17*z + 11*z^2 - 5*z^3 + 14*z^4)*H[0, -1, 0, -1, 0, z])/
      ((-1 + z)*z) - (2*(7 - 61*z + 55*z^2 - 37*z^3 + 46*z^4)*
       H[0, -1, 0, 0, 0, z])/((-1 + z)*z) - 
     (4*(3 - 24*z + 22*z^2 - 15*z^3 + 18*z^4)*H[0, -1, 0, 0, 1, z])/
      ((-1 + z)*z) - (4*(2 - 11*z + 11*z^2 - 8*z^3 + 8*z^4)*
       H[0, -1, 0, 1, 0, z])/((-1 + z)*z) - 
     (4*(2 - 11*z + 11*z^2 - 8*z^3 + 8*z^4)*H[0, -1, 0, 1, 1, z])/
      ((-1 + z)*z) + (8*(1 - 16*z + 14*z^2 - 9*z^3 + 12*z^4)*
       H[0, 0, -1, -1, 0, z])/((-1 + z)*z) - 
     (4*(7 - 58*z + 56*z^2 - 39*z^3 + 42*z^4)*H[0, 0, -1, 0, 0, z])/
      ((-1 + z)*z) - (16*(1 - 7*z + 7*z^2 - 5*z^3 + 5*z^4)*
       H[0, 0, -1, 0, 1, z])/((-1 + z)*z) - 
     (8*(4 - 31*z + 31*z^2 - 22*z^3 + 22*z^4)*H[0, 0, 0, -1, 0, z])/
      ((-1 + z)*z) + ((192 - 371*z + 1035*z^2 - 1202*z^3 + 538*z^4)*
       H[0, 0, 0, 0, 0, z])/(4*(-1 + z)*z) + 
     ((96 - 187*z + 515*z^2 - 594*z^3 + 266*z^4)*H[0, 0, 0, 0, 1, z])/
      (2*(-1 + z)*z) + ((44 - 85*z + 237*z^2 - 274*z^3 + 122*z^4)*
       H[0, 0, 0, 1, 0, z])/((-1 + z)*z) + 
     ((48 - 95*z + 255*z^2 - 290*z^3 + 130*z^4)*H[0, 0, 0, 1, 1, z])/
      ((-1 + z)*z) + ((22 + 15*z + 101*z^2 - 156*z^3 + 48*z^4)*
       H[0, 0, 1, 0, 0, z])/((-1 + z)*z) + 
     (4*(11 - 22*z + 58*z^2 - 65*z^3 + 29*z^4)*H[0, 0, 1, 0, 1, z])/
      ((-1 + z)*z) + (4*(10 - 18*z + 52*z^2 - 60*z^3 + 27*z^4)*
       H[0, 0, 1, 1, 0, z])/((-1 + z)*z) + 
     (2*(24 - 49*z + 125*z^2 - 138*z^3 + 62*z^4)*H[0, 0, 1, 1, 1, z])/
      ((-1 + z)*z) - (4*(5 - 23*z + 29*z^2 - 23*z^3 + 14*z^4)*
       H[0, 1, 0, -1, 0, z])/((-1 + z)*z) + 
     ((34 + 19*z + 153*z^2 - 224*z^3 + 76*z^4)*H[0, 1, 0, 0, 0, z])/
      (2*(-1 + z)*z) + ((26 - 25*z + 125*z^2 - 152*z^3 + 60*z^4)*
       H[0, 1, 0, 0, 1, z])/((-1 + z)*z) + 
     (2*(22 - 47*z + 111*z^2 - 116*z^3 + 52*z^4)*H[0, 1, 0, 1, 0, z])/
      ((-1 + z)*z) + (2*(22 - 47*z + 111*z^2 - 116*z^3 + 52*z^4)*
       H[0, 1, 0, 1, 1, z])/((-1 + z)*z) + 
     ((12 + 31*z + 41*z^2 - 82*z^3 + 32*z^4)*H[0, 1, 1, 0, 0, z])/
      ((-1 + z)*z) + (2*(20 - 39*z + 99*z^2 - 106*z^3 + 48*z^4)*
       H[0, 1, 1, 0, 1, z])/((-1 + z)*z) + 
     (2*(18 - 31*z + 87*z^2 - 96*z^3 + 44*z^4)*H[0, 1, 1, 1, 0, z])/
      ((-1 + z)*z) + (8*(6 - 13*z + 30*z^2 - 31*z^3 + 14*z^4)*
       H[0, 1, 1, 1, 1, z])/((-1 + z)*z) + 
     (4*(1 - z + z^2)*(5 - 11*z + 8*z^2)*H[1, 0, -1, -1, 0, z])/
      ((-1 + z)*z) - (8*(1 - z + z^2)*(5 - 11*z + 8*z^2)*
       H[1, 0, -1, 0, 0, z])/((-1 + z)*z) - 
     (4*(1 - z + z^2)*(5 - 11*z + 8*z^2)*H[1, 0, -1, 0, 1, z])/((-1 + z)*z) - 
     (4*(1 - z + z^2)*(11 - 25*z + 18*z^2)*H[1, 0, 0, -1, 0, z])/
      ((-1 + z)*z) + ((108 - 261*z + 627*z^2 - 676*z^3 + 366*z^4)*
       H[1, 0, 0, 0, 0, z])/(4*(-1 + z)*z) + 
     ((60 - 149*z + 339*z^2 - 356*z^3 + 190*z^4)*H[1, 0, 0, 0, 1, z])/
      (2*(-1 + z)*z) + ((36 - 93*z + 195*z^2 - 196*z^3 + 102*z^4)*
       H[1, 0, 0, 1, 0, z])/((-1 + z)*z) + 
     ((36 - 93*z + 195*z^2 - 196*z^3 + 102*z^4)*H[1, 0, 0, 1, 1, z])/
      ((-1 + z)*z) + (2*(15 - 33*z + 75*z^2 - 77*z^3 + 42*z^4)*
       H[1, 0, 1, 0, 0, z])/((-1 + z)*z) + 
     (2*(24 - 65*z + 123*z^2 - 116*z^3 + 58*z^4)*H[1, 0, 1, 0, 1, z])/
      ((-1 + z)*z) + (2*(22 - 57*z + 111*z^2 - 106*z^3 + 54*z^4)*
       H[1, 0, 1, 1, 0, z])/((-1 + z)*z) + 
     (2*(24 - 65*z + 123*z^2 - 116*z^3 + 58*z^4)*H[1, 0, 1, 1, 1, z])/
      ((-1 + z)*z) - (4*(1 - z + z^2)*(7 - 17*z + 12*z^2)*
       H[1, 1, 0, -1, 0, z])/((-1 + z)*z) + 
     ((22 + 3*z + 111*z^2 - 166*z^3 + 114*z^4)*H[1, 1, 0, 0, 0, z])/
      (2*(-1 + z)*z) + ((22 - 37*z + 111*z^2 - 126*z^3 + 74*z^4)*
       H[1, 1, 0, 0, 1, z])/((-1 + z)*z) + 
     (2*(22 - 57*z + 111*z^2 - 106*z^3 + 54*z^4)*H[1, 1, 0, 1, 0, z])/
      ((-1 + z)*z) + (2*(22 - 57*z + 111*z^2 - 106*z^3 + 54*z^4)*
       H[1, 1, 0, 1, 1, z])/((-1 + z)*z) + 
     ((8 + 19*z + 27*z^2 - 56*z^3 + 46*z^4)*H[1, 1, 1, 0, 0, z])/
      ((-1 + z)*z) + (2*(20 - 49*z + 99*z^2 - 96*z^3 + 50*z^4)*
       H[1, 1, 1, 0, 1, z])/((-1 + z)*z) + 
     (2*(18 - 41*z + 87*z^2 - 86*z^3 + 46*z^4)*H[1, 1, 1, 1, 0, z])/
      ((-1 + z)*z) + (16*(-3 + 8*z - 7*z^2 + 7*z^3)*H[1, 1, 1, 1, 1, z])/z + 
     (-1/648*(94740 - 192727*z + 226070*z^2 - 214279*z^3 + 98832*z^4 + 
          59520*z*D0[1 - z] - 59520*z^2*D0[1 - z] - 36972*z*D1[1 - z] + 
          36972*z^2*D1[1 - z] + 16200*z*D2[1 - z] - 16200*z^2*D2[1 - z])/
         ((-1 + z)*z) - (7*(34 + 15*z + 22*z^3)*H[-1, z])/(6*z) - 
       ((7136 - 10283*z + 18273*z^2 - 25006*z^3 + 15248*z^4)*H[0, z])/
        (72*(-1 + z)*z) - ((1891 - 3490*z + 4329*z^2 - 6162*z^3 + 3306*z^4)*
         H[1, z])/(18*(-1 + z)*z) - (7*(4 + 13*z + 14*z^2 + 10*z^3)*
         H[-1, -1, z])/z + (2*(9 + 38*z + 49*z^2 + 40*z^3)*H[-1, 0, z])/
        (3*z) + (7*(-15 + 11*z - 6*z^2 + 12*z^3)*H[0, -1, z])/(-1 + z) - 
       ((408 - 871*z + 2159*z^2 - 2370*z^3 + 1154*z^4)*H[0, 0, z])/
        (6*(-1 + z)*z) - (2*(63 - 49*z + 285*z^2 - 343*z^3 + 128*z^4)*
         H[0, 1, z])/(3*(-1 + z)*z) - ((300 - 737*z + 1527*z^2 - 1508*z^3 + 
          790*z^4)*H[1, 0, z])/(6*(-1 + z)*z) - 
       ((96 - 335*z + 465*z^2 - 494*z^3 + 280*z^4)*H[1, 1, z])/
        (3*(-1 + z)*z))*Zeta[3] - 31*(-1 + z)*Zeta[3]^2 + 
     Pi^2*(-1/62208*(2837916 - 6425159*z + 7531222*z^2 - 7330475*z^3 + 
          3524736*z^4 + 1396068*z*D0[1 - z] - 1396068*z^2*D0[1 - z] - 
          987408*z*D1[1 - z] + 987408*z^2*D1[1 - z] + 312768*z*D2[1 - z] - 
          312768*z^2*D2[1 - z] - 96768*z*D3[1 - z] + 96768*z^2*D3[1 - z])/
         ((-1 + z)*z) + ((-131 + 57*z + 276*z^2 + 67*z^3)*H[-1, z])/(18*z) - 
       ((23662 - 12599*z + 31530*z^2 - 41311*z^3 + 15096*z^4)*H[0, z])/
        (864*(-1 + z)*z) - ((-7823 + 6783*z - 9645*z^2 + 10764*z^3)*H[1, z])/
        (432*z) + ((34 + 15*z + 22*z^3)*H[-1, -1, z])/(6*z) - 
       ((34 + 15*z + 22*z^3)*H[-1, 0, z])/(4*z) - 
       ((-42 + 45*z - 27*z^2 - 44*z^3 + 44*z^4)*H[0, -1, z])/(6*(-1 + z)*z) - 
       ((4208 - 5901*z + 10167*z^2 - 16418*z^3 + 10432*z^4)*H[0, 0, z])/
        (288*(-1 + z)*z) - ((1696 - 3031*z + 5805*z^2 - 8022*z^3 + 4952*z^4)*
         H[0, 1, z])/(144*(-1 + z)*z) - 
       ((1109 - 1486*z + 2970*z^2 - 4042*z^3 + 1948*z^4)*H[1, 0, z])/
        (72*(-1 + z)*z) - ((-1244 + 1191*z - 1734*z^2 + 1948*z^3)*H[1, 1, z])/
        (72*z) + ((14 + 45*z + 48*z^2 + 34*z^3)*H[-1, -1, -1, z])/(3*z) - 
       ((22 + 75*z + 84*z^2 + 62*z^3)*H[-1, -1, 0, z])/(6*z) - 
       ((11 + 36*z + 39*z^2 + 28*z^3)*H[-1, 0, -1, z])/(3*z) + 
       ((7 + 33*z + 45*z^2 + 38*z^3)*H[-1, 0, 0, z])/(6*z) - 
       ((2 + 5*z + 4*z^2 + 2*z^3)*H[-1, 0, 1, z])/(2*z) - 
       ((-2 - 49*z + 33*z^2 - 16*z^3 + 40*z^4)*H[0, -1, -1, z])/
        (3*(-1 + z)*z) + ((14 - 107*z + 99*z^2 - 68*z^3 + 80*z^4)*
         H[0, -1, 0, z])/(6*(-1 + z)*z) + 
       (2*(5 - 44*z + 42*z^2 - 29*z^3 + 32*z^4)*H[0, 0, -1, z])/
        (3*(-1 + z)*z) - ((272 - 549*z + 1429*z^2 - 1606*z^3 + 726*z^4)*
         H[0, 0, 0, z])/(24*(-1 + z)*z) - 
       ((120 - 185*z + 597*z^2 - 682*z^3 + 262*z^4)*H[0, 0, 1, z])/
        (12*(-1 + z)*z) - ((74 - 97*z + 361*z^2 - 420*z^3 + 172*z^4)*
         H[0, 1, 0, z])/(12*(-1 + z)*z) - 
       ((32 - 67*z + 160*z^2 - 165*z^3 + 70*z^4)*H[0, 1, 1, z])/
        (3*(-1 + z)*z) + ((1 - z + z^2)*(5 - 11*z + 8*z^2)*H[1, 0, -1, z])/
        ((-1 + z)*z) - ((156 - 391*z + 873*z^2 - 908*z^3 + 482*z^4)*
         H[1, 0, 0, z])/(24*(-1 + z)*z) - 
       ((108 - 293*z + 567*z^2 - 544*z^3 + 274*z^4)*H[1, 0, 1, z])/
        (12*(-1 + z)*z) - ((66 - 131*z + 333*z^2 - 358*z^3 + 202*z^4)*
         H[1, 1, 0, z])/(12*(-1 + z)*z) - ((-30 + 81*z - 72*z^2 + 70*z^3)*
         H[1, 1, 1, z])/(3*z) + ((6420 - 24929*z + 43180*z^2 - 39503*z^3 + 
          17928*z^4 + 4404*z*D0[1 - z] - 4404*z^2*D0[1 - z])*Zeta[3])/
        (432*(-1 + z)*z)) - ((-7308 - 3085*z - 6328*z^2 + 4313*z^3 + 
        13848*z^4 + 4212*z*D0[1 - z] - 4212*z^2*D0[1 - z])*Zeta[5])/
      (120*(-1 + z)*z)), gE40 -> (-1 + z)/(12*eps^3) - 
   (-14904 + 8917*z - 10537*z^2 + 13920*z^3 - 4476*z*D0[1 - z] + 
     2736*z*D1[1 - z] - 864*z*D2[1 - z])/(2592*z) - 
   ((104 - 23*z + 72*z^2 - 259*z^3 + 144*z^4)*H[0, z])/(36*(-1 + z)*z) + 
   Pi^2*((-30 + 38*z - 68*z^2 + 60*z^3 - 15*z*D0[1 - z])/(108*z) - 
     (7*(1 + z)*H[0, z])/24) + 
   (-1/36*(-12 + 23*z - 23*z^2 + 24*z^3 - 6*z*D0[1 - z])/z + 
     ((1 + z)*H[0, z])/4)/eps^2 - ((-52 + 21*z - 39*z^2 + 72*z^3)*H[1, z])/
    (18*z) - ((32 - 13*z + 54*z^2 - 121*z^3 + 64*z^4)*H[0, 0, z])/
    (24*(-1 + z)*z) - ((16 - 13*z + 30*z^2 - 57*z^3 + 32*z^4)*H[0, 1, z])/
    (12*(-1 + z)*z) + ((Pi^2*(-1 - 11*z))/72 - 
     (-624 + 625*z - 841*z^2 + 864*z^3 - 228*z*D0[1 - z] + 144*z*D1[1 - z])/
      (432*z) - ((16 - 13*z + 30*z^2 - 57*z^3 + 32*z^4)*H[0, z])/
      (24*(-1 + z)*z) - ((-8 + 9*z - 9*z^2 + 16*z^3)*H[1, z])/(12*z) + 
     (3*(1 + z)*H[0, 0, z])/4 + ((1 + z)*H[0, 1, z])/2)/eps - 
   ((8 - 13*z + 18*z^2 - 25*z^3 + 16*z^4)*H[1, 0, z])/(6*(-1 + z)*z) - 
   ((-8 + 9*z - 9*z^2 + 16*z^3)*H[1, 1, z])/(6*z) + 
   (7*(1 + z)*H[0, 0, 0, z])/4 + (3*(1 + z)*H[0, 0, 1, z])/2 + 
   (1 + z)*H[0, 1, 0, z] + (1 + z)*H[0, 1, 1, z] + ((7 - 25*z)*Zeta[3])/18 + 
   eps*((Pi^4*(161 + 223*z))/4320 - (-326976 + 141877*z - 107857*z^2 + 
       208992*z^3 - 84972*z*D0[1 - z] + 53712*z*D1[1 - z] - 
       16416*z*D2[1 - z] + 3456*z*D3[1 - z])/(15552*z) - 
     ((1242 - 195*z - 141*z^2 - 1702*z^3 + 1160*z^4)*H[0, z])/
      (108*(-1 + z)*z) - ((-1242 + 153*z - 288*z^2 + 1160*z^3)*H[1, z])/
      (108*z) - ((208 + 39*z + 96*z^2 - 555*z^3 + 288*z^4)*H[0, 0, z])/
      (36*(-1 + z)*z) - ((104 - 23*z + 72*z^2 - 259*z^3 + 144*z^4)*
       H[0, 1, z])/(18*(-1 + z)*z) + 
     Pi^2*((-3120 + 1085*z - 5093*z^2 + 4320*z^3 - 1140*z*D0[1 - z] + 
         720*z*D1[1 - z])/(2592*z) + ((80 - 39*z + 138*z^2 - 299*z^3 + 
          160*z^4)*H[0, z])/(144*(-1 + z)*z) + 
       (5*(-8 + 9*z - 9*z^2 + 16*z^3)*H[1, z])/(72*z) - 
       (17*(1 + z)*H[0, 0, z])/24 - (5*(1 + z)*H[0, 1, z])/12) - 
     ((52 - 54*z + 60*z^2 - 111*z^3 + 72*z^4)*H[1, 0, z])/(9*(-1 + z)*z) - 
     ((-52 + 21*z - 39*z^2 + 72*z^3)*H[1, 1, z])/(9*z) - 
     ((64 - 13*z + 102*z^2 - 249*z^3 + 128*z^4)*H[0, 0, 0, z])/
      (24*(-1 + z)*z) - ((32 - 13*z + 54*z^2 - 121*z^3 + 64*z^4)*
       H[0, 0, 1, z])/(12*(-1 + z)*z) - 
     ((16 - 13*z + 30*z^2 - 57*z^3 + 32*z^4)*H[0, 1, 0, z])/(6*(-1 + z)*z) - 
     ((16 - 13*z + 30*z^2 - 57*z^3 + 32*z^4)*H[0, 1, 1, z])/(6*(-1 + z)*z) - 
     ((8 - 13*z + 18*z^2 - 25*z^3 + 16*z^4)*H[1, 0, 0, z])/(3*(-1 + z)*z) - 
     ((8 - 13*z + 18*z^2 - 25*z^3 + 16*z^4)*H[1, 0, 1, z])/(3*(-1 + z)*z) - 
     ((8 - 13*z + 18*z^2 - 25*z^3 + 16*z^4)*H[1, 1, 0, z])/(3*(-1 + z)*z) - 
     ((-8 + 9*z - 9*z^2 + 16*z^3)*H[1, 1, 1, z])/(3*z) + 
     (15*(1 + z)*H[0, 0, 0, 0, z])/4 + (7*(1 + z)*H[0, 0, 0, 1, z])/2 + 
     3*(1 + z)*H[0, 0, 1, 0, z] + 3*(1 + z)*H[0, 0, 1, 1, z] + 
     2*(1 + z)*H[0, 1, 0, 0, z] + 2*(1 + z)*H[0, 1, 0, 1, z] + 
     2*(1 + z)*H[0, 1, 1, 0, z] + 2*(1 + z)*H[0, 1, 1, 1, z] + 
     ((-384 + 619*z - 799*z^2 + 768*z^3 - 192*z*D0[1 - z])/(108*z) - 
       (19*(1 + z)*H[0, z])/6)*Zeta[3]) + 
   eps^2*(-1/93312*(-6770784 + 2419645*z - 577705*z^2 + 2962944*z^3 - 
        1581132*z*D0[1 - z] + 1019664*z*D1[1 - z] - 322272*z*D2[1 - z] + 
        65664*z*D3[1 - z] - 10368*z*D4[1 - z])/z - 
     ((27248 - 5174*z - 13899*z^2 - 18870*z^3 + 17416*z^4)*H[0, z])/
      (648*(-1 + z)*z) + 
     Pi^4*(-1/12960*(-372 - 535*z - 1385*z^2 + 744*z^3 - 186*z*D0[1 - z])/z + 
       (19*(1 + z)*H[0, z])/288) - ((-27248 + 843*z + 1992*z^2 + 17416*z^3)*
       H[1, z])/(648*z) - ((2484 + 437*z - 864*z^2 - 3658*z^3 + 2320*z^4)*
       H[0, 0, z])/(108*(-1 + z)*z) - 
     ((1242 - 195*z - 141*z^2 - 1702*z^3 + 1160*z^4)*H[0, 1, z])/
      (54*(-1 + z)*z) - ((1242 - 1022*z + 441*z^2 - 1448*z^3 + 1160*z^4)*
       H[1, 0, z])/(54*(-1 + z)*z) - ((-1242 + 153*z - 288*z^2 + 1160*z^3)*
       H[1, 1, z])/(54*z) - ((416 + 163*z + 144*z^2 - 1147*z^3 + 576*z^4)*
       H[0, 0, 0, z])/(36*(-1 + z)*z) - 
     ((208 + 39*z + 96*z^2 - 555*z^3 + 288*z^4)*H[0, 0, 1, z])/
      (18*(-1 + z)*z) - ((104 - 23*z + 72*z^2 - 259*z^3 + 144*z^4)*
       H[0, 1, 0, z])/(9*(-1 + z)*z) - 
     ((104 - 23*z + 72*z^2 - 259*z^3 + 144*z^4)*H[0, 1, 1, z])/
      (9*(-1 + z)*z) - (2*(52 - 54*z + 60*z^2 - 111*z^3 + 72*z^4)*
       H[1, 0, 0, z])/(9*(-1 + z)*z) - 
     (2*(52 - 54*z + 60*z^2 - 111*z^3 + 72*z^4)*H[1, 0, 1, z])/
      (9*(-1 + z)*z) - (2*(52 - 54*z + 60*z^2 - 111*z^3 + 72*z^4)*
       H[1, 1, 0, z])/(9*(-1 + z)*z) - (2*(-52 + 21*z - 39*z^2 + 72*z^3)*
       H[1, 1, 1, z])/(9*z) - ((128 - 13*z + 198*z^2 - 505*z^3 + 256*z^4)*
       H[0, 0, 0, 0, z])/(24*(-1 + z)*z) - 
     ((64 - 13*z + 102*z^2 - 249*z^3 + 128*z^4)*H[0, 0, 0, 1, z])/
      (12*(-1 + z)*z) - ((32 - 13*z + 54*z^2 - 121*z^3 + 64*z^4)*
       H[0, 0, 1, 0, z])/(6*(-1 + z)*z) - 
     ((32 - 13*z + 54*z^2 - 121*z^3 + 64*z^4)*H[0, 0, 1, 1, z])/
      (6*(-1 + z)*z) - ((16 - 13*z + 30*z^2 - 57*z^3 + 32*z^4)*
       H[0, 1, 0, 0, z])/(3*(-1 + z)*z) - 
     ((16 - 13*z + 30*z^2 - 57*z^3 + 32*z^4)*H[0, 1, 0, 1, z])/
      (3*(-1 + z)*z) - ((16 - 13*z + 30*z^2 - 57*z^3 + 32*z^4)*
       H[0, 1, 1, 0, z])/(3*(-1 + z)*z) - 
     ((16 - 13*z + 30*z^2 - 57*z^3 + 32*z^4)*H[0, 1, 1, 1, z])/
      (3*(-1 + z)*z) - (2*(8 - 13*z + 18*z^2 - 25*z^3 + 16*z^4)*
       H[1, 0, 0, 0, z])/(3*(-1 + z)*z) - 
     (2*(8 - 13*z + 18*z^2 - 25*z^3 + 16*z^4)*H[1, 0, 0, 1, z])/
      (3*(-1 + z)*z) - (2*(8 - 13*z + 18*z^2 - 25*z^3 + 16*z^4)*
       H[1, 0, 1, 0, z])/(3*(-1 + z)*z) - 
     (2*(8 - 13*z + 18*z^2 - 25*z^3 + 16*z^4)*H[1, 0, 1, 1, z])/
      (3*(-1 + z)*z) - (2*(8 - 13*z + 18*z^2 - 25*z^3 + 16*z^4)*
       H[1, 1, 0, 0, z])/(3*(-1 + z)*z) - 
     (2*(8 - 13*z + 18*z^2 - 25*z^3 + 16*z^4)*H[1, 1, 0, 1, z])/
      (3*(-1 + z)*z) - (2*(8 - 13*z + 18*z^2 - 25*z^3 + 16*z^4)*
       H[1, 1, 1, 0, z])/(3*(-1 + z)*z) - 
     (2*(-8 + 9*z - 9*z^2 + 16*z^3)*H[1, 1, 1, 1, z])/(3*z) + 
     (31*(1 + z)*H[0, 0, 0, 0, 0, z])/4 + (15*(1 + z)*H[0, 0, 0, 0, 1, z])/
      2 + 7*(1 + z)*H[0, 0, 0, 1, 0, z] + 7*(1 + z)*H[0, 0, 0, 1, 1, z] + 
     6*(1 + z)*H[0, 0, 1, 0, 0, z] + 6*(1 + z)*H[0, 0, 1, 0, 1, z] + 
     6*(1 + z)*H[0, 0, 1, 1, 0, z] + 6*(1 + z)*H[0, 0, 1, 1, 1, z] + 
     4*(1 + z)*H[0, 1, 0, 0, 0, z] + 4*(1 + z)*H[0, 1, 0, 0, 1, z] + 
     4*(1 + z)*H[0, 1, 0, 1, 0, z] + 4*(1 + z)*H[0, 1, 0, 1, 1, z] + 
     4*(1 + z)*H[0, 1, 1, 0, 0, z] + 4*(1 + z)*H[0, 1, 1, 0, 1, z] + 
     4*(1 + z)*H[0, 1, 1, 1, 0, z] + 4*(1 + z)*H[0, 1, 1, 1, 1, z] + 
     ((-2496 + 1735*z - 3697*z^2 + 3456*z^3 - 912*z*D0[1 - z] + 
         576*z*D1[1 - z])/(162*z) + ((256 - 169*z + 462*z^2 - 933*z^3 + 
          512*z^4)*H[0, z])/(36*(-1 + z)*z) + 
       (8*(-8 + 9*z - 9*z^2 + 16*z^3)*H[1, z])/(9*z) - 
       (17*(1 + z)*H[0, 0, z])/2 - (16*(1 + z)*H[0, 1, z])/3)*Zeta[3] + 
     Pi^2*((74520 - 79409*z + 69334*z^2 - 134477*z^3 + 69600*z^4 + 
         22380*z*D0[1 - z] - 22380*z^2*D0[1 - z] - 13680*z*D1[1 - z] + 
         13680*z^2*D1[1 - z] + 4320*z*D2[1 - z] - 4320*z^2*D2[1 - z])/
        (15552*(-1 + z)*z) + ((520 + 55*z + 264*z^2 - 1369*z^3 + 720*z^4)*
         H[0, z])/(216*(-1 + z)*z) + (5*(-52 + 21*z - 39*z^2 + 72*z^3)*
         H[1, z])/(108*z) + ((160 - 39*z + 258*z^2 - 619*z^3 + 320*z^4)*
         H[0, 0, z])/(144*(-1 + z)*z) + 
       (5*(16 - 13*z + 30*z^2 - 57*z^3 + 32*z^4)*H[0, 1, z])/
        (72*(-1 + z)*z) + (5*(8 - 13*z + 18*z^2 - 25*z^3 + 16*z^4)*
         H[1, 0, z])/(36*(-1 + z)*z) + (5*(-8 + 9*z - 9*z^2 + 16*z^3)*
         H[1, 1, z])/(36*z) - (37*(1 + z)*H[0, 0, 0, z])/24 - 
       (5*(1 + z)*H[0, 0, 1, z])/4 - (5*(1 + z)*H[0, 1, 0, z])/6 - 
       (5*(1 + z)*H[0, 1, 1, z])/6 + ((43 + 203*z)*Zeta[3])/108) + 
     ((91 - 181*z)*Zeta[5])/30), 
 gE40t -> -1/108*((-1 + z)*(457 + 1057*z + 160*z^2))/z - 
   ((-44 - 102*z + 21*z^2 + 26*z^3)*H[0, z])/(18*z) + 
   Pi^2*((-20 - 33*z + 9*z^2 + 20*z^3)/(72*z) - (7*(1 + z)*H[0, z])/12) + 
   (-1/12*((-1 + z)*(4 + 7*z + 4*z^2))/z + ((1 + z)*H[0, z])/2)/eps^2 - 
   ((-1 + z)*(2 + z)*(11 + 13*z)*H[1, z])/(9*z) - 
   ((-16 - 39*z + 3*z^2 + 16*z^3)*H[0, 0, z])/(12*z) - 
   ((-8 - 15*z + 3*z^2 + 8*z^3)*H[0, 1, z])/(6*z) + 
   ((Pi^2*(-1 - z))/6 - ((-1 + z)*(2 + z)*(11 + 13*z))/(18*z) - 
     ((-8 - 15*z + 3*z^2 + 8*z^3)*H[0, z])/(12*z) - 
     ((-1 + z)*(4 + 7*z + 4*z^2)*H[1, z])/(6*z) + (3*(1 + z)*H[0, 0, z])/2 + 
     (1 + z)*H[0, 1, z])/eps - ((-1 + z)*(4 + 7*z + 4*z^2)*H[1, 0, z])/
    (3*z) - ((-1 + z)*(4 + 7*z + 4*z^2)*H[1, 1, z])/(3*z) + 
   (7*(1 + z)*H[0, 0, 0, z])/2 + 3*(1 + z)*H[0, 0, 1, z] + 
   2*(1 + z)*H[0, 1, 0, z] + 2*(1 + z)*H[0, 1, 1, z] + (-1 - z)*Zeta[3] + 
   eps*((4*Pi^4*(1 + z))/45 - ((-1 + z)*(9091 + 23533*z + 1720*z^2))/
      (648*z) - ((-457 - 1275*z + 735*z^2 + 160*z^3)*H[0, z])/(54*z) - 
     ((-1 + z)*(457 + 1057*z + 160*z^2)*H[1, z])/(54*z) - 
     ((-88 - 276*z + 15*z^2 + 52*z^3)*H[0, 0, z])/(18*z) - 
     ((-44 - 102*z + 21*z^2 + 26*z^3)*H[0, 1, z])/(9*z) + 
     Pi^2*((-110 - 219*z + 66*z^2 + 65*z^3)/(108*z) + 
       ((-40 - 93*z + 9*z^2 + 40*z^3)*H[0, z])/(72*z) + 
       (5*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z])/(36*z) - 
       (17*(1 + z)*H[0, 0, z])/12 - (5*(1 + z)*H[0, 1, z])/6) - 
     (2*(-1 + z)*(2 + z)*(11 + 13*z)*H[1, 0, z])/(9*z) - 
     (2*(-1 + z)*(2 + z)*(11 + 13*z)*H[1, 1, z])/(9*z) - 
     ((-32 - 87*z + 3*z^2 + 32*z^3)*H[0, 0, 0, z])/(12*z) - 
     ((-16 - 39*z + 3*z^2 + 16*z^3)*H[0, 0, 1, z])/(6*z) - 
     ((-8 - 15*z + 3*z^2 + 8*z^3)*H[0, 1, 0, z])/(3*z) - 
     ((-8 - 15*z + 3*z^2 + 8*z^3)*H[0, 1, 1, z])/(3*z) - 
     (2*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 0, 0, z])/(3*z) - 
     (2*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 0, 1, z])/(3*z) - 
     (2*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 1, 0, z])/(3*z) - 
     (2*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 1, 1, z])/(3*z) + 
     (15*(1 + z)*H[0, 0, 0, 0, z])/2 + 7*(1 + z)*H[0, 0, 0, 1, z] + 
     6*(1 + z)*H[0, 0, 1, 0, z] + 6*(1 + z)*H[0, 0, 1, 1, z] + 
     4*(1 + z)*H[0, 1, 0, 0, z] + 4*(1 + z)*H[0, 1, 0, 1, z] + 
     4*(1 + z)*H[0, 1, 1, 0, z] + 4*(1 + z)*H[0, 1, 1, 1, z] + 
     ((-64 - 75*z + 39*z^2 + 64*z^3)/(18*z) - (19*(1 + z)*H[0, z])/3)*
      Zeta[3]) + eps^2*(-1/3888*((-1 + z)*(175279 + 483661*z + 13684*z^2))/
       z - ((-9091 - 27402*z + 19707*z^2 + 1720*z^3)*H[0, z])/(324*z) + 
     Pi^4*(-1/4320*(-124 - 669*z - 99*z^2 + 124*z^3)/z + 
       (19*(1 + z)*H[0, z])/144) - ((-1 + z)*(9091 + 23533*z + 1720*z^2)*
       H[1, z])/(324*z) - ((-914 - 3225*z + 1308*z^2 + 320*z^3)*H[0, 0, z])/
      (54*z) - ((-457 - 1275*z + 735*z^2 + 160*z^3)*H[0, 1, z])/(27*z) - 
     ((-1 + z)*(457 + 1057*z + 160*z^2)*H[1, 0, z])/(27*z) - 
     ((-1 + z)*(457 + 1057*z + 160*z^2)*H[1, 1, z])/(27*z) - 
     ((-176 - 624*z + 3*z^2 + 104*z^3)*H[0, 0, 0, z])/(18*z) - 
     ((-88 - 276*z + 15*z^2 + 52*z^3)*H[0, 0, 1, z])/(9*z) - 
     (2*(-44 - 102*z + 21*z^2 + 26*z^3)*H[0, 1, 0, z])/(9*z) - 
     (2*(-44 - 102*z + 21*z^2 + 26*z^3)*H[0, 1, 1, z])/(9*z) - 
     (4*(-1 + z)*(2 + z)*(11 + 13*z)*H[1, 0, 0, z])/(9*z) - 
     (4*(-1 + z)*(2 + z)*(11 + 13*z)*H[1, 0, 1, z])/(9*z) - 
     (4*(-1 + z)*(2 + z)*(11 + 13*z)*H[1, 1, 0, z])/(9*z) - 
     (4*(-1 + z)*(2 + z)*(11 + 13*z)*H[1, 1, 1, z])/(9*z) - 
     ((-64 - 183*z + 3*z^2 + 64*z^3)*H[0, 0, 0, 0, z])/(12*z) - 
     ((-32 - 87*z + 3*z^2 + 32*z^3)*H[0, 0, 0, 1, z])/(6*z) - 
     ((-16 - 39*z + 3*z^2 + 16*z^3)*H[0, 0, 1, 0, z])/(3*z) - 
     ((-16 - 39*z + 3*z^2 + 16*z^3)*H[0, 0, 1, 1, z])/(3*z) - 
     (2*(-8 - 15*z + 3*z^2 + 8*z^3)*H[0, 1, 0, 0, z])/(3*z) - 
     (2*(-8 - 15*z + 3*z^2 + 8*z^3)*H[0, 1, 0, 1, z])/(3*z) - 
     (2*(-8 - 15*z + 3*z^2 + 8*z^3)*H[0, 1, 1, 0, z])/(3*z) - 
     (2*(-8 - 15*z + 3*z^2 + 8*z^3)*H[0, 1, 1, 1, z])/(3*z) - 
     (4*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 0, 0, 0, z])/(3*z) - 
     (4*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 0, 0, 1, z])/(3*z) - 
     (4*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 0, 1, 0, z])/(3*z) - 
     (4*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 0, 1, 1, z])/(3*z) - 
     (4*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 1, 0, 0, z])/(3*z) - 
     (4*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 1, 0, 1, z])/(3*z) - 
     (4*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 1, 1, 0, z])/(3*z) - 
     (4*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 1, 1, 1, z])/(3*z) + 
     (31*(1 + z)*H[0, 0, 0, 0, 0, z])/2 + 15*(1 + z)*H[0, 0, 0, 0, 1, z] + 
     14*(1 + z)*H[0, 0, 0, 1, 0, z] + 14*(1 + z)*H[0, 0, 0, 1, 1, z] + 
     12*(1 + z)*H[0, 0, 1, 0, 0, z] + 12*(1 + z)*H[0, 0, 1, 0, 1, z] + 
     12*(1 + z)*H[0, 0, 1, 1, 0, z] + 12*(1 + z)*H[0, 0, 1, 1, 1, z] + 
     8*(1 + z)*H[0, 1, 0, 0, 0, z] + 8*(1 + z)*H[0, 1, 0, 0, 1, z] + 
     8*(1 + z)*H[0, 1, 0, 1, 0, z] + 8*(1 + z)*H[0, 1, 0, 1, 1, z] + 
     8*(1 + z)*H[0, 1, 1, 0, 0, z] + 8*(1 + z)*H[0, 1, 1, 0, 1, z] + 
     8*(1 + z)*H[0, 1, 1, 1, 0, z] + 8*(1 + z)*H[0, 1, 1, 1, 1, z] + 
     ((-352 - 456*z + 303*z^2 + 208*z^3)/(27*z) + 
       ((-128 - 267*z + 39*z^2 + 128*z^3)*H[0, z])/(18*z) + 
       (16*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, z])/(9*z) - 
       17*(1 + z)*H[0, 0, z] - (32*(1 + z)*H[0, 1, z])/3)*Zeta[3] + 
     Pi^2*((-2285 - 5700*z + 3837*z^2 + 800*z^3)/(648*z) + 
       ((-220 - 654*z + 51*z^2 + 130*z^3)*H[0, z])/(108*z) + 
       (5*(-1 + z)*(2 + z)*(11 + 13*z)*H[1, z])/(54*z) + 
       ((-80 - 213*z + 9*z^2 + 80*z^3)*H[0, 0, z])/(72*z) + 
       (5*(-8 - 15*z + 3*z^2 + 8*z^3)*H[0, 1, z])/(36*z) + 
       (5*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 0, z])/(18*z) + 
       (5*(-1 + z)*(4 + 7*z + 4*z^2)*H[1, 1, z])/(18*z) - 
       (37*(1 + z)*H[0, 0, 0, z])/12 - (5*(1 + z)*H[0, 0, 1, z])/2 - 
       (5*(1 + z)*H[0, 1, 0, z])/3 - (5*(1 + z)*H[0, 1, 1, z])/3 + 
       (41*(1 + z)*Zeta[3])/18) - 3*(1 + z)*Zeta[5]), 
 qD40 -> (-5*(-1 + z))/(2*eps^4) - (7*Pi^4*(-1 + z))/20 + 
   (8 - 3*z - 5*D0[1 - z])/eps^3 - (2087 - 29201*z + 21824*z^2 + 
     19472*z*D0[1 - z] - 14160*z*D1[1 - z] + 4752*z*D2[1 - z] - 
     1440*z*D3[1 - z])/(216*z) + ((224 + 1528*z + 225*z^2 + 391*z^3)*H[0, z])/
    (36*(-1 + z)*z) + ((-112 + 321*z + 198*z^2)*H[1, z])/(18*z) + 
   (2*Pi^2*(-1 + z) - (36 - 743*z + 545*z^2 + 396*z*D0[1 - z] - 
       360*z*D1[1 - z])/(36*z) + ((9 + 11*z^2)*H[0, z])/(2*(-1 + z)) + 
     5*(1 + z)*H[1, z])/eps^2 + 
   Pi^2*((-204 + 3653*z - 5992*z^2 + 2741*z^3 - 1848*z*D0[1 - z] + 
       1848*z^2*D0[1 - z] + 1728*z*D1[1 - z] - 1728*z^2*D1[1 - z])/
      (216*(-1 + z)*z) - ((1 + z)^2*H[-1, z])/(6*z) - 
     ((51 + 65*z^2)*H[0, z])/(12*(-1 + z)) - 
     ((1 + z)*(1 - 25*z + 25*z^2)*H[1, z])/(6*(-1 + z)*z)) - 
   ((1 + z)^2*H[-1, 0, z])/z + ((16 + 106*z + 74*z^2 + 47*z^3)*H[0, 0, z])/
    (4*(-1 + z)*z) + ((24 + 140*z + 72*z^2 + 41*z^3)*H[0, 1, z])/
    (6*(-1 + z)*z) + ((22 + 144*z + 93*z^2 + 51*z^3)*H[1, 0, z])/
    (6*(-1 + z)*z) + ((-4 + 17*z + 5*z^2)*H[1, 1, z])/z - 
   (2*(1 + z)^2*H[-1, -1, 0, z])/z + ((1 + z)^2*H[-1, 0, 0, z])/z + 
   ((-2 + z)*(1 + z)*H[0, -1, 0, z])/((-1 + z)*z) + 
   ((39 + 53*z^2)*H[0, 0, 0, z])/(2*(-1 + z)) + ((19 + 25*z^2)*H[0, 0, 1, z])/
    (-1 + z) + ((17 + 21*z^2)*H[0, 1, 0, z])/(-1 + z) + 
   (2*(9 + 11*z^2)*H[0, 1, 1, z])/(-1 + z) + 
   ((-4 + 45*z + 41*z^3)*H[1, 0, 0, z])/(2*(-1 + z)*z) + 
   (21*(1 + z^2)*H[1, 0, 1, z])/(-1 + z) + 
   ((-1 + 21*z + 20*z^3)*H[1, 1, 0, z])/((-1 + z)*z) + 
   20*(1 + z)*H[1, 1, 1, z] + 
   ((6 + 375*z - 544*z^2 + 115*z^3 - 272*z*D0[1 - z] + 272*z^2*D0[1 - z])*
     Zeta[3])/(6*(-1 + z)*z) + 
   ((Pi^2*(235 - 308*z + 79*z^2 - 144*D0[1 - z] + 144*z*D0[1 - z]))/
      (36*(-1 + z)) - (336 - 5831*z + 4274*z^2 + 3540*z*D0[1 - z] - 
       2376*z*D1[1 - z] + 1080*z*D2[1 - z])/(108*z) + 
     ((24 + 140*z + 72*z^2 + 41*z^3)*H[0, z])/(12*(-1 + z)*z) + 
     ((-4 + 17*z + 5*z^2)*H[1, z])/(2*z) + ((19 + 25*z^2)*H[0, 0, z])/
      (2*(-1 + z)) + ((9 + 11*z^2)*H[0, 1, z])/(-1 + z) + 
     (21*(1 + z^2)*H[1, 0, z])/(2*(-1 + z)) + 10*(1 + z)*H[1, 1, z] + 
     (68*(-1 + z)*Zeta[3])/3)/eps + 
   eps*((Pi^4*(90 - 1300*z + 1883*z^2 + 8*z^3 + 756*z*D0[1 - z] - 
        756*z^2*D0[1 - z]))/(1080*(-1 + z)*z) - 
     (106785 - 1283149*z + 994366*z^2 + 929196*z*D0[1 - z] - 
       700992*z*D1[1 - z] + 254880*z*D2[1 - z] - 57024*z*D3[1 - z] + 
       12960*z*D4[1 - z])/(3888*z) + ((2087 + 14609*z - 2067*z^2 + 4211*z^3)*
       H[0, z])/(108*(-1 + z)*z) + ((-2087 + 3390*z + 3987*z^2)*H[1, z])/
      (108*z) - ((1 + 6*z + z^2)*H[-1, 0, z])/z + 
     ((448 + 3438*z + 657*z^2 + 1313*z^3)*H[0, 0, z])/(36*(-1 + z)*z) + 
     ((224 + 1528*z + 225*z^2 + 391*z^3)*H[0, 1, z])/(18*(-1 + z)*z) + 
     ((207 + 1551*z + 234*z^2 + 646*z^3)*H[1, 0, z])/(18*(-1 + z)*z) + 
     ((-112 + 321*z + 198*z^2)*H[1, 1, z])/(9*z) + 
     (2*(1 + z + z^2)*H[-1, -1, 0, z])/z - ((4 + 7*z + 4*z^2)*H[-1, 0, 0, z])/
      z - (2*(1 + z)^2*H[-1, 0, 1, z])/z + ((4 + 7*z + 5*z^2)*H[0, -1, 0, z])/
      ((-1 + z)*z) + ((96 + 674*z + 522*z^2 + 341*z^3)*H[0, 0, 0, z])/
      (12*(-1 + z)*z) + ((16 + 106*z + 74*z^2 + 47*z^3)*H[0, 0, 1, z])/
      (2*(-1 + z)*z) + (2*(11 + 67*z + 33*z^2 + 22*z^3)*H[0, 1, 0, z])/
      (3*(-1 + z)*z) + ((24 + 140*z + 72*z^2 + 41*z^3)*H[0, 1, 1, z])/
      (3*(-1 + z)*z) + ((44 + 324*z + 267*z^2 + 171*z^3)*H[1, 0, 0, z])/
      (6*(-1 + z)*z) + ((22 + 144*z + 93*z^2 + 51*z^3)*H[1, 0, 1, z])/
      (3*(-1 + z)*z) + ((22 + 144*z + 93*z^2 + 51*z^3)*H[1, 1, 0, z])/
      (3*(-1 + z)*z) + (2*(-4 + 17*z + 5*z^2)*H[1, 1, 1, z])/z + 
     (8*(1 + z)^2*H[-1, -1, -1, 0, z])/z - (10*(1 + z)^2*H[-1, -1, 0, 0, z])/
      z - (4*(1 + z)^2*H[-1, -1, 0, 1, z])/z - 
     (6*(1 + z)^2*H[-1, 0, -1, 0, z])/z + (3*(1 + z)^2*H[-1, 0, 0, 0, z])/z + 
     (2*(1 + z)^2*H[-1, 0, 0, 1, z])/z - 
     (2*(1 + z)*(-4 + z + 2*z^2)*H[0, -1, -1, 0, z])/((-1 + z)*z) + 
     (2*(1 + z)*(-5 + 2*z + z^2)*H[0, -1, 0, 0, z])/((-1 + z)*z) + 
     (2*(-2 + z)*(1 + z)*H[0, -1, 0, 1, z])/((-1 + z)*z) + 
     (6*(-2 + z)*(1 + z)*H[0, 0, -1, 0, z])/((-1 + z)*z) + 
     ((79 + 109*z^2)*H[0, 0, 0, 0, z])/(2*(-1 + z)) + 
     ((39 + 53*z^2)*H[0, 0, 0, 1, z])/(-1 + z) + 
     (12*(3 + 4*z^2)*H[0, 0, 1, 0, z])/(-1 + z) + 
     (2*(19 + 25*z^2)*H[0, 0, 1, 1, z])/(-1 + z) + 
     ((-6 + 30*z + z^2 + 35*z^3)*H[0, 1, 0, 0, z])/((-1 + z)*z) + 
     (2*(17 + 21*z^2)*H[0, 1, 0, 1, z])/(-1 + z) + 
     (2*(-1 + 17*z + 20*z^3)*H[0, 1, 1, 0, z])/((-1 + z)*z) + 
     (4*(9 + 11*z^2)*H[0, 1, 1, 1, z])/(-1 + z) - 
     (6*(1 + z)*(1 - z + z^2)*H[1, 0, -1, 0, z])/((-1 + z)*z) + 
     (3*(-4 + 31*z + 27*z^3)*H[1, 0, 0, 0, z])/(2*(-1 + z)*z) + 
     ((-4 + 45*z + 41*z^3)*H[1, 0, 0, 1, z])/((-1 + z)*z) + 
     (42*(1 + z^2)*H[1, 0, 1, 0, z])/(-1 + z) + 
     (42*(1 + z^2)*H[1, 0, 1, 1, z])/(-1 + z) + 
     ((-11 + 45*z + 34*z^3)*H[1, 1, 0, 0, z])/((-1 + z)*z) + 
     (2*(-1 + 21*z + 20*z^3)*H[1, 1, 0, 1, z])/((-1 + z)*z) + 
     (2*(-2 + 21*z + 19*z^3)*H[1, 1, 1, 0, z])/((-1 + z)*z) + 
     40*(1 + z)*H[1, 1, 1, 1, z] + 
     ((-720 + 9113*z - 18226*z^2 + 7484*z^3 - 4950*z*D0[1 - z] + 
         4950*z^2*D0[1 - z] + 4896*z*D1[1 - z] - 4896*z^2*D1[1 - z])/
        (54*(-1 + z)*z) - (7*(1 + z)^2*H[-1, z])/z - 
       ((-6 + 177*z - 6*z^2 + 191*z^3)*H[0, z])/(3*(-1 + z)*z) - 
       ((21 + 136*z + 136*z^2)*H[1, z])/(3*z))*Zeta[3] + 
     Pi^2*((-628 + 9859*z - 16513*z^2 + 7822*z^3 - 5632*z*D0[1 - z] + 
         5632*z^2*D0[1 - z] + 3696*z*D1[1 - z] - 3696*z^2*D1[1 - z] - 
         1728*z*D2[1 - z] + 1728*z^2*D2[1 - z])/(216*(-1 + z)*z) + 
       ((3 + 5*z + 3*z^2)*H[-1, z])/(6*z) - 
       ((136 + 824*z + 564*z^2 + 299*z^3)*H[0, z])/(72*(-1 + z)*z) - 
       ((-70 + 195*z + 39*z^2)*H[1, z])/(36*z) + (4*(1 + z)^2*H[-1, -1, z])/
        (3*z) - ((1 + z)^2*H[-1, 0, z])/(3*z) - 
       ((1 + z)*(-8 + 3*z + 2*z^2)*H[0, -1, z])/(6*(-1 + z)*z) - 
       ((105 + 139*z^2)*H[0, 0, z])/(12*(-1 + z)) - 
       ((46 + z + 59*z^2)*H[0, 1, z])/(6*(-1 + z)) - 
       ((-8 + 111*z + 103*z^3)*H[1, 0, z])/(12*(-1 + z)*z) - 
       ((1 + z)*(1 - 25*z + 25*z^2)*H[1, 1, z])/(3*(-1 + z)*z) - 
       (217*(-1 + z)*Zeta[3])/12) + 68*(-1 + z)*Zeta[5]) + 
   eps^2*((-39*Pi^6*(-1 + z))/1120 - (1759341 - 18111989*z + 14815082*z^2 + 
       14538972*z*D0[1 - z] - 11150352*z*D1[1 - z] + 4205952*z*D2[1 - z] - 
       1019520*z*D3[1 - z] + 171072*z*D4[1 - z] - 31104*z*D5[1 - z])/
      (23328*z) + ((35595 + 267581*z - 89397*z^2 + 74597*z^3)*H[0, z])/
      (648*(-1 + z)*z) + ((-11865 + 7952*z + 24135*z^2)*H[1, z])/(216*z) + 
     Pi^4*(-1/12960*(-1644 + 37561*z - 71432*z^2 + 17755*z^3 - 
          21516*z*D0[1 - z] + 21516*z^2*D0[1 - z] + 18144*z*D1[1 - z] - 
          18144*z^2*D1[1 - z])/((-1 + z)*z) - (5*(1 + z)^2*H[-1, z])/(18*z) + 
       ((120 + 311*z + 120*z^2 + 981*z^3)*H[0, z])/(720*(-1 + z)*z) + 
       ((80 - 237*z + 347*z^3)*H[1, z])/(360*(-1 + z)*z)) - 
     ((5 + 14*z + 5*z^2)*H[-1, 0, z])/z + 
     ((2087 + 16008*z - 1905*z^2 + 6531*z^3)*H[0, 0, z])/(54*(-1 + z)*z) + 
     ((2087 + 14609*z - 2067*z^2 + 4211*z^3)*H[0, 1, z])/(54*(-1 + z)*z) + 
     ((625 + 4642*z - 188*z^2 + 1975*z^3)*H[1, 0, z])/(18*(-1 + z)*z) + 
     ((-2087 + 3390*z + 3987*z^2)*H[1, 1, z])/(54*z) + 
     (2*(1 + 8*z + 2*z^2)*H[-1, -1, 0, z])/z - 
     ((4 + 26*z + 5*z^2)*H[-1, 0, 0, z])/z - 
     (2*(1 + 6*z + z^2)*H[-1, 0, 1, z])/z + ((4 + 27*z + z^2)*H[0, -1, 0, z])/
      ((-1 + z)*z) + ((896 + 7258*z + 1521*z^2 + 3157*z^3)*H[0, 0, 0, z])/
      (36*(-1 + z)*z) + ((448 + 3438*z + 657*z^2 + 1313*z^3)*H[0, 0, 1, z])/
      (18*(-1 + z)*z) + ((207 + 1429*z + 207*z^2 + 391*z^3)*H[0, 1, 0, z])/
      (9*(-1 + z)*z) + ((224 + 1528*z + 225*z^2 + 391*z^3)*H[0, 1, 1, z])/
      (9*(-1 + z)*z) + ((381 + 3435*z + 486*z^2 + 2096*z^3)*H[1, 0, 0, z])/
      (18*(-1 + z)*z) + ((207 + 1551*z + 234*z^2 + 646*z^3)*H[1, 0, 1, z])/
      (9*(-1 + z)*z) + ((207 + 1560*z + 216*z^2 + 655*z^3)*H[1, 1, 0, z])/
      (9*(-1 + z)*z) + (2*(-112 + 321*z + 198*z^2)*H[1, 1, 1, z])/(9*z) - 
     (4*(1 + z^2)*H[-1, -1, -1, 0, z])/z + 
     (2*(4 + 3*z + 4*z^2)*H[-1, -1, 0, 0, z])/z + 
     (4*(1 + z + z^2)*H[-1, -1, 0, 1, z])/z + 
     (2*(2 + z + 2*z^2)*H[-1, 0, -1, 0, z])/z - 
     ((10 + 17*z + 10*z^2)*H[-1, 0, 0, 0, z])/z - 
     (2*(4 + 7*z + 4*z^2)*H[-1, 0, 0, 1, z])/z - 
     (4*(1 + z)^2*H[-1, 0, 1, 0, z])/z - (4*(1 + z)^2*H[-1, 0, 1, 1, z])/z - 
     (2*(4 + 5*z + 7*z^2)*H[0, -1, -1, 0, z])/((-1 + z)*z) + 
     (2*(8 + 13*z + 11*z^2)*H[0, -1, 0, 0, z])/((-1 + z)*z) + 
     (2*(4 + 7*z + 5*z^2)*H[0, -1, 0, 1, z])/((-1 + z)*z) + 
     (2*(8 + 13*z + 11*z^2)*H[0, 0, -1, 0, z])/((-1 + z)*z) + 
     ((64 + 462*z + 374*z^2 + 247*z^3)*H[0, 0, 0, 0, z])/(4*(-1 + z)*z) + 
     ((96 + 674*z + 522*z^2 + 341*z^3)*H[0, 0, 0, 1, z])/(6*(-1 + z)*z) + 
     ((44 + 306*z + 210*z^2 + 147*z^3)*H[0, 0, 1, 0, z])/(3*(-1 + z)*z) + 
     ((16 + 106*z + 74*z^2 + 47*z^3)*H[0, 0, 1, 1, z])/((-1 + z)*z) + 
     ((50 + 271*z + 129*z^2 + 97*z^3)*H[0, 1, 0, 0, z])/(3*(-1 + z)*z) + 
     (4*(11 + 67*z + 33*z^2 + 22*z^3)*H[0, 1, 0, 1, z])/(3*(-1 + z)*z) + 
     (4*(11 + 67*z + 33*z^2 + 22*z^3)*H[0, 1, 1, 0, z])/(3*(-1 + z)*z) + 
     (2*(24 + 140*z + 72*z^2 + 41*z^3)*H[0, 1, 1, 1, z])/(3*(-1 + z)*z) + 
     (4*(1 + z)^3*H[1, 0, -1, 0, z])/((-1 + z)*z) + 
     ((88 + 684*z + 615*z^2 + 411*z^3)*H[1, 0, 0, 0, z])/(6*(-1 + z)*z) + 
     ((44 + 324*z + 267*z^2 + 171*z^3)*H[1, 0, 0, 1, z])/(3*(-1 + z)*z) + 
     (2*(22 + 144*z + 93*z^2 + 51*z^3)*H[1, 0, 1, 0, z])/(3*(-1 + z)*z) + 
     (2*(22 + 144*z + 93*z^2 + 51*z^3)*H[1, 0, 1, 1, z])/(3*(-1 + z)*z) + 
     ((44 + 324*z + 267*z^2 + 171*z^3)*H[1, 1, 0, 0, z])/(3*(-1 + z)*z) + 
     (2*(22 + 144*z + 93*z^2 + 51*z^3)*H[1, 1, 0, 1, z])/(3*(-1 + z)*z) + 
     (2*(22 + 144*z + 93*z^2 + 51*z^3)*H[1, 1, 1, 0, z])/(3*(-1 + z)*z) + 
     (4*(-4 + 17*z + 5*z^2)*H[1, 1, 1, 1, z])/z - 
     (24*(1 + z)^2*H[-1, -1, -1, -1, 0, z])/z + 
     (36*(1 + z)^2*H[-1, -1, -1, 0, 0, z])/z + 
     (16*(1 + z)^2*H[-1, -1, -1, 0, 1, z])/z + 
     (20*(1 + z)^2*H[-1, -1, 0, -1, 0, z])/z - 
     (26*(1 + z)^2*H[-1, -1, 0, 0, 0, z])/z - 
     (20*(1 + z)^2*H[-1, -1, 0, 0, 1, z])/z - 
     (8*(1 + z)^2*H[-1, -1, 0, 1, 0, z])/z - 
     (8*(1 + z)^2*H[-1, -1, 0, 1, 1, z])/z + 
     (20*(1 + z)^2*H[-1, 0, -1, -1, 0, z])/z - 
     (28*(1 + z)^2*H[-1, 0, -1, 0, 0, z])/z - 
     (12*(1 + z)^2*H[-1, 0, -1, 0, 1, z])/z - 
     (28*(1 + z)^2*H[-1, 0, 0, -1, 0, z])/z + 
     (7*(1 + z)^2*H[-1, 0, 0, 0, 0, z])/z + 
     (6*(1 + z)^2*H[-1, 0, 0, 0, 1, z])/z + 
     (4*(1 + z)^2*H[-1, 0, 0, 1, 0, z])/z + 
     (4*(1 + z)^2*H[-1, 0, 0, 1, 1, z])/z - 
     (6*(1 + z)^2*H[-1, 0, 1, 0, 0, z])/z + 
     (4*(1 + z)*(-6 + z + 4*z^2)*H[0, -1, -1, -1, 0, z])/((-1 + z)*z) - 
     (4*(1 + z)*(-9 + 2*z + 5*z^2)*H[0, -1, -1, 0, 0, z])/((-1 + z)*z) - 
     (4*(1 + z)*(-4 + z + 2*z^2)*H[0, -1, -1, 0, 1, z])/((-1 + z)*z) - 
     (4*(1 + z)*(-5 + z + 3*z^2)*H[0, -1, 0, -1, 0, z])/((-1 + z)*z) + 
     (2*(1 + z)*(-13 + 5*z + 3*z^2)*H[0, -1, 0, 0, 0, z])/((-1 + z)*z) + 
     (4*(1 + z)*(-5 + 2*z + z^2)*H[0, -1, 0, 0, 1, z])/((-1 + z)*z) + 
     (4*(-2 + z)*(1 + z)*H[0, -1, 0, 1, 0, z])/((-1 + z)*z) + 
     (4*(-2 + z)*(1 + z)*H[0, -1, 0, 1, 1, z])/((-1 + z)*z) - 
     (4*(1 + z)*(-8 + 3*z + 2*z^2)*H[0, 0, -1, -1, 0, z])/((-1 + z)*z) + 
     (4*(1 + z)*(-13 + 6*z + z^2)*H[0, 0, -1, 0, 0, z])/((-1 + z)*z) + 
     (12*(-2 + z)*(1 + z)*H[0, 0, -1, 0, 1, z])/((-1 + z)*z) + 
     (28*(-2 + z)*(1 + z)*H[0, 0, 0, -1, 0, z])/((-1 + z)*z) + 
     ((159 + 221*z^2)*H[0, 0, 0, 0, 0, z])/(2*(-1 + z)) + 
     ((79 + 109*z^2)*H[0, 0, 0, 0, 1, z])/(-1 + z) + 
     (2*(37 + 51*z^2)*H[0, 0, 0, 1, 0, z])/(-1 + z) + 
     (2*(39 + 53*z^2)*H[0, 0, 0, 1, 1, z])/(-1 + z) + 
     (2*(-10 + 30*z + 3*z^2 + 41*z^3)*H[0, 0, 1, 0, 0, z])/((-1 + z)*z) + 
     (24*(3 + 4*z^2)*H[0, 0, 1, 0, 1, z])/(-1 + z) + 
     (4*(-1 + 18*z + 23*z^3)*H[0, 0, 1, 1, 0, z])/((-1 + z)*z) + 
     (4*(19 + 25*z^2)*H[0, 0, 1, 1, 1, z])/(-1 + z) - 
     (4*(1 + z)*(5 - 4*z + 3*z^2)*H[0, 1, 0, -1, 0, z])/((-1 + z)*z) + 
     ((-18 + 56*z + 3*z^2 + 63*z^3)*H[0, 1, 0, 0, 0, z])/((-1 + z)*z) + 
     (2*(-6 + 30*z + z^2 + 35*z^3)*H[0, 1, 0, 0, 1, z])/((-1 + z)*z) + 
     (4*(17 + 21*z^2)*H[0, 1, 0, 1, 0, z])/(-1 + z) + 
     (4*(17 + 21*z^2)*H[0, 1, 0, 1, 1, z])/(-1 + z) + 
     (2*(-13 + 30*z + z^2 + 28*z^3)*H[0, 1, 1, 0, 0, z])/((-1 + z)*z) + 
     (4*(-1 + 17*z + 20*z^3)*H[0, 1, 1, 0, 1, z])/((-1 + z)*z) + 
     (4*(-2 + 17*z + 19*z^3)*H[0, 1, 1, 1, 0, z])/((-1 + z)*z) + 
     (8*(9 + 11*z^2)*H[0, 1, 1, 1, 1, z])/(-1 + z) + 
     (12*(1 + z)*(1 - z + z^2)*H[1, 0, -1, -1, 0, z])/((-1 + z)*z) - 
     (24*(1 + z)*(1 - z + z^2)*H[1, 0, -1, 0, 0, z])/((-1 + z)*z) - 
     (12*(1 + z)*(1 - z + z^2)*H[1, 0, -1, 0, 1, z])/((-1 + z)*z) - 
     (28*(1 + z)*(1 - z + z^2)*H[1, 0, 0, -1, 0, z])/((-1 + z)*z) + 
     (7*(-4 + 27*z + 23*z^3)*H[1, 0, 0, 0, 0, z])/(2*(-1 + z)*z) + 
     (3*(-4 + 31*z + 27*z^3)*H[1, 0, 0, 0, 1, z])/((-1 + z)*z) + 
     (2*(-4 + 45*z + 41*z^3)*H[1, 0, 0, 1, 0, z])/((-1 + z)*z) + 
     (2*(-4 + 45*z + 41*z^3)*H[1, 0, 0, 1, 1, z])/((-1 + z)*z) + 
     (14*(-1 + 6*z + 5*z^3)*H[1, 0, 1, 0, 0, z])/((-1 + z)*z) + 
     (84*(1 + z^2)*H[1, 0, 1, 0, 1, z])/(-1 + z) + 
     (4*(-1 + 21*z + 20*z^3)*H[1, 0, 1, 1, 0, z])/((-1 + z)*z) + 
     (84*(1 + z^2)*H[1, 0, 1, 1, 1, z])/(-1 + z) - 
     (20*(1 + z)*(1 - z + z^2)*H[1, 1, 0, -1, 0, z])/((-1 + z)*z) + 
     (31*(-1 + 3*z + 2*z^3)*H[1, 1, 0, 0, 0, z])/((-1 + z)*z) + 
     (2*(-11 + 45*z + 34*z^3)*H[1, 1, 0, 0, 1, z])/((-1 + z)*z) + 
     (4*(-1 + 21*z + 20*z^3)*H[1, 1, 0, 1, 0, z])/((-1 + z)*z) + 
     (4*(-1 + 21*z + 20*z^3)*H[1, 1, 0, 1, 1, z])/((-1 + z)*z) + 
     (18*(-2 + 5*z + 3*z^3)*H[1, 1, 1, 0, 0, z])/((-1 + z)*z) + 
     (4*(-2 + 21*z + 19*z^3)*H[1, 1, 1, 0, 1, z])/((-1 + z)*z) + 
     (12*(-1 + 7*z + 6*z^3)*H[1, 1, 1, 1, 0, z])/((-1 + z)*z) + 
     80*(1 + z)*H[1, 1, 1, 1, 1, z] + 
     ((-6600 + 76121*z - 149707*z^2 + 62960*z^3 - 48198*z*D0[1 - z] + 
         48198*z^2*D0[1 - z] + 29700*z*D1[1 - z] - 29700*z^2*D1[1 - z] - 
         14688*z*D2[1 - z] + 14688*z^2*D2[1 - z])/(162*(-1 + z)*z) + 
       (7*(1 + z + z^2)*H[-1, z])/z - ((480 + 2678*z + 1638*z^2 + 689*z^3)*
         H[0, z])/(18*(-1 + z)*z) - ((81 - 143*z + 216*z^2 + 74*z^3)*H[1, z])/
        (3*(-1 + z)*z) + (28*(1 + z)^2*H[-1, -1, z])/z - 
       (6*(1 + z)^2*H[-1, 0, z])/z - (7*(1 + z)*(-4 + z + 2*z^2)*H[0, -1, z])/
        ((-1 + z)*z) - ((-12 + 367*z - 12*z^2 + 421*z^3)*H[0, 0, z])/
        (3*(-1 + z)*z) - ((-72 + 279*z + 15*z^2 + 316*z^3)*H[0, 1, z])/
        (3*(-1 + z)*z) - ((-12 + 115*z + 103*z^3)*H[1, 0, z])/((-1 + z)*z) - 
       (2*(-33 - 115*z + 124*z^3)*H[1, 1, z])/(3*(-1 + z)*z))*Zeta[3] - 
     (3719*(-1 + z)*Zeta[3]^2)/36 + 
     Pi^2*((-36393 + 439628*z - 733207*z^2 + 357836*z^3 - 
         282168*z*D0[1 - z] + 282168*z^2*D0[1 - z] + 202752*z*D1[1 - z] - 
         202752*z^2*D1[1 - z] - 66528*z*D2[1 - z] + 66528*z^2*D2[1 - z] + 
         20736*z*D3[1 - z] - 20736*z^2*D3[1 - z])/(3888*(-1 + z)*z) + 
       ((3 + 20*z + 4*z^2)*H[-1, z])/(6*z) - 
       ((1256 + 9196*z + 1683*z^2 + 3017*z^3)*H[0, z])/(216*(-1 + z)*z) - 
       ((-612 + 1291*z + 490*z^2)*H[1, z])/(108*z) - 
       ((3 + 2*z + 3*z^2)*H[-1, -1, z])/(3*z) + 
       ((9 + 16*z + 9*z^2)*H[-1, 0, z])/(6*z) - 
       ((12 + 19*z + 17*z^2)*H[0, -1, z])/(6*(-1 + z)*z) - 
       ((272 + 1762*z + 1362*z^2 + 775*z^3)*H[0, 0, z])/(72*(-1 + z)*z) - 
       ((152 + 766*z + 414*z^2 + 193*z^3)*H[0, 1, z])/(36*(-1 + z)*z) - 
       ((110 + 792*z + 627*z^2 + 393*z^3)*H[1, 0, z])/(36*(-1 + z)*z) - 
       ((-70 + 195*z + 39*z^2)*H[1, 1, z])/(18*z) - 
       (14*(1 + z)^2*H[-1, -1, -1, z])/(3*z) + (11*(1 + z)^2*H[-1, -1, 0, z])/
        (3*z) + (11*(1 + z)^2*H[-1, 0, -1, z])/(3*z) - 
       (7*(1 + z)^2*H[-1, 0, 0, z])/(6*z) + ((1 + z)^2*H[-1, 0, 1, z])/z + 
       ((1 + z)*(-14 + 3*z + 8*z^2)*H[0, -1, -1, z])/(3*(-1 + z)*z) - 
       ((1 + z)*(-22 + 9*z + 4*z^2)*H[0, -1, 0, z])/(6*(-1 + z)*z) - 
       ((1 + z)*(-20 + 9*z + 2*z^2)*H[0, 0, -1, z])/(3*(-1 + z)*z) - 
       ((213 + 287*z^2)*H[0, 0, 0, z])/(12*(-1 + z)) - 
       ((-8 + 93*z + 6*z^2 + 133*z^3)*H[0, 0, 1, z])/(6*(-1 + z)*z) - 
       ((-12 + 77*z + 2*z^2 + 91*z^3)*H[0, 1, 0, z])/(6*(-1 + z)*z) - 
       ((46 + z + 59*z^2)*H[0, 1, 1, z])/(3*(-1 + z)) + 
       (3*(1 + z)*(1 - z + z^2)*H[1, 0, -1, z])/((-1 + z)*z) - 
       (7*(-4 + 33*z + 29*z^3)*H[1, 0, 0, z])/(12*(-1 + z)*z) - 
       ((-2 + 105*z + 103*z^3)*H[1, 0, 1, z])/(6*(-1 + z)*z) - 
       ((-23 + 111*z + 88*z^3)*H[1, 1, 0, z])/(6*(-1 + z)*z) - 
       (2*(1 + z)*(1 - 25*z + 25*z^2)*H[1, 1, 1, z])/(3*(-1 + z)*z) - 
       ((90 + 5063*z - 7984*z^2 + 1025*z^3 - 3906*z*D0[1 - z] + 
          3906*z^2*D0[1 - z])*Zeta[3])/(108*(-1 + z)*z)) + 
     ((360 + 1017*z - 2214*z^2 + 1037*z^3 - 1360*z*D0[1 - z] + 
        1360*z^2*D0[1 - z])*Zeta[5])/(10*(-1 + z)*z)), 
 qE40 -> (5*(-1 + z))/(12*eps^3) + (-3 - 28*z + 19*z^2 + 15*z*D0[1 - z])/
    (18*eps^2*z) - (Pi^2*(-5 - 42*z + 30*z^2 + 23*z*D0[1 - z]))/(36*z) + 
   (-7416 - 27893*z + 26399*z^2 + 20052*z*D0[1 - z] - 13536*z*D1[1 - z] + 
     4320*z*D2[1 - z])/(2592*z) - ((-26 + 106*z + 3*z^2 + 16*z^3)*H[0, z])/
    (18*(-1 + z)*z) - ((52 + 24*z + 27*z^2)*H[1, z])/(36*z) + 
   ((-23*Pi^2*(-1 + z))/72 + (-104 - 605*z + 503*z^2 + 376*z*D0[1 - z] - 
       240*z*D1[1 - z])/(144*z) - ((-4 + 19*z + 7*z^3)*H[0, z])/
      (12*(-1 + z)*z) - ((2 + 3*z + 3*z^2)*H[1, z])/(6*z))/eps - 
   ((-8 + 39*z + 3*z^2 + 16*z^3)*H[0, 0, z])/(12*(-1 + z)*z) - 
   ((-4 + 19*z + 7*z^3)*H[0, 1, z])/(6*(-1 + z)*z) - 
   ((-8 + 36*z + 3*z^2 + 13*z^3)*H[1, 0, z])/(12*(-1 + z)*z) - 
   ((2 + 3*z + 3*z^2)*H[1, 1, z])/(3*z) - (59*(-1 + z)*Zeta[3])/18 + 
   eps*((59*Pi^4*(-1 + z))/864 + (-154992 - 403273*z + 442819*z^2 + 
       343356*z*D0[1 - z] - 240624*z*D1[1 - z] + 81216*z*D2[1 - z] - 
       17280*z*D3[1 - z])/(15552*z) - ((-1236 + 4682*z - 399*z^2 + 407*z^3)*
       H[0, z])/(216*(-1 + z)*z) - ((412 - 40*z + 123*z^2)*H[1, z])/(72*z) + 
     Pi^2*(-1/2592*(-1560 - 8671*z + 7645*z^2 + 5400*z*D0[1 - z] - 
          3312*z*D1[1 - z])/z + ((-20 + 97*z + 6*z^2 + 39*z^3)*H[0, z])/
        (72*(-1 + z)*z) + ((10 + 11*z + 14*z^2)*H[1, z])/(36*z)) - 
     ((-104 + 420*z + 21*z^2 + 89*z^3)*H[0, 0, z])/(36*(-1 + z)*z) - 
     ((-26 + 106*z + 3*z^2 + 16*z^3)*H[0, 1, z])/(9*(-1 + z)*z) - 
     ((-52 + 216*z - 3*z^2 + 37*z^3)*H[1, 0, z])/(18*(-1 + z)*z) - 
     ((52 + 24*z + 27*z^2)*H[1, 1, z])/(18*z) - 
     ((-16 + 79*z + 9*z^2 + 34*z^3)*H[0, 0, 0, z])/(12*(-1 + z)*z) - 
     ((-8 + 39*z + 3*z^2 + 16*z^3)*H[0, 0, 1, z])/(6*(-1 + z)*z) - 
     ((-4 + 19*z + 7*z^3)*H[0, 1, 0, z])/(3*(-1 + z)*z) - 
     ((-4 + 19*z + 7*z^3)*H[0, 1, 1, z])/(3*(-1 + z)*z) - 
     ((-16 + 72*z + 15*z^2 + 29*z^3)*H[1, 0, 0, z])/(12*(-1 + z)*z) - 
     ((-8 + 36*z + 3*z^2 + 13*z^3)*H[1, 0, 1, z])/(6*(-1 + z)*z) - 
     ((-8 + 36*z + 3*z^2 + 13*z^3)*H[1, 1, 0, z])/(6*(-1 + z)*z) - 
     (2*(2 + 3*z + 3*z^2)*H[1, 1, 1, z])/(3*z) - 
     ((96 + 560*z - 1267*z^2 + 503*z^3 - 354*z*D0[1 - z] + 354*z^2*D0[1 - z])*
       Zeta[3])/(54*(-1 + z)*z)) + 
   eps^2*((Pi^4*(31 + 483*z - 839*z^2 + 241*z^3 - 295*z*D0[1 - z] + 
        295*z^2*D0[1 - z]))/(2160*(-1 + z)*z) + 
     (-1015280 - 1835155*z + 2440465*z^2 + 1917508*z*D0[1 - z] - 
       1373424*z*D1[1 - z] + 481248*z*D2[1 - z] - 108288*z*D3[1 - z] + 
       17280*z*D4[1 - z])/(31104*z) - 
     ((-25832 + 95570*z - 17985*z^2 + 6569*z^3)*H[0, z])/(1296*(-1 + z)*z) - 
     ((25832 - 12684*z + 6093*z^2)*H[1, z])/(1296*z) - 
     ((-1236 + 4674*z - 381*z^2 + 583*z^3)*H[0, 0, z])/(108*(-1 + z)*z) - 
     ((-1236 + 4682*z - 399*z^2 + 407*z^3)*H[0, 1, z])/(108*(-1 + z)*z) - 
     ((-618 + 2349*z - 258*z^2 + 263*z^3)*H[1, 0, z])/(54*(-1 + z)*z) - 
     ((412 - 40*z + 123*z^2)*H[1, 1, z])/(36*z) - 
     ((-208 + 836*z + 51*z^2 + 203*z^3)*H[0, 0, 0, z])/(36*(-1 + z)*z) - 
     ((-104 + 420*z + 21*z^2 + 89*z^3)*H[0, 0, 1, z])/(18*(-1 + z)*z) - 
     (2*(-26 + 106*z + 3*z^2 + 16*z^3)*H[0, 1, 0, z])/(9*(-1 + z)*z) - 
     (2*(-26 + 106*z + 3*z^2 + 16*z^3)*H[0, 1, 1, z])/(9*(-1 + z)*z) - 
     ((-52 + 216*z - 3*z^2 + 52*z^3)*H[1, 0, 0, z])/(9*(-1 + z)*z) - 
     ((-52 + 216*z - 3*z^2 + 37*z^3)*H[1, 0, 1, z])/(9*(-1 + z)*z) - 
     ((-52 + 216*z - 3*z^2 + 37*z^3)*H[1, 1, 0, z])/(9*(-1 + z)*z) - 
     ((52 + 24*z + 27*z^2)*H[1, 1, 1, z])/(9*z) - 
     ((-32 + 159*z + 21*z^2 + 70*z^3)*H[0, 0, 0, 0, z])/(12*(-1 + z)*z) - 
     ((-16 + 79*z + 9*z^2 + 34*z^3)*H[0, 0, 0, 1, z])/(6*(-1 + z)*z) - 
     ((-8 + 39*z + 3*z^2 + 16*z^3)*H[0, 0, 1, 0, z])/(3*(-1 + z)*z) - 
     ((-8 + 39*z + 3*z^2 + 16*z^3)*H[0, 0, 1, 1, z])/(3*(-1 + z)*z) - 
     (2*(-4 + 19*z + 7*z^3)*H[0, 1, 0, 0, z])/(3*(-1 + z)*z) - 
     (2*(-4 + 19*z + 7*z^3)*H[0, 1, 0, 1, z])/(3*(-1 + z)*z) - 
     (2*(-4 + 19*z + 7*z^3)*H[0, 1, 1, 0, z])/(3*(-1 + z)*z) - 
     (2*(-4 + 19*z + 7*z^3)*H[0, 1, 1, 1, z])/(3*(-1 + z)*z) - 
     ((-32 + 144*z + 39*z^2 + 61*z^3)*H[1, 0, 0, 0, z])/(12*(-1 + z)*z) - 
     ((-16 + 72*z + 15*z^2 + 29*z^3)*H[1, 0, 0, 1, z])/(6*(-1 + z)*z) - 
     ((-8 + 36*z + 3*z^2 + 13*z^3)*H[1, 0, 1, 0, z])/(3*(-1 + z)*z) - 
     ((-8 + 36*z + 3*z^2 + 13*z^3)*H[1, 0, 1, 1, z])/(3*(-1 + z)*z) - 
     ((-16 + 72*z + 15*z^2 + 29*z^3)*H[1, 1, 0, 0, z])/(6*(-1 + z)*z) - 
     ((-8 + 36*z + 3*z^2 + 13*z^3)*H[1, 1, 0, 1, z])/(3*(-1 + z)*z) - 
     ((-8 + 36*z + 3*z^2 + 13*z^3)*H[1, 1, 1, 0, z])/(3*(-1 + z)*z) - 
     (4*(2 + 3*z + 3*z^2)*H[1, 1, 1, 1, z])/(3*z) + 
     (-1/108*(832 + 3157*z - 8008*z^2 + 3659*z^3 - 2588*z*D0[1 - z] + 
          2588*z^2*D0[1 - z] + 1416*z*D1[1 - z] - 1416*z^2*D1[1 - z])/
         ((-1 + z)*z) + ((-64 + 307*z + 9*z^2 + 118*z^3)*H[0, z])/
        (18*(-1 + z)*z) + ((-64 + 52*z - 9*z^2 + 93*z^3)*H[1, z])/
        (18*(-1 + z)*z))*Zeta[3] + 
     Pi^2*(-1/15552*(37080 + 96017*z - 267652*z^2 + 134987*z^3 - 
          97140*z*D0[1 - z] + 97140*z^2*D0[1 - z] + 64800*z*D1[1 - z] - 
          64800*z^2*D1[1 - z] - 19872*z*D2[1 - z] + 19872*z^2*D2[1 - z])/
         ((-1 + z)*z) + ((-130 + 526*z + 24*z^2 + 105*z^3)*H[0, z])/
        (108*(-1 + z)*z) + (5*(52 + 16*z + 19*z^2)*H[1, z])/(216*z) + 
       ((-40 + 197*z + 21*z^2 + 84*z^3)*H[0, 0, z])/(72*(-1 + z)*z) + 
       (5*(-4 + 19*z + 7*z^3)*H[0, 1, z])/(36*(-1 + z)*z) + 
       ((-40 + 180*z + 33*z^2 + 71*z^3)*H[1, 0, z])/(72*(-1 + z)*z) + 
       ((10 + 11*z + 14*z^2)*H[1, 1, z])/(18*z) + (287*(-1 + z)*Zeta[3])/
        108) - (43*(-1 + z)*Zeta[5])/6), 
 qE40t -> (-1 + z)/(6*eps^3) + (-6 - 19*z + 19*z^2 + 12*z*D0[1 - z])/
    (36*eps^2*z) - (5*Pi^2*(-6 - 19*z + 19*z^2 + 12*z*D0[1 - z]))/(216*z) + 
   (-3138 - 6973*z + 6973*z^2 + 4476*z*D0[1 - z] - 2736*z*D1[1 - z] + 
     864*z*D2[1 - z])/(1296*z) - ((-25 + 63*z)*H[0, z])/(18*(-1 + z)*z) - 
   (25*H[1, z])/(18*z) + ((-5*Pi^2*(-1 + z))/36 + 
     (-150 - 373*z + 373*z^2 + 228*z*D0[1 - z] - 144*z*D1[1 - z])/(216*z) - 
     ((-1 + 3*z)*H[0, z])/(3*(-1 + z)*z) - H[1, z]/(3*z))/eps - 
   (2*(-1 + 3*z)*H[0, 0, z])/(3*(-1 + z)*z) - (2*(-1 + 3*z)*H[0, 1, z])/
    (3*(-1 + z)*z) - (2*(-1 + 3*z)*H[1, 0, z])/(3*(-1 + z)*z) - 
   (2*H[1, 1, z])/(3*z) - (16*(-1 + z)*Zeta[3])/9 + 
   eps*((31*Pi^4*(-1 + z))/2160 + (-60666 - 127765*z + 127765*z^2 + 
       83676*z*D0[1 - z] - 53712*z*D1[1 - z] + 16416*z*D2[1 - z] - 
       3456*z*D3[1 - z])/(7776*z) - ((-523 + 1269*z)*H[0, z])/
      (108*(-1 + z)*z) - (523*H[1, z])/(108*z) + 
     Pi^2*((-5*(-150 - 373*z + 373*z^2 + 228*z*D0[1 - z] - 144*z*D1[1 - z]))/
        (1296*z) + (5*(-1 + 3*z)*H[0, z])/(18*(-1 + z)*z) + 
       (5*H[1, z])/(18*z)) - ((-25 + 63*z)*H[0, 0, z])/(9*(-1 + z)*z) - 
     ((-25 + 63*z)*H[0, 1, z])/(9*(-1 + z)*z) - ((-25 + 63*z)*H[1, 0, z])/
      (9*(-1 + z)*z) - (25*H[1, 1, z])/(9*z) - (4*(-1 + 3*z)*H[0, 0, 0, z])/
      (3*(-1 + z)*z) - (4*(-1 + 3*z)*H[0, 0, 1, z])/(3*(-1 + z)*z) - 
     (4*(-1 + 3*z)*H[0, 1, 0, z])/(3*(-1 + z)*z) - 
     (4*(-1 + 3*z)*H[0, 1, 1, z])/(3*(-1 + z)*z) - 
     (4*(-1 + 3*z)*H[1, 0, 0, z])/(3*(-1 + z)*z) - 
     (4*(-1 + 3*z)*H[1, 0, 1, z])/(3*(-1 + z)*z) - 
     (4*(-1 + 3*z)*H[1, 1, 0, z])/(3*(-1 + z)*z) - (4*H[1, 1, 1, z])/(3*z) - 
     (8*(-6 - 19*z + 19*z^2 + 12*z*D0[1 - z])*Zeta[3])/(27*z)) + 
   eps^2*((31*Pi^4*(-6 - 19*z + 19*z^2 + 12*z*D0[1 - z]))/(12960*z) + 
     (-1130586 - 2319709*z + 2319709*z^2 + 1533180*z*D0[1 - z] - 
       1004112*z*D1[1 - z] + 322272*z*D2[1 - z] - 65664*z*D3[1 - z] + 
       10368*z*D4[1 - z])/(46656*z) - ((-10111 + 24057*z)*H[0, z])/
      (648*(-1 + z)*z) - (10111*H[1, z])/(648*z) - 
     ((-523 + 1269*z)*H[0, 0, z])/(54*(-1 + z)*z) - 
     ((-523 + 1269*z)*H[0, 1, z])/(54*(-1 + z)*z) - 
     ((-523 + 1269*z)*H[1, 0, z])/(54*(-1 + z)*z) - (523*H[1, 1, z])/(54*z) - 
     (2*(-25 + 63*z)*H[0, 0, 0, z])/(9*(-1 + z)*z) - 
     (2*(-25 + 63*z)*H[0, 0, 1, z])/(9*(-1 + z)*z) - 
     (2*(-25 + 63*z)*H[0, 1, 0, z])/(9*(-1 + z)*z) - 
     (2*(-25 + 63*z)*H[0, 1, 1, z])/(9*(-1 + z)*z) - 
     (2*(-25 + 63*z)*H[1, 0, 0, z])/(9*(-1 + z)*z) - 
     (2*(-25 + 63*z)*H[1, 0, 1, z])/(9*(-1 + z)*z) - 
     (2*(-25 + 63*z)*H[1, 1, 0, z])/(9*(-1 + z)*z) - 
     (50*H[1, 1, 1, z])/(9*z) - (8*(-1 + 3*z)*H[0, 0, 0, 0, z])/
      (3*(-1 + z)*z) - (8*(-1 + 3*z)*H[0, 0, 0, 1, z])/(3*(-1 + z)*z) - 
     (8*(-1 + 3*z)*H[0, 0, 1, 0, z])/(3*(-1 + z)*z) - 
     (8*(-1 + 3*z)*H[0, 0, 1, 1, z])/(3*(-1 + z)*z) - 
     (8*(-1 + 3*z)*H[0, 1, 0, 0, z])/(3*(-1 + z)*z) - 
     (8*(-1 + 3*z)*H[0, 1, 0, 1, z])/(3*(-1 + z)*z) - 
     (8*(-1 + 3*z)*H[0, 1, 1, 0, z])/(3*(-1 + z)*z) - 
     (8*(-1 + 3*z)*H[0, 1, 1, 1, z])/(3*(-1 + z)*z) - 
     (8*(-1 + 3*z)*H[1, 0, 0, 0, z])/(3*(-1 + z)*z) - 
     (8*(-1 + 3*z)*H[1, 0, 0, 1, z])/(3*(-1 + z)*z) - 
     (8*(-1 + 3*z)*H[1, 0, 1, 0, z])/(3*(-1 + z)*z) - 
     (8*(-1 + 3*z)*H[1, 0, 1, 1, z])/(3*(-1 + z)*z) - 
     (8*(-1 + 3*z)*H[1, 1, 0, 0, z])/(3*(-1 + z)*z) - 
     (8*(-1 + 3*z)*H[1, 1, 0, 1, z])/(3*(-1 + z)*z) - 
     (8*(-1 + 3*z)*H[1, 1, 1, 0, z])/(3*(-1 + z)*z) - 
     (8*H[1, 1, 1, 1, z])/(3*z) + 
     ((-4*(-150 - 373*z + 373*z^2 + 228*z*D0[1 - z] - 144*z*D1[1 - z]))/
        (81*z) + (32*(-1 + 3*z)*H[0, z])/(9*(-1 + z)*z) + (32*H[1, z])/(9*z))*
      Zeta[3] + Pi^2*((-5*(-3138 - 6973*z + 6973*z^2 + 4476*z*D0[1 - z] - 
          2736*z*D1[1 - z] + 864*z*D2[1 - z]))/(7776*z) + 
       (5*(-25 + 63*z)*H[0, z])/(108*(-1 + z)*z) + (125*H[1, z])/(108*z) + 
       (5*(-1 + 3*z)*H[0, 0, z])/(9*(-1 + z)*z) + (5*(-1 + 3*z)*H[0, 1, z])/
        (9*(-1 + z)*z) + (5*(-1 + 3*z)*H[1, 0, z])/(9*(-1 + z)*z) + 
       (5*H[1, 1, z])/(9*z) + (40*(-1 + z)*Zeta[3])/27) - 
     (136*(-1 + z)*Zeta[5])/15), 
 ggD40 -> (1 - z)/eps^4 - (61*Pi^4*(-1 + z))/360 + 
   (-4 + 12*z - 9*z^2 + 6*z^3 - 4*z*D0[1 - z])/(2*eps^3*z) + 
   (-33628 + 48419*z - 49043*z^2 + 32416*z^3 - 15012*z*D0[1 - z] + 
     10800*z*D1[1 - z] - 3456*z*D2[1 - z] + 1536*z*D3[1 - z])/(576*z) + 
   ((2282 - 1271*z + 2982*z^2 - 2619*z^3 + 48*z^4)*H[0, z])/(72*(-1 + z)*z) + 
   ((-785 + 765*z - 531*z^2 + 560*z^3)*H[1, z])/(36*z) + 
   ((5*Pi^2*(-1 + z))/6 + (-112 + 165*z - 191*z^2 + 136*z^3 - 
       48*z*D0[1 - z] + 64*z*D1[1 - z])/(16*z) + 
     ((8 - 13*z + 33*z^2 - 32*z^3 + 12*z^4)*H[0, z])/(2*(-1 + z)*z) + 
     ((-4 + 9*z - 6*z^2 + 6*z^3)*H[1, z])/z)/eps^2 + 
   Pi^2*(-1/288*(-1648 + 3367*z - 2633*z^2 + 2744*z^3 - 720*z*D0[1 - z] + 
        960*z*D1[1 - z])/z + ((1 + z + z^2)*(7 + 5*z + 6*z^2)*H[-1, z])/
      (6*z*(1 + z)) - ((48 - 33*z + 128*z^2 + 9*z^3 - 128*z^4 + 80*z^5)*
       H[0, z])/(12*(-1 + z)*z*(1 + z)) - 
     ((-19 + 43*z - 29*z^2 + 30*z^3)*H[1, z])/(6*z)) + 
   ((1 + z)*(-5 + 5*z + 22*z^2)*H[-1, 0, z])/(3*z) + 
   ((464 - 1187*z + 1437*z^2 - 1726*z^3 + 1344*z^4)*H[0, 0, z])/
    (24*(-1 + z)*z) + ((232 - 487*z + 573*z^2 - 758*z^3 + 584*z^4)*
     H[0, 1, z])/(12*(-1 + z)*z) + 
   ((157 - 216*z + 303*z^2 - 376*z^3 + 204*z^4)*H[1, 0, z])/(6*(-1 + z)*z) + 
   ((-56 + 45*z - 58*z^2 + 68*z^3)*H[1, 1, z])/(2*z) + 
   (2*(1 + z + z^2)*(3 + z + 2*z^2)*H[-1, -1, 0, z])/(z*(1 + z)) - 
   ((1 + z + z^2)*(9 + 7*z + 8*z^2)*H[-1, 0, 0, z])/(z*(1 + z)) - 
   (4*(1 + z + z^2)^2*H[-1, 0, 1, z])/(z*(1 + z)) - 
   ((6 + 9*z + 9*z^2 + 8*z^3 + 8*z^4)*H[0, -1, 0, z])/(z*(1 + z)) + 
   ((16 - 7*z + 49*z^2 + 2*z^3 - 49*z^4 + 27*z^5)*H[0, 0, 0, z])/
    ((-1 + z)*z*(1 + z)) + (2*(8 - 4*z + 23*z^2 + z^3 - 23*z^4 + 13*z^5)*
     H[0, 0, 1, z])/((-1 + z)*z*(1 + z)) + 
   ((14 - 21*z + 57*z^2 - 56*z^3 + 20*z^4)*H[0, 1, 0, z])/((-1 + z)*z) + 
   (2*(8 - 13*z + 33*z^2 - 32*z^3 + 12*z^4)*H[0, 1, 1, z])/((-1 + z)*z) + 
   ((36 - 77*z + 111*z^2 - 72*z^3 + 34*z^4)*H[1, 0, 0, z])/(2*(-1 + z)*z) + 
   ((16 - 35*z + 57*z^2 - 44*z^3 + 22*z^4)*H[1, 0, 1, z])/((-1 + z)*z) + 
   ((17 - 38*z + 60*z^2 - 45*z^3 + 22*z^4)*H[1, 1, 0, z])/((-1 + z)*z) + 
   (4*(-4 + 9*z - 6*z^2 + 6*z^3)*H[1, 1, 1, z])/z - 
   ((128 - 429*z + 244*z^2 + 231*z^3 - 378*z^4 + 276*z^5 + 116*z*D0[1 - z] - 
      116*z^3*D0[1 - z])*Zeta[3])/(6*(-1 + z)*z*(1 + z)) + 
   (-1/12*(Pi^2*(-18 + 35*z - 6*z^2 - 27*z^3 + 34*z^4 - 20*z*D0[1 - z] - 
         20*z^2*D0[1 - z]))/(z*(1 + z)) + 
     (-3140 + 6813*z - 5877*z^2 + 2240*z^3 - 2700*z*D0[1 - z] + 
       1728*z*D1[1 - z] - 1152*z*D2[1 - z])/(288*z) + 
     ((232 - 487*z + 573*z^2 - 758*z^3 + 584*z^4)*H[0, z])/(24*(-1 + z)*z) + 
     ((-56 + 45*z - 58*z^2 + 68*z^3)*H[1, z])/(4*z) - 
     (2*(1 + z + z^2)^2*H[-1, 0, z])/(z*(1 + z)) + 
     ((8 - 4*z + 23*z^2 + z^3 - 23*z^4 + 13*z^5)*H[0, 0, z])/
      ((-1 + z)*z*(1 + z)) + ((8 - 13*z + 33*z^2 - 32*z^3 + 12*z^4)*
       H[0, 1, z])/((-1 + z)*z) + ((16 - 35*z + 57*z^2 - 44*z^3 + 22*z^4)*
       H[1, 0, z])/(2*(-1 + z)*z) + (2*(-4 + 9*z - 6*z^2 + 6*z^3)*H[1, 1, z])/
      z + (29*(-1 + z)*Zeta[3])/3)/eps + 
   eps*((Pi^4*(512 - 304*z + 1043*z^2 - 170*z^3 - 1107*z^4 + 522*z^5 + 
        244*z*D0[1 - z] - 244*z^3*D0[1 - z]))/(720*(-1 + z)*z*(1 + z)) + 
     (-1147124 + 1825281*z - 1589913*z^2 + 735392*z^3 - 737100*z*D0[1 - z] + 
       540432*z*D1[1 - z] - 194400*z*D2[1 - z] + 41472*z*D3[1 - z] - 
       13824*z*D4[1 - z])/(10368*z) + 
     ((19765 - 31513*z + 39507*z^2 - 46448*z^3 + 31064*z^4)*H[0, z])/
      (216*(-1 + z)*z) + ((-8407 + 6986*z - 7142*z^2 + 8104*z^3)*H[1, z])/
      (72*z) - ((1 + z)*(431 - 95*z + 134*z^2)*H[-1, 0, z])/(9*z) - 
     ((-4564 + 3247*z - 8190*z^2 + 5079*z^3 + 976*z^4)*H[0, 0, z])/
      (72*(-1 + z)*z) + ((2282 - 1271*z + 2982*z^2 - 2619*z^3 + 48*z^4)*
       H[0, 1, z])/(36*(-1 + z)*z) + 
     ((651 - 629*z + 1113*z^2 - 1020*z^3 + 560*z^4)*H[1, 0, z])/
      (18*(-1 + z)*z) + ((-785 + 765*z - 531*z^2 + 560*z^3)*H[1, 1, z])/
      (18*z) - (2*(1 + z)*(-5 + 5*z + 22*z^2)*H[-1, -1, 0, z])/(3*z) + 
     (4*(1 + z)*(-5 + 5*z + 22*z^2)*H[-1, 0, 0, z])/(3*z) + 
     (2*(1 + z)*(-5 + 5*z + 22*z^2)*H[-1, 0, 1, z])/(3*z) + 
     ((-72 + 81*z + 88*z^3)*H[0, -1, 0, z])/(3*z) + 
     ((928 - 2587*z + 3165*z^2 - 3662*z^3 + 2864*z^4)*H[0, 0, 0, z])/
      (24*(-1 + z)*z) + ((464 - 1187*z + 1437*z^2 - 1726*z^3 + 1344*z^4)*
       H[0, 0, 1, z])/(12*(-1 + z)*z) + 
     ((210 - 493*z + 579*z^2 - 758*z^3 + 584*z^4)*H[0, 1, 0, z])/
      (6*(-1 + z)*z) + ((232 - 487*z + 573*z^2 - 758*z^3 + 584*z^4)*
       H[0, 1, 1, z])/(6*(-1 + z)*z) + 
     ((343 - 539*z + 732*z^2 - 844*z^3 + 452*z^4)*H[1, 0, 0, z])/
      (6*(-1 + z)*z) + ((157 - 216*z + 303*z^2 - 376*z^3 + 204*z^4)*
       H[1, 0, 1, z])/(3*(-1 + z)*z) + 
     ((157 - 219*z + 306*z^2 - 376*z^3 + 204*z^4)*H[1, 1, 0, z])/
      (3*(-1 + z)*z) + ((-56 + 45*z - 58*z^2 + 68*z^3)*H[1, 1, 1, z])/z - 
     (8*(2 + z^2)*(1 + z + z^2)*H[-1, -1, -1, 0, z])/(z*(1 + z)) + 
     (2*(1 + z + z^2)*(13 + 3*z + 8*z^2)*H[-1, -1, 0, 0, z])/(z*(1 + z)) + 
     (4*(1 + z + z^2)*(3 + z + 2*z^2)*H[-1, -1, 0, 1, z])/(z*(1 + z)) + 
     (2*(1 + z + z^2)*(7 + z + 4*z^2)*H[-1, 0, -1, 0, z])/(z*(1 + z)) - 
     ((1 + z + z^2)*(23 + 17*z + 20*z^2)*H[-1, 0, 0, 0, z])/(z*(1 + z)) - 
     (2*(1 + z + z^2)*(9 + 7*z + 8*z^2)*H[-1, 0, 0, 1, z])/(z*(1 + z)) - 
     (8*(1 + z + z^2)^2*H[-1, 0, 1, 0, z])/(z*(1 + z)) - 
     (8*(1 + z + z^2)^2*H[-1, 0, 1, 1, z])/(z*(1 + z)) + 
     (2*(8 + 9*z + 9*z^2 + 6*z^3 + 8*z^4)*H[0, -1, -1, 0, z])/(z*(1 + z)) - 
     (2*(13 + 18*z + 18*z^2 + 15*z^3 + 16*z^4)*H[0, -1, 0, 0, z])/
      (z*(1 + z)) - (2*(6 + 9*z + 9*z^2 + 8*z^3 + 8*z^4)*H[0, -1, 0, 1, z])/
      (z*(1 + z)) - (2*(14 + 17*z + 17*z^2 + 16*z^3 + 16*z^4)*
       H[0, 0, -1, 0, z])/(z*(1 + z)) + 
     ((32 - 13*z + 101*z^2 + 4*z^3 - 101*z^4 + 55*z^5)*H[0, 0, 0, 0, z])/
      ((-1 + z)*z*(1 + z)) + (2*(16 - 7*z + 49*z^2 + 2*z^3 - 49*z^4 + 27*z^5)*
       H[0, 0, 0, 1, z])/((-1 + z)*z*(1 + z)) + 
     (2*(14 - 5*z + 42*z^2 + z^3 - 42*z^4 + 22*z^5)*H[0, 0, 1, 0, z])/
      ((-1 + z)*z*(1 + z)) + (4*(8 - 4*z + 23*z^2 + z^3 - 23*z^4 + 13*z^5)*
       H[0, 0, 1, 1, z])/((-1 + z)*z*(1 + z)) + 
     (2*(16 - 5*z + 30*z^2 + 3*z^3 - 32*z^4 + 10*z^5)*H[0, 1, 0, 0, z])/
      ((-1 + z)*z*(1 + z)) + (2*(14 - 21*z + 57*z^2 - 56*z^3 + 20*z^4)*
       H[0, 1, 0, 1, z])/((-1 + z)*z) + 
     (2*(15 - 24*z + 60*z^2 - 57*z^3 + 20*z^4)*H[0, 1, 1, 0, z])/
      ((-1 + z)*z) + (4*(8 - 13*z + 33*z^2 - 32*z^3 + 12*z^4)*
       H[0, 1, 1, 1, z])/((-1 + z)*z) - (2*(3 - 4*z - z^2 + 4*z^3)*
       H[1, 0, -1, 0, z])/z + ((76 - 161*z + 219*z^2 - 128*z^3 + 58*z^4)*
       H[1, 0, 0, 0, z])/(2*(-1 + z)*z) + 
     ((36 - 77*z + 111*z^2 - 72*z^3 + 34*z^4)*H[1, 0, 0, 1, z])/
      ((-1 + z)*z) + (2*(16 - 35*z + 57*z^2 - 44*z^3 + 22*z^4)*
       H[1, 0, 1, 0, z])/((-1 + z)*z) + 
     (2*(16 - 35*z + 57*z^2 - 44*z^3 + 22*z^4)*H[1, 0, 1, 1, z])/
      ((-1 + z)*z) + ((43 - 98*z + 132*z^2 - 79*z^3 + 34*z^4)*
       H[1, 1, 0, 0, z])/((-1 + z)*z) + 
     (2*(17 - 38*z + 60*z^2 - 45*z^3 + 22*z^4)*H[1, 1, 0, 1, z])/
      ((-1 + z)*z) + (2*(18 - 41*z + 63*z^2 - 46*z^3 + 22*z^4)*
       H[1, 1, 1, 0, z])/((-1 + z)*z) + (8*(-4 + 9*z - 6*z^2 + 6*z^3)*
       H[1, 1, 1, 1, z])/z + 
     (-1/12*(1228 - 2927*z + 3733*z^2 - 3166*z^3 + 1264*z^4 + 
          384*z*D0[1 - z] - 384*z^2*D0[1 - z] - 464*z*D1[1 - z] + 
          464*z^2*D1[1 - z])/((-1 + z)*z) + (7*(1 + z + z^2)*(3 + z + 2*z^2)*
         H[-1, z])/(z*(1 + z)) - (2*(85 - 79*z + 217*z^2 + 26*z^3 - 226*z^4 + 
          147*z^5)*H[0, z])/(3*(-1 + z)*z*(1 + z)) - 
       ((-137 + 300*z - 189*z^2 + 168*z^3)*H[1, z])/(3*z))*Zeta[3] + 
     Pi^2*(-1/1728*(22836 - 61901*z + 82122*z^2 - 45105*z^3 + 2624*z^4 + 
          13500*z*D0[1 - z] - 13500*z^2*D0[1 - z] - 8640*z*D1[1 - z] + 
          8640*z^2*D1[1 - z] + 5760*z*D2[1 - z] - 5760*z^2*D2[1 - z])/
         ((-1 + z)*z) - ((1 + z)*(-5 + 5*z + 22*z^2)*H[-1, z])/(6*z) - 
       ((1336 - 2813*z + 3399*z^2 - 4210*z^3 + 3272*z^4)*H[0, z])/
        (144*(-1 + z)*z) - ((-1008 + 835*z - 986*z^2 + 1108*z^3)*H[1, z])/
        (72*z) - (2*(1 + z + z^2)*(5 + z + 3*z^2)*H[-1, -1, z])/
        (3*z*(1 + z)) + ((1 + z + z^2)*(10 + 8*z + 9*z^2)*H[-1, 0, z])/
        (3*z*(1 + z)) + ((20 + 27*z + 27*z^2 + 22*z^3 + 24*z^4)*H[0, -1, z])/
        (6*z*(1 + z)) - ((48 - 30*z + 137*z^2 + 9*z^3 - 137*z^4 + 83*z^5)*
         H[0, 0, z])/(6*(-1 + z)*z*(1 + z)) - 
       ((24 - 12*z + 54*z^2 + z^3 - 53*z^4 + 30*z^5)*H[0, 1, z])/
        (3*(-1 + z)*z*(1 + z)) - ((88 - 189*z + 279*z^2 - 188*z^3 + 90*z^4)*
         H[1, 0, z])/(12*(-1 + z)*z) - ((-19 + 43*z - 29*z^2 + 30*z^3)*
         H[1, 1, z])/(3*z) - (145*(-1 + z)*Zeta[3])/18) + 
     (92*(-1 + z)*Zeta[5])/5) + eps^2*((-25*Pi^6*(-1 + z))/432 + 
     (-41542700 + 56744335*z - 54935575*z^2 + 32762720*z^3 - 
       20011860*z*D0[1 - z] + 14742000*z*D1[1 - z] - 5404320*z*D2[1 - z] + 
       1296000*z*D3[1 - z] - 207360*z*D4[1 - z] + 55296*z*D5[1 - z])/
      (103680*z) + ((327613 + 97881*z + 126134*z^2 + 11274*z^3 - 248232*z^4 + 
        101544*z^5)*H[0, z])/(1296*(-1 + z)*z*(1 + z)) + 
     ((-286781 + 206172*z - 147330*z^2 + 183848*z^3)*H[1, z])/(1296*z) + 
     Pi^4*((-7344 + 5855*z - 10668*z^2 - 12107*z^3 + 35176*z^4 + 
         4464*z*D0[1 - z] - 4464*z^2*D0[1 - z] - 11712*z*D1[1 - z] + 
         11712*z^2*D1[1 - z])/(17280*(-1 + z)*z) - 
       ((1 + z + z^2)*(-13 + 37*z + 12*z^2)*H[-1, z])/(90*z*(1 + z)) + 
       ((544 - 51*z + 1356*z^2 - 121*z^3 - 996*z^4 + 852*z^5)*H[0, z])/
        (720*(-1 + z)*z*(1 + z)) + ((-164 + 227*z + 38*z^2 + 42*z^3)*H[1, z])/
        (360*z)) + ((-5555 - 3954*z + 2499*z^2 + 844*z^3)*H[-1, 0, z])/
      (27*z) + ((39530 - 107795*z + 142917*z^2 - 111094*z^3 + 68880*z^4)*
       H[0, 0, z])/(216*(-1 + z)*z) + 
     ((19765 - 31513*z + 39507*z^2 - 46448*z^3 + 31064*z^4)*H[0, 1, z])/
      (108*(-1 + z)*z) + ((22421 - 30954*z + 39966*z^2 - 44486*z^3 + 
        24312*z^4)*H[1, 0, z])/(108*(-1 + z)*z) + 
     ((-8407 + 6986*z - 7142*z^2 + 8104*z^3)*H[1, 1, z])/(36*z) + 
     (2*(1 + z)*(431 - 86*z + 134*z^2)*H[-1, -1, 0, z])/(9*z) - 
     ((1 + z)*(1724 - 371*z + 536*z^2)*H[-1, 0, 0, z])/(9*z) - 
     (2*(1 + z)*(431 - 95*z + 134*z^2)*H[-1, 0, 1, z])/(9*z) - 
     ((1368 + 3*z + 536*z^3)*H[0, -1, 0, z])/(9*z) - 
     ((-9128 + 7199*z - 18606*z^2 + 9999*z^3 + 3024*z^4)*H[0, 0, 0, z])/
      (72*(-1 + z)*z) - ((-4564 + 3247*z - 8190*z^2 + 5079*z^3 + 976*z^4)*
       H[0, 0, 1, z])/(36*(-1 + z)*z) + 
     ((2014 - 1199*z + 2910*z^2 - 2619*z^3 + 48*z^4)*H[0, 1, 0, z])/
      (18*(-1 + z)*z) + ((2282 - 1271*z + 2982*z^2 - 2619*z^3 + 48*z^4)*
       H[0, 1, 1, z])/(18*(-1 + z)*z) + 
     ((1406 - 1650*z + 2187*z^2 - 1445*z^3 + 852*z^4)*H[1, 0, 0, z])/
      (18*(-1 + z)*z) + ((651 - 629*z + 1113*z^2 - 1020*z^3 + 560*z^4)*
       H[1, 0, 1, z])/(9*(-1 + z)*z) + 
     ((651 - 611*z + 1086*z^2 - 1011*z^3 + 560*z^4)*H[1, 1, 0, z])/
      (9*(-1 + z)*z) + ((-785 + 765*z - 531*z^2 + 560*z^3)*H[1, 1, 1, z])/
      (9*z) + (4*(1 + z)*(-5 + 5*z + 22*z^2)*H[-1, -1, -1, 0, z])/(3*z) - 
     (8*(1 + z)*(-5 + 5*z + 22*z^2)*H[-1, -1, 0, 0, z])/(3*z) - 
     (4*(1 + z)*(-5 + 5*z + 22*z^2)*H[-1, -1, 0, 1, z])/(3*z) - 
     (4*(1 + z)*(-5 + 5*z + 22*z^2)*H[-1, 0, -1, 0, z])/(3*z) + 
     (10*(1 + z)*(-5 + 5*z + 22*z^2)*H[-1, 0, 0, 0, z])/(3*z) + 
     (8*(1 + z)*(-5 + 5*z + 22*z^2)*H[-1, 0, 0, 1, z])/(3*z) + 
     (4*(1 + z)*(-5 + 5*z + 22*z^2)*H[-1, 0, 1, 0, z])/(3*z) + 
     (4*(1 + z)*(-5 + 5*z + 22*z^2)*H[-1, 0, 1, 1, z])/(3*z) - 
     (2*(-72 + 81*z + 88*z^3)*H[0, -1, -1, 0, z])/(3*z) + 
     (4*(-72 + 81*z + 88*z^3)*H[0, -1, 0, 0, z])/(3*z) + 
     (2*(-72 + 81*z + 88*z^3)*H[0, -1, 0, 1, z])/(3*z) + 
     (2*(-144 + 165*z + 176*z^3)*H[0, 0, -1, 0, z])/(3*z) + 
     ((1856 - 5387*z + 6621*z^2 - 7534*z^3 + 5904*z^4)*H[0, 0, 0, 0, z])/
      (24*(-1 + z)*z) + ((928 - 2587*z + 3165*z^2 - 3662*z^3 + 2864*z^4)*
       H[0, 0, 0, 1, z])/(12*(-1 + z)*z) + 
     ((420 - 1199*z + 1449*z^2 - 1726*z^3 + 1344*z^4)*H[0, 0, 1, 0, z])/
      (6*(-1 + z)*z) + ((464 - 1187*z + 1437*z^2 - 1726*z^3 + 1344*z^4)*
       H[0, 0, 1, 1, z])/(6*(-1 + z)*z) + 
     ((249 - 667*z + 681*z^2 - 846*z^3 + 672*z^4)*H[0, 1, 0, 0, z])/
      (3*(-1 + z)*z) + ((210 - 493*z + 579*z^2 - 758*z^3 + 584*z^4)*
       H[0, 1, 0, 1, z])/(3*(-1 + z)*z) + 
     ((210 - 499*z + 585*z^2 - 758*z^3 + 584*z^4)*H[0, 1, 1, 0, z])/
      (3*(-1 + z)*z) + ((232 - 487*z + 573*z^2 - 758*z^3 + 584*z^4)*
       H[0, 1, 1, 1, z])/(3*(-1 + z)*z) + 
     (2*(-62 + 87*z - 54*z^2 + 44*z^3)*H[1, 0, -1, 0, z])/(3*z) + 
     ((715 - 1185*z + 1590*z^2 - 1780*z^3 + 948*z^4)*H[1, 0, 0, 0, z])/
      (6*(-1 + z)*z) + ((343 - 539*z + 732*z^2 - 844*z^3 + 452*z^4)*
       H[1, 0, 0, 1, z])/(3*(-1 + z)*z) + 
     (2*(157 - 216*z + 303*z^2 - 376*z^3 + 204*z^4)*H[1, 0, 1, 0, z])/
      (3*(-1 + z)*z) + (2*(157 - 216*z + 303*z^2 - 376*z^3 + 204*z^4)*
       H[1, 0, 1, 1, z])/(3*(-1 + z)*z) + 
     ((343 - 560*z + 753*z^2 - 844*z^3 + 452*z^4)*H[1, 1, 0, 0, z])/
      (3*(-1 + z)*z) + (2*(157 - 219*z + 306*z^2 - 376*z^3 + 204*z^4)*
       H[1, 1, 0, 1, z])/(3*(-1 + z)*z) + 
     (2*(157 - 222*z + 309*z^2 - 376*z^3 + 204*z^4)*H[1, 1, 1, 0, z])/
      (3*(-1 + z)*z) + (2*(-56 + 45*z - 58*z^2 + 68*z^3)*H[1, 1, 1, 1, z])/
      z + (8*(1 + z + z^2)*(5 - z + 2*z^2)*H[-1, -1, -1, -1, 0, z])/
      (z*(1 + z)) - (4*(1 + z + z^2)*(17 - z + 8*z^2)*H[-1, -1, -1, 0, 0, z])/
      (z*(1 + z)) - (16*(2 + z^2)*(1 + z + z^2)*H[-1, -1, -1, 0, 1, z])/
      (z*(1 + z)) - (4*(1 + z + z^2)*(9 - z + 4*z^2)*H[-1, -1, 0, -1, 0, z])/
      (z*(1 + z)) + (2*(1 + z + z^2)*(33 + 7*z + 20*z^2)*
       H[-1, -1, 0, 0, 0, z])/(z*(1 + z)) + 
     (4*(1 + z + z^2)*(13 + 3*z + 8*z^2)*H[-1, -1, 0, 0, 1, z])/(z*(1 + z)) + 
     (8*(1 + z + z^2)*(3 + z + 2*z^2)*H[-1, -1, 0, 1, 0, z])/(z*(1 + z)) + 
     (8*(1 + z + z^2)*(3 + z + 2*z^2)*H[-1, -1, 0, 1, 1, z])/(z*(1 + z)) - 
     (4*(1 + z + z^2)*(9 - z + 4*z^2)*H[-1, 0, -1, -1, 0, z])/(z*(1 + z)) + 
     (4*(1 + z + z^2)*(15 + z + 8*z^2)*H[-1, 0, -1, 0, 0, z])/(z*(1 + z)) + 
     (4*(1 + z + z^2)*(7 + z + 4*z^2)*H[-1, 0, -1, 0, 1, z])/(z*(1 + z)) + 
     (4*(1 + z + z^2)*(15 + z + 8*z^2)*H[-1, 0, 0, -1, 0, z])/(z*(1 + z)) - 
     ((1 + z + z^2)*(51 + 37*z + 44*z^2)*H[-1, 0, 0, 0, 0, z])/(z*(1 + z)) - 
     (2*(1 + z + z^2)*(23 + 17*z + 20*z^2)*H[-1, 0, 0, 0, 1, z])/
      (z*(1 + z)) - (4*(1 + z + z^2)*(9 + 7*z + 8*z^2)*H[-1, 0, 0, 1, 0, z])/
      (z*(1 + z)) - (4*(1 + z + z^2)*(9 + 7*z + 8*z^2)*H[-1, 0, 0, 1, 1, z])/
      (z*(1 + z)) - (2*(1 + z + z^2)*(1 + 7*z + 4*z^2)*H[-1, 0, 1, 0, 0, z])/
      (z*(1 + z)) - (16*(1 + z + z^2)^2*H[-1, 0, 1, 0, 1, z])/(z*(1 + z)) - 
     (16*(1 + z + z^2)^2*H[-1, 0, 1, 1, 0, z])/(z*(1 + z)) - 
     (16*(1 + z + z^2)^2*H[-1, 0, 1, 1, 1, z])/(z*(1 + z)) - 
     (4*(10 + 9*z + 9*z^2 + 4*z^3 + 8*z^4)*H[0, -1, -1, -1, 0, z])/
      (z*(1 + z)) + (4*(17 + 18*z + 18*z^2 + 11*z^3 + 16*z^4)*
       H[0, -1, -1, 0, 0, z])/(z*(1 + z)) + 
     (4*(8 + 9*z + 9*z^2 + 6*z^3 + 8*z^4)*H[0, -1, -1, 0, 1, z])/
      (z*(1 + z)) + (4*(9 + 9*z + 9*z^2 + 5*z^3 + 8*z^4)*
       H[0, -1, 0, -1, 0, z])/(z*(1 + z)) - 
     (2*(33 + 45*z + 45*z^2 + 37*z^3 + 40*z^4)*H[0, -1, 0, 0, 0, z])/
      (z*(1 + z)) - (4*(13 + 18*z + 18*z^2 + 15*z^3 + 16*z^4)*
       H[0, -1, 0, 0, 1, z])/(z*(1 + z)) - 
     (4*(6 + 9*z + 9*z^2 + 8*z^3 + 8*z^4)*H[0, -1, 0, 1, 0, z])/(z*(1 + z)) - 
     (4*(6 + 9*z + 9*z^2 + 8*z^3 + 8*z^4)*H[0, -1, 0, 1, 1, z])/(z*(1 + z)) + 
     (4*(16 + 17*z + 17*z^2 + 14*z^3 + 16*z^4)*H[0, 0, -1, -1, 0, z])/
      (z*(1 + z)) - (4*(29 + 34*z + 34*z^2 + 31*z^3 + 32*z^4)*
       H[0, 0, -1, 0, 0, z])/(z*(1 + z)) - 
     (4*(14 + 17*z + 17*z^2 + 16*z^3 + 16*z^4)*H[0, 0, -1, 0, 1, z])/
      (z*(1 + z)) - (4*(30 + 33*z + 33*z^2 + 32*z^3 + 32*z^4)*
       H[0, 0, 0, -1, 0, z])/(z*(1 + z)) + 
     ((64 - 25*z + 205*z^2 + 8*z^3 - 205*z^4 + 111*z^5)*H[0, 0, 0, 0, 0, z])/
      ((-1 + z)*z*(1 + z)) + (2*(32 - 13*z + 101*z^2 + 4*z^3 - 101*z^4 + 
        55*z^5)*H[0, 0, 0, 0, 1, z])/((-1 + z)*z*(1 + z)) + 
     (4*(14 - 4*z + 45*z^2 + z^3 - 45*z^4 + 23*z^5)*H[0, 0, 0, 1, 0, z])/
      ((-1 + z)*z*(1 + z)) + (4*(16 - 7*z + 49*z^2 + 2*z^3 - 49*z^4 + 27*z^5)*
       H[0, 0, 0, 1, 1, z])/((-1 + z)*z*(1 + z)) + 
     (4*(20 - 3*z + 36*z^2 + 3*z^3 - 38*z^4 + 8*z^5)*H[0, 0, 1, 0, 0, z])/
      ((-1 + z)*z*(1 + z)) + (4*(14 - 5*z + 42*z^2 + z^3 - 42*z^4 + 22*z^5)*
       H[0, 0, 1, 0, 1, z])/((-1 + z)*z*(1 + z)) + 
     (4*(15 - 7*z + 42*z^2 + 3*z^3 - 43*z^4 + 22*z^5)*H[0, 0, 1, 1, 0, z])/
      ((-1 + z)*z*(1 + z)) + (8*(8 - 4*z + 23*z^2 + z^3 - 23*z^4 + 13*z^5)*
       H[0, 0, 1, 1, 1, z])/((-1 + z)*z*(1 + z)) - 
     (4*(9 + 6*z + 6*z^2 + 11*z^3 + 8*z^4)*H[0, 1, 0, -1, 0, z])/
      (z*(1 + z)) + (4*(17 - 4*z + 27*z^2 + 4*z^3 - 30*z^4 + 5*z^5)*
       H[0, 1, 0, 0, 0, z])/((-1 + z)*z*(1 + z)) + 
     (4*(16 - 5*z + 30*z^2 + 3*z^3 - 32*z^4 + 10*z^5)*H[0, 1, 0, 0, 1, z])/
      ((-1 + z)*z*(1 + z)) + (4*(14 - 21*z + 57*z^2 - 56*z^3 + 20*z^4)*
       H[0, 1, 0, 1, 0, z])/((-1 + z)*z) + 
     (4*(14 - 21*z + 57*z^2 - 56*z^3 + 20*z^4)*H[0, 1, 0, 1, 1, z])/
      ((-1 + z)*z) + (2*(39 - 24*z + 60*z^2 + 20*z^3 - 71*z^4 + 20*z^5)*
       H[0, 1, 1, 0, 0, z])/((-1 + z)*z*(1 + z)) + 
     (4*(15 - 24*z + 60*z^2 - 57*z^3 + 20*z^4)*H[0, 1, 1, 0, 1, z])/
      ((-1 + z)*z) + (4*(16 - 27*z + 63*z^2 - 58*z^3 + 20*z^4)*
       H[0, 1, 1, 1, 0, z])/((-1 + z)*z) + 
     (8*(8 - 13*z + 33*z^2 - 32*z^3 + 12*z^4)*H[0, 1, 1, 1, 1, z])/
      ((-1 + z)*z) + (4*(3 - 4*z - z^2 + 4*z^3)*H[1, 0, -1, -1, 0, z])/z - 
     (8*(3 - 4*z - z^2 + 4*z^3)*H[1, 0, -1, 0, 0, z])/z - 
     (4*(3 - 4*z - z^2 + 4*z^3)*H[1, 0, -1, 0, 1, z])/z - 
     (4*(7 - 10*z - z^2 + 8*z^3)*H[1, 0, 0, -1, 0, z])/z + 
     ((156 - 329*z + 435*z^2 - 240*z^3 + 106*z^4)*H[1, 0, 0, 0, 0, z])/
      (2*(-1 + z)*z) + ((76 - 161*z + 219*z^2 - 128*z^3 + 58*z^4)*
       H[1, 0, 0, 0, 1, z])/((-1 + z)*z) + 
     (2*(36 - 77*z + 111*z^2 - 72*z^3 + 34*z^4)*H[1, 0, 0, 1, 0, z])/
      ((-1 + z)*z) + (2*(36 - 77*z + 111*z^2 - 72*z^3 + 34*z^4)*
       H[1, 0, 0, 1, 1, z])/((-1 + z)*z) + 
     (2*(39 - 89*z + 129*z^2 - 87*z^3 + 40*z^4)*H[1, 0, 1, 0, 0, z])/
      ((-1 + z)*z) + (4*(16 - 35*z + 57*z^2 - 44*z^3 + 22*z^4)*
       H[1, 0, 1, 0, 1, z])/((-1 + z)*z) + 
     (4*(17 - 38*z + 60*z^2 - 45*z^3 + 22*z^4)*H[1, 0, 1, 1, 0, z])/
      ((-1 + z)*z) + (4*(16 - 35*z + 57*z^2 - 44*z^3 + 22*z^4)*
       H[1, 0, 1, 1, 1, z])/((-1 + z)*z) - 
     (4*(5 - 8*z + z^2 + 4*z^3)*H[1, 1, 0, -1, 0, z])/z + 
     ((95 - 218*z + 276*z^2 - 147*z^3 + 58*z^4)*H[1, 1, 0, 0, 0, z])/
      ((-1 + z)*z) + (2*(43 - 98*z + 132*z^2 - 79*z^3 + 34*z^4)*
       H[1, 1, 0, 0, 1, z])/((-1 + z)*z) + 
     (4*(17 - 38*z + 60*z^2 - 45*z^3 + 22*z^4)*H[1, 1, 0, 1, 0, z])/
      ((-1 + z)*z) + (4*(17 - 38*z + 60*z^2 - 45*z^3 + 22*z^4)*
       H[1, 1, 0, 1, 1, z])/((-1 + z)*z) + 
     (2*(50 - 119*z + 153*z^2 - 86*z^3 + 34*z^4)*H[1, 1, 1, 0, 0, z])/
      ((-1 + z)*z) + (4*(18 - 41*z + 63*z^2 - 46*z^3 + 22*z^4)*
       H[1, 1, 1, 0, 1, z])/((-1 + z)*z) + 
     (4*(1 - z + z^2)*(19 - 25*z + 22*z^2)*H[1, 1, 1, 1, 0, z])/
      ((-1 + z)*z) + (16*(-4 + 9*z - 6*z^2 + 6*z^3)*H[1, 1, 1, 1, 1, z])/z + 
     (-1/108*(15788 - 57587*z + 73062*z^2 - 31967*z^3 + 5744*z^4 + 
          10800*z*D0[1 - z] - 10800*z^2*D0[1 - z] - 6912*z*D1[1 - z] + 
          6912*z^2*D1[1 - z] + 4176*z*D2[1 - z] - 4176*z^2*D2[1 - z])/
         ((-1 + z)*z) - (7*(1 + z)*(-5 + 5*z + 22*z^2)*H[-1, z])/(3*z) - 
       ((4768 - 8215*z + 9825*z^2 - 12758*z^3 + 9872*z^4)*H[0, z])/
        (36*(-1 + z)*z) - ((-614 + 574*z - 601*z^2 + 654*z^3)*H[1, z])/
        (3*z) - (28*(2 + z^2)*(1 + z + z^2)*H[-1, -1, z])/(z*(1 + z)) + 
       (2*(1 + z + z^2)*(53 + 35*z + 44*z^2)*H[-1, 0, z])/(3*z*(1 + z)) + 
       (7*(8 + 9*z + 9*z^2 + 6*z^3 + 8*z^4)*H[0, -1, z])/(z*(1 + z)) - 
       (2*(170 - 145*z + 473*z^2 + 52*z^3 - 491*z^4 + 307*z^5)*H[0, 0, z])/
        (3*(-1 + z)*z*(1 + z)) - ((376 - 205*z + 664*z^2 + 71*z^3 - 706*z^4 + 
          288*z^5)*H[0, 1, z])/(3*(-1 + z)*z*(1 + z)) - 
       ((268 - 617*z + 939*z^2 - 680*z^3 + 322*z^4)*H[1, 0, z])/
        (3*(-1 + z)*z) - (2*(-149 + 324*z - 201*z^2 + 168*z^3)*H[1, 1, z])/
        (3*z))*Zeta[3] - (452*(-1 + z)*Zeta[3]^2)/9 + 
     Pi^2*(-1/10368*(543460 - 1733825*z + 2047194*z^2 - 1433245*z^3 + 
          594272*z^4 + 225180*z*D0[1 - z] - 225180*z^2*D0[1 - z] - 
          162000*z*D1[1 - z] + 162000*z^2*D1[1 - z] + 51840*z*D2[1 - z] - 
          51840*z^2*D2[1 - z] - 23040*z*D3[1 - z] + 23040*z^2*D3[1 - z])/
         ((-1 + z)*z) + ((1 + z)*(431 - 92*z + 134*z^2)*H[-1, z])/(18*z) + 
       ((-13554 + 8341*z - 19938*z^2 + 12777*z^3 + 1904*z^4)*H[0, z])/
        (432*(-1 + z)*z) - ((-5473 + 5737*z - 2819*z^2 + 2264*z^3)*H[1, z])/
        (216*z) + ((1 + z)*(-5 + 5*z + 22*z^2)*H[-1, -1, z])/(3*z) - 
       ((1 + z)*(-5 + 5*z + 22*z^2)*H[-1, 0, z])/(2*z) - 
       ((-72 + 81*z + 88*z^3)*H[0, -1, z])/(6*z) - 
       ((2672 - 6265*z + 7671*z^2 - 9050*z^3 + 7072*z^4)*H[0, 0, z])/
        (144*(-1 + z)*z) - ((1536 - 2999*z + 3141*z^2 - 4142*z^3 + 3272*z^4)*
         H[0, 1, z])/(72*(-1 + z)*z) - 
       ((843 - 1294*z + 1767*z^2 - 2064*z^3 + 1108*z^4)*H[1, 0, z])/
        (36*(-1 + z)*z) - ((-1008 + 835*z - 986*z^2 + 1108*z^3)*H[1, 1, z])/
        (36*z) + (2*(1 + z + z^2)*(13 - z + 6*z^2)*H[-1, -1, -1, z])/
        (3*z*(1 + z)) - ((1 + z + z^2)*(29 + 7*z + 18*z^2)*H[-1, -1, 0, z])/
        (3*z*(1 + z)) - ((1 + z + z^2)*(23 + z + 12*z^2)*H[-1, 0, -1, z])/
        (3*z*(1 + z)) + ((1 + z + z^2)*(55 + 41*z + 48*z^2)*H[-1, 0, 0, z])/
        (6*z*(1 + z)) + ((1 + 2*z)*(1 + z + z^2)*H[-1, 0, 1, z])/z - 
       ((26 + 27*z + 27*z^2 + 16*z^3 + 24*z^4)*H[0, -1, -1, z])/
        (3*z*(1 + z)) + ((58 + 81*z + 81*z^2 + 68*z^3 + 72*z^4)*
         H[0, -1, 0, z])/(6*z*(1 + z)) + 
       ((44 + 51*z + 51*z^2 + 46*z^3 + 48*z^4)*H[0, 0, -1, z])/
        (3*z*(1 + z)) - ((96 - 57*z + 283*z^2 + 18*z^3 - 283*z^4 + 169*z^5)*
         H[0, 0, 0, z])/(6*(-1 + z)*z*(1 + z)) - 
       ((56 - 19*z + 123*z^2 + 2*z^3 - 121*z^4 + 57*z^5)*H[0, 0, 1, z])/
        (3*(-1 + z)*z*(1 + z)) - ((78 - 27*z + 156*z^2 + 13*z^3 - 164*z^4 + 
          60*z^5)*H[0, 1, 0, z])/(6*(-1 + z)*z*(1 + z)) - 
       (2*(24 - 12*z + 54*z^2 + z^3 - 53*z^4 + 30*z^5)*H[0, 1, 1, z])/
        (3*(-1 + z)*z*(1 + z)) + ((3 - 4*z - z^2 + 4*z^3)*H[1, 0, -1, z])/z - 
       ((188 - 399*z + 549*z^2 - 328*z^3 + 150*z^4)*H[1, 0, 0, z])/
        (12*(-1 + z)*z) - ((82 - 177*z + 279*z^2 - 206*z^3 + 102*z^4)*
         H[1, 0, 1, z])/(6*(-1 + z)*z) - 
       ((103 - 234*z + 324*z^2 - 203*z^3 + 90*z^4)*H[1, 1, 0, z])/
        (6*(-1 + z)*z) - (2*(-19 + 43*z - 29*z^2 + 30*z^3)*H[1, 1, 1, z])/
        (3*z) + ((900 - 2263*z + 2116*z^2 + 1053*z^3 - 2786*z^4 + 1868*z^5 + 
          580*z*D0[1 - z] - 580*z^3*D0[1 - z])*Zeta[3])/
        (36*(-1 + z)*z*(1 + z))) - 
     ((38 - 3669*z + 1120*z^2 + 3267*z^3 - 2568*z^4 + 1932*z^5 + 
        368*z*D0[1 - z] - 368*z^3*D0[1 - z])*Zeta[5])/
      (10*(-1 + z)*z*(1 + z))), qbpE40 -> (2 - 2*z + z^2)/(2*eps^3*z) - 
   (-37925 + 32340*z - 3207*z^2 + 1664*z^3)/(864*z) + 
   ((1737 - 1011*z + 396*z^2 + 256*z^3)*H[0, z])/(72*z) + 
   ((1537 - 1410*z + 141*z^2 + 128*z^3)*H[1, z])/(72*z) + 
   Pi^2*((-182 + 230*z - 9*z^2 + 24*z^3)/(48*z) - ((2 + 2*z + z^2)*H[-1, z])/
      (4*z) - ((96 - 56*z + 83*z^2)*H[0, z])/(48*z) - 
     (5*(2 - 2*z + z^2)*H[1, z])/(6*z)) + 
   (-1/24*(-110 + 90*z - 9*z^2 + 8*z^3)/z + ((16 - 8*z + 13*z^2)*H[0, z])/
      (8*z) + ((2 - 2*z + z^2)*H[1, z])/z)/eps^2 - 
   ((1 + z)^2*(-1 + 2*z)*H[-1, 0, z])/(3*z) - 
   ((-336 + 534*z + 69*z^2 + 80*z^3)*H[0, 0, z])/(24*z) - 
   ((-168 + 234*z + 15*z^2 + 32*z^3)*H[0, 1, z])/(12*z) - 
   ((-205 + 156*z - 9*z^2 + 16*z^3)*H[1, 0, z])/(12*z) - 
   ((-110 + 90*z - 9*z^2 + 8*z^3)*H[1, 1, z])/(6*z) + 
   (-1/12*(Pi^2*(9 - 7*z + 7*z^2))/z + (1537 - 1410*z + 141*z^2 + 128*z^3)/
      (144*z) - ((-168 + 234*z + 15*z^2 + 32*z^3)*H[0, z])/(24*z) - 
     ((-110 + 90*z - 9*z^2 + 8*z^3)*H[1, z])/(12*z) + 
     ((2 + 2*z + z^2)*H[-1, 0, z])/(2*z) + ((32 - 16*z + 31*z^2)*H[0, 0, z])/
      (8*z) + ((16 - 8*z + 13*z^2)*H[0, 1, z])/(4*z) + 
     (2*(2 - 2*z + z^2)*H[1, 0, z])/z + (2*(2 - 2*z + z^2)*H[1, 1, z])/z)/
    eps - ((2 + 2*z + z^2)*H[-1, -1, 0, z])/z + 
   (2*(2 + 2*z + z^2)*H[-1, 0, 0, z])/z + ((2 + 2*z + z^2)*H[-1, 0, 1, z])/
    z + ((2 + 2*z + z^2)*H[0, -1, 0, z])/z + 
   ((64 - 32*z + 67*z^2)*H[0, 0, 0, z])/(8*z) + 
   ((32 - 16*z + 31*z^2)*H[0, 0, 1, z])/(4*z) + 
   ((7 - 3*z + 6*z^2)*H[0, 1, 0, z])/z + ((16 - 8*z + 13*z^2)*H[0, 1, 1, z])/
    (2*z) + (4*(2 - 2*z + z^2)*H[1, 0, 0, z])/z + 
   (4*(2 - 2*z + z^2)*H[1, 0, 1, z])/z + (4*(2 - 2*z + z^2)*H[1, 1, 0, z])/
    z + (4*(2 - 2*z + z^2)*H[1, 1, 1, z])/z - ((67 - 85*z + 41*z^2)*Zeta[3])/
    (6*z) + eps*((Pi^4*(226 - 18*z + 193*z^2))/(720*z) + 
     (615613 - 547152*z + 39363*z^2 + 20480*z^3)/(5184*z) - 
     ((-33669 + 35610*z - 477*z^2 + 3328*z^3)*H[0, z])/(432*z) - 
     ((-37925 + 32340*z - 3207*z^2 + 1664*z^3)*H[1, z])/(432*z) + 
     ((541 + 618*z + 159*z^2 + 64*z^3)*H[-1, 0, z])/(36*z) + 
     ((3474 - 2019*z + 477*z^2 + 640*z^3)*H[0, 0, z])/(72*z) + 
     ((1737 - 1011*z + 396*z^2 + 256*z^3)*H[0, 1, z])/(36*z) + 
     ((1312 - 1023*z - 21*z^2 + 128*z^3)*H[1, 0, z])/(36*z) + 
     ((1537 - 1410*z + 141*z^2 + 128*z^3)*H[1, 1, z])/(36*z) + 
     Pi^2*(-1/288*(3271 - 3450*z + 843*z^2 + 384*z^3)/z + 
       ((1 + z)^2*(-1 + 2*z)*H[-1, z])/(6*z) + 
       ((-336 + 466*z + 51*z^2 + 64*z^3)*H[0, z])/(48*z) + 
       ((-208 + 178*z - 21*z^2 + 16*z^3)*H[1, z])/(24*z) + 
       ((2 + 2*z + z^2)*H[-1, -1, z])/(2*z) - (3*(2 + 2*z + z^2)*H[-1, 0, z])/
        (4*z) - ((2 + 2*z + z^2)*H[0, -1, z])/(2*z) - 
       ((192 - 112*z + 181*z^2)*H[0, 0, z])/(48*z) - 
       ((96 - 40*z + 73*z^2)*H[0, 1, z])/(24*z) - 
       (5*(2 - 2*z + z^2)*H[1, 0, z])/(3*z) - (5*(2 - 2*z + z^2)*H[1, 1, z])/
        (3*z)) + (2*(1 + z)^2*(-1 + 2*z)*H[-1, -1, 0, z])/(3*z) - 
     (4*(1 + z)^2*(-1 + 2*z)*H[-1, 0, 0, z])/(3*z) - 
     (2*(1 + z)^2*(-1 + 2*z)*H[-1, 0, 1, z])/(3*z) - 
     (2*(-12 + 9*z + 3*z^2 + 4*z^3)*H[0, -1, 0, z])/(3*z) - 
     ((-672 + 1134*z + 177*z^2 + 176*z^3)*H[0, 0, 0, z])/(24*z) - 
     ((-336 + 534*z + 69*z^2 + 80*z^3)*H[0, 0, 1, z])/(12*z) - 
     ((-147 + 222*z + 15*z^2 + 32*z^3)*H[0, 1, 0, z])/(6*z) - 
     ((-168 + 234*z + 15*z^2 + 32*z^3)*H[0, 1, 1, z])/(6*z) - 
     ((-409 + 276*z + 9*z^2 + 40*z^3)*H[1, 0, 0, z])/(12*z) - 
     ((-205 + 156*z - 9*z^2 + 16*z^3)*H[1, 0, 1, z])/(6*z) - 
     ((-205 + 156*z - 9*z^2 + 16*z^3)*H[1, 1, 0, z])/(6*z) - 
     ((-110 + 90*z - 9*z^2 + 8*z^3)*H[1, 1, 1, z])/(3*z) + 
     (2*(2 + 2*z + z^2)*H[-1, -1, -1, 0, z])/z - 
     (4*(2 + 2*z + z^2)*H[-1, -1, 0, 0, z])/z - 
     (2*(2 + 2*z + z^2)*H[-1, -1, 0, 1, z])/z - 
     (2*(2 + 2*z + z^2)*H[-1, 0, -1, 0, z])/z + 
     (5*(2 + 2*z + z^2)*H[-1, 0, 0, 0, z])/z + 
     (4*(2 + 2*z + z^2)*H[-1, 0, 0, 1, z])/z + 
     (2*(2 + 2*z + z^2)*H[-1, 0, 1, 0, z])/z + 
     (2*(2 + 2*z + z^2)*H[-1, 0, 1, 1, z])/z - 
     (2*(2 + 2*z + z^2)*H[0, -1, -1, 0, z])/z + 
     (4*(2 + 2*z + z^2)*H[0, -1, 0, 0, z])/z + 
     (2*(2 + 2*z + z^2)*H[0, -1, 0, 1, z])/z + 
     (4*(2 + 2*z + z^2)*H[0, 0, -1, 0, z])/z + 
     ((128 - 64*z + 139*z^2)*H[0, 0, 0, 0, z])/(8*z) + 
     ((64 - 32*z + 67*z^2)*H[0, 0, 0, 1, z])/(4*z) + 
     ((28 - 12*z + 29*z^2)*H[0, 0, 1, 0, z])/(2*z) + 
     ((32 - 16*z + 31*z^2)*H[0, 0, 1, 1, z])/(2*z) + 
     ((26 - 2*z + 23*z^2)*H[0, 1, 0, 0, z])/(2*z) + 
     (2*(7 - 3*z + 6*z^2)*H[0, 1, 0, 1, z])/z + 
     (2*(7 - 3*z + 6*z^2)*H[0, 1, 1, 0, z])/z + 
     ((16 - 8*z + 13*z^2)*H[0, 1, 1, 1, z])/z + 
     (8*(2 - 2*z + z^2)*H[1, 0, 0, 0, z])/z + 
     (8*(2 - 2*z + z^2)*H[1, 0, 0, 1, z])/z + 
     (8*(2 - 2*z + z^2)*H[1, 0, 1, 0, z])/z + 
     (8*(2 - 2*z + z^2)*H[1, 0, 1, 1, z])/z + 
     (8*(2 - 2*z + z^2)*H[1, 1, 0, 0, z])/z + 
     (8*(2 - 2*z + z^2)*H[1, 1, 0, 1, z])/z + 
     (8*(2 - 2*z + z^2)*H[1, 1, 1, 0, z])/z + 
     (8*(2 - 2*z + z^2)*H[1, 1, 1, 1, z])/z + 
     ((-2372 + 2232*z - 189*z^2 + 176*z^3)/(36*z) - 
       (7*(2 + 2*z + z^2)*H[-1, z])/(2*z) - ((352 - 224*z + 271*z^2)*H[0, z])/
        (12*z) - (32*(2 - 2*z + z^2)*H[1, z])/(3*z))*Zeta[3]) + 
   eps^2*((-11*(-1127935 + 982752*z - 87297*z^2 + 22528*z^3))/(31104*z) + 
     ((630909 - 480288*z + 71883*z^2 + 40960*z^3)*H[0, z])/(2592*z) + 
     ((615613 - 547152*z + 39363*z^2 + 20480*z^3)*H[1, z])/(2592*z) + 
     Pi^4*(-1/2880*(-430 + 1314*z + 1251*z^2 + 424*z^3)/z + 
       ((2 + 2*z + z^2)*H[-1, z])/(30*z) + ((848 - 600*z + 899*z^2)*H[0, z])/
        (2880*z) + (31*(2 - 2*z + z^2)*H[1, z])/(360*z)) - 
     ((-6739 - 7278*z - 285*z^2 + 416*z^3)*H[-1, 0, z])/(108*z) - 
     ((-33669 + 46317*z + 5238*z^2 + 4160*z^3)*H[0, 0, z])/(216*z) - 
     ((-33669 + 35610*z - 477*z^2 + 3328*z^3)*H[0, 1, z])/(216*z) - 
     ((-32687 + 23754*z + 141*z^2 + 1664*z^3)*H[1, 0, z])/(216*z) - 
     ((-37925 + 32340*z - 3207*z^2 + 1664*z^3)*H[1, 1, z])/(216*z) - 
     ((541 + 618*z + 159*z^2 + 64*z^3)*H[-1, -1, 0, z])/(18*z) + 
     ((541 + 618*z + 159*z^2 + 64*z^3)*H[-1, 0, 0, z])/(9*z) + 
     ((541 + 618*z + 159*z^2 + 64*z^3)*H[-1, 0, 1, z])/(18*z) + 
     ((423 + 168*z + 36*z^2 + 64*z^3)*H[0, -1, 0, z])/(9*z) + 
     ((6948 - 4035*z + 639*z^2 + 1408*z^3)*H[0, 0, 0, z])/(72*z) + 
     ((3474 - 2019*z + 477*z^2 + 640*z^3)*H[0, 0, 1, z])/(36*z) + 
     ((747 - 438*z + 198*z^2 + 128*z^3)*H[0, 1, 0, z])/(9*z) + 
     ((1737 - 1011*z + 396*z^2 + 256*z^3)*H[0, 1, 1, z])/(18*z) + 
     ((2254 - 1167*z - 615*z^2 + 320*z^3)*H[1, 0, 0, z])/(36*z) + 
     ((1312 - 1023*z - 21*z^2 + 128*z^3)*H[1, 0, 1, z])/(18*z) + 
     ((1312 - 1023*z - 21*z^2 + 128*z^3)*H[1, 1, 0, z])/(18*z) + 
     ((1537 - 1410*z + 141*z^2 + 128*z^3)*H[1, 1, 1, z])/(18*z) - 
     (4*(1 + z)^2*(-1 + 2*z)*H[-1, -1, -1, 0, z])/(3*z) + 
     (8*(1 + z)^2*(-1 + 2*z)*H[-1, -1, 0, 0, z])/(3*z) + 
     (4*(1 + z)^2*(-1 + 2*z)*H[-1, -1, 0, 1, z])/(3*z) + 
     (4*(1 + z)^2*(-1 + 2*z)*H[-1, 0, -1, 0, z])/(3*z) - 
     (10*(1 + z)^2*(-1 + 2*z)*H[-1, 0, 0, 0, z])/(3*z) - 
     (8*(1 + z)^2*(-1 + 2*z)*H[-1, 0, 0, 1, z])/(3*z) - 
     (4*(1 + z)^2*(-1 + 2*z)*H[-1, 0, 1, 0, z])/(3*z) - 
     (4*(1 + z)^2*(-1 + 2*z)*H[-1, 0, 1, 1, z])/(3*z) + 
     (4*(-12 + 9*z + 3*z^2 + 4*z^3)*H[0, -1, -1, 0, z])/(3*z) - 
     (8*(-12 + 9*z + 3*z^2 + 4*z^3)*H[0, -1, 0, 0, z])/(3*z) - 
     (4*(-12 + 9*z + 3*z^2 + 4*z^3)*H[0, -1, 0, 1, z])/(3*z) - 
     (8*(-12 + 9*z + 3*z^2 + 4*z^3)*H[0, 0, -1, 0, z])/(3*z) - 
     ((-1344 + 2334*z + 393*z^2 + 368*z^3)*H[0, 0, 0, 0, z])/(24*z) - 
     ((-672 + 1134*z + 177*z^2 + 176*z^3)*H[0, 0, 0, 1, z])/(12*z) - 
     ((-294 + 510*z + 69*z^2 + 80*z^3)*H[0, 0, 1, 0, z])/(6*z) - 
     ((-336 + 534*z + 69*z^2 + 80*z^3)*H[0, 0, 1, 1, z])/(6*z) - 
     ((-279 + 444*z + 42*z^2 + 80*z^3)*H[0, 1, 0, 0, z])/(6*z) - 
     ((-147 + 222*z + 15*z^2 + 32*z^3)*H[0, 1, 0, 1, z])/(3*z) - 
     ((-147 + 222*z + 15*z^2 + 32*z^3)*H[0, 1, 1, 0, z])/(3*z) - 
     ((-168 + 234*z + 15*z^2 + 32*z^3)*H[0, 1, 1, 1, z])/(3*z) - 
     (4*(-1 + z)*(11 + 2*z + 2*z^2)*H[1, 0, -1, 0, z])/(3*z) - 
     ((-817 + 516*z + 45*z^2 + 88*z^3)*H[1, 0, 0, 0, z])/(12*z) - 
     ((-409 + 276*z + 9*z^2 + 40*z^3)*H[1, 0, 0, 1, z])/(6*z) - 
     ((-205 + 156*z - 9*z^2 + 16*z^3)*H[1, 0, 1, 0, z])/(3*z) - 
     ((-205 + 156*z - 9*z^2 + 16*z^3)*H[1, 0, 1, 1, z])/(3*z) - 
     ((-409 + 276*z + 9*z^2 + 40*z^3)*H[1, 1, 0, 0, z])/(6*z) - 
     ((-205 + 156*z - 9*z^2 + 16*z^3)*H[1, 1, 0, 1, z])/(3*z) - 
     ((-205 + 156*z - 9*z^2 + 16*z^3)*H[1, 1, 1, 0, z])/(3*z) - 
     (2*(-110 + 90*z - 9*z^2 + 8*z^3)*H[1, 1, 1, 1, z])/(3*z) - 
     (4*(2 + 2*z + z^2)*H[-1, -1, -1, -1, 0, z])/z + 
     (8*(2 + 2*z + z^2)*H[-1, -1, -1, 0, 0, z])/z + 
     (4*(2 + 2*z + z^2)*H[-1, -1, -1, 0, 1, z])/z + 
     (4*(2 + 2*z + z^2)*H[-1, -1, 0, -1, 0, z])/z - 
     (10*(2 + 2*z + z^2)*H[-1, -1, 0, 0, 0, z])/z - 
     (8*(2 + 2*z + z^2)*H[-1, -1, 0, 0, 1, z])/z - 
     (4*(2 + 2*z + z^2)*H[-1, -1, 0, 1, 0, z])/z - 
     (4*(2 + 2*z + z^2)*H[-1, -1, 0, 1, 1, z])/z + 
     (4*(2 + 2*z + z^2)*H[-1, 0, -1, -1, 0, z])/z - 
     (8*(2 + 2*z + z^2)*H[-1, 0, -1, 0, 0, z])/z - 
     (4*(2 + 2*z + z^2)*H[-1, 0, -1, 0, 1, z])/z - 
     (8*(2 + 2*z + z^2)*H[-1, 0, 0, -1, 0, z])/z + 
     (11*(2 + 2*z + z^2)*H[-1, 0, 0, 0, 0, z])/z + 
     (10*(2 + 2*z + z^2)*H[-1, 0, 0, 0, 1, z])/z + 
     (8*(2 + 2*z + z^2)*H[-1, 0, 0, 1, 0, z])/z + 
     (8*(2 + 2*z + z^2)*H[-1, 0, 0, 1, 1, z])/z + 
     (2*(2 + 2*z + z^2)*H[-1, 0, 1, 0, 0, z])/z + 
     (4*(2 + 2*z + z^2)*H[-1, 0, 1, 0, 1, z])/z + 
     (4*(2 + 2*z + z^2)*H[-1, 0, 1, 1, 0, z])/z + 
     (4*(2 + 2*z + z^2)*H[-1, 0, 1, 1, 1, z])/z + 
     (4*(2 + 2*z + z^2)*H[0, -1, -1, -1, 0, z])/z - 
     (8*(2 + 2*z + z^2)*H[0, -1, -1, 0, 0, z])/z - 
     (4*(2 + 2*z + z^2)*H[0, -1, -1, 0, 1, z])/z - 
     (4*(2 + 2*z + z^2)*H[0, -1, 0, -1, 0, z])/z + 
     (10*(2 + 2*z + z^2)*H[0, -1, 0, 0, 0, z])/z + 
     (8*(2 + 2*z + z^2)*H[0, -1, 0, 0, 1, z])/z + 
     (4*(2 + 2*z + z^2)*H[0, -1, 0, 1, 0, z])/z + 
     (4*(2 + 2*z + z^2)*H[0, -1, 0, 1, 1, z])/z - 
     (8*(2 + 2*z + z^2)*H[0, 0, -1, -1, 0, z])/z + 
     (16*(2 + 2*z + z^2)*H[0, 0, -1, 0, 0, z])/z + 
     (8*(2 + 2*z + z^2)*H[0, 0, -1, 0, 1, z])/z + 
     (16*(2 + 2*z + z^2)*H[0, 0, 0, -1, 0, z])/z + 
     ((256 - 128*z + 283*z^2)*H[0, 0, 0, 0, 0, z])/(8*z) + 
     ((128 - 64*z + 139*z^2)*H[0, 0, 0, 0, 1, z])/(4*z) + 
     ((56 - 24*z + 63*z^2)*H[0, 0, 0, 1, 0, z])/(2*z) + 
     ((64 - 32*z + 67*z^2)*H[0, 0, 0, 1, 1, z])/(2*z) + 
     (2*(15 + z + 15*z^2)*H[0, 0, 1, 0, 0, z])/z + 
     ((28 - 12*z + 29*z^2)*H[0, 0, 1, 0, 1, z])/z + 
     ((28 - 12*z + 29*z^2)*H[0, 0, 1, 1, 0, z])/z + 
     ((32 - 16*z + 31*z^2)*H[0, 0, 1, 1, 1, z])/z + 
     (4*(2 + 2*z + z^2)*H[0, 1, 0, -1, 0, z])/z + 
     ((50 + 6*z + 45*z^2)*H[0, 1, 0, 0, 0, z])/(2*z) + 
     ((26 - 2*z + 23*z^2)*H[0, 1, 0, 0, 1, z])/z + 
     (4*(7 - 3*z + 6*z^2)*H[0, 1, 0, 1, 0, z])/z + 
     (4*(7 - 3*z + 6*z^2)*H[0, 1, 0, 1, 1, z])/z + 
     ((26 - 2*z + 23*z^2)*H[0, 1, 1, 0, 0, z])/z + 
     (4*(7 - 3*z + 6*z^2)*H[0, 1, 1, 0, 1, z])/z + 
     (4*(7 - 3*z + 6*z^2)*H[0, 1, 1, 1, 0, z])/z + 
     (2*(16 - 8*z + 13*z^2)*H[0, 1, 1, 1, 1, z])/z + 
     (16*(2 - 2*z + z^2)*H[1, 0, 0, 0, 0, z])/z + 
     (16*(2 - 2*z + z^2)*H[1, 0, 0, 0, 1, z])/z + 
     (16*(2 - 2*z + z^2)*H[1, 0, 0, 1, 0, z])/z + 
     (16*(2 - 2*z + z^2)*H[1, 0, 0, 1, 1, z])/z + 
     (16*(2 - 2*z + z^2)*H[1, 0, 1, 0, 0, z])/z + 
     (16*(2 - 2*z + z^2)*H[1, 0, 1, 0, 1, z])/z + 
     (16*(2 - 2*z + z^2)*H[1, 0, 1, 1, 0, z])/z + 
     (16*(2 - 2*z + z^2)*H[1, 0, 1, 1, 1, z])/z + 
     (16*(2 - 2*z + z^2)*H[1, 1, 0, 0, 0, z])/z + 
     (16*(2 - 2*z + z^2)*H[1, 1, 0, 0, 1, z])/z + 
     (16*(2 - 2*z + z^2)*H[1, 1, 0, 1, 0, z])/z + 
     (16*(2 - 2*z + z^2)*H[1, 1, 0, 1, 1, z])/z + 
     (16*(2 - 2*z + z^2)*H[1, 1, 1, 0, 0, z])/z + 
     (16*(2 - 2*z + z^2)*H[1, 1, 1, 0, 1, z])/z + 
     (16*(2 - 2*z + z^2)*H[1, 1, 1, 1, 0, z])/z + 
     (16*(2 - 2*z + z^2)*H[1, 1, 1, 1, 1, z])/z + 
     (-1/108*(16850 - 21585*z + 1020*z^2 + 1408*z^3)/z + 
       (7*(1 + z)^2*(-1 + 2*z)*H[-1, z])/(3*z) + 
       ((-3696 + 4518*z + 357*z^2 + 560*z^3)*H[0, z])/(36*z) + 
       ((-2135 + 1782*z - 171*z^2 + 188*z^3)*H[1, z])/(18*z) + 
       (7*(2 + 2*z + z^2)*H[-1, -1, z])/z - (22*(2 + 2*z + z^2)*H[-1, 0, z])/
        (3*z) - (7*(2 + 2*z + z^2)*H[0, -1, z])/z - 
       ((704 - 448*z + 607*z^2)*H[0, 0, z])/(12*z) - 
       (2*(82 - 20*z + 61*z^2)*H[0, 1, z])/(3*z) - 
       (64*(2 - 2*z + z^2)*H[1, 0, z])/(3*z) - 
       (64*(2 - 2*z + z^2)*H[1, 1, z])/(3*z))*Zeta[3] + 
     Pi^2*((-73619 + 100452*z - 9297*z^2 + 4992*z^3)/(1728*z) - 
       ((541 + 618*z + 159*z^2 + 64*z^3)*H[-1, z])/(72*z) - 
       ((3543 - 2043*z + 450*z^2 + 512*z^3)*H[0, z])/(144*z) - 
       ((3065 - 3054*z + 393*z^2 + 256*z^3)*H[1, z])/(144*z) - 
       ((1 + z)^2*(-1 + 2*z)*H[-1, -1, z])/(3*z) + 
       ((1 + z)^2*(-1 + 2*z)*H[-1, 0, z])/(2*z) + 
       ((-12 + 9*z + 3*z^2 + 4*z^3)*H[0, -1, z])/(3*z) + 
       ((-672 + 998*z + 141*z^2 + 144*z^3)*H[0, 0, z])/(48*z) + 
       ((-340 + 430*z + 33*z^2 + 64*z^3)*H[0, 1, z])/(24*z) + 
       ((-341 + 236*z + 3*z^2 + 32*z^3)*H[1, 0, z])/(24*z) + 
       ((-208 + 178*z - 21*z^2 + 16*z^3)*H[1, 1, z])/(12*z) - 
       ((2 + 2*z + z^2)*H[-1, -1, -1, z])/z + 
       (3*(2 + 2*z + z^2)*H[-1, -1, 0, z])/(2*z) + 
       ((2 + 2*z + z^2)*H[-1, 0, -1, z])/z - 
       (2*(2 + 2*z + z^2)*H[-1, 0, 0, z])/z - 
       ((2 + 2*z + z^2)*H[-1, 0, 1, z])/(2*z) + 
       ((2 + 2*z + z^2)*H[0, -1, -1, z])/z - 
       (3*(2 + 2*z + z^2)*H[0, -1, 0, z])/(2*z) - 
       (2*(2 + 2*z + z^2)*H[0, 0, -1, z])/z - 
       ((384 - 224*z + 377*z^2)*H[0, 0, 0, z])/(48*z) - 
       ((208 - 64*z + 179*z^2)*H[0, 0, 1, z])/(24*z) - 
       ((33 - 5*z + 29*z^2)*H[0, 1, 0, z])/(6*z) - 
       ((96 - 40*z + 73*z^2)*H[0, 1, 1, z])/(12*z) - 
       (10*(2 - 2*z + z^2)*H[1, 0, 0, z])/(3*z) - 
       (10*(2 - 2*z + z^2)*H[1, 0, 1, z])/(3*z) - 
       (10*(2 - 2*z + z^2)*H[1, 1, 0, z])/(3*z) - 
       (10*(2 - 2*z + z^2)*H[1, 1, 1, z])/(3*z) + 
       (5*(93 - 91*z + 67*z^2)*Zeta[3])/(36*z)) - 
     ((199 - 889*z + 137*z^2)*Zeta[5])/(10*z)), 
 qbpE40t -> (2 - 2*z + z^2)/(4*eps^3*z) + (565 - 499*z + 52*z^2)/(16*z) + 
   ((300 - 259*z + 28*z^2)*H[0, z])/(16*z) + ((150 - 127*z + 14*z^2)*H[1, z])/
    (8*z) + Pi^2*((-5*(36 - 32*z + 9*z^2))/(96*z) - 
     ((40 - 54*z + 27*z^2)*H[0, z])/(48*z) - (5*(2 - 2*z + z^2)*H[1, z])/
      (12*z)) + (((-2 + z)*(-18 + 7*z))/(16*z) + ((8 - 10*z + 5*z^2)*H[0, z])/
      (8*z) + ((2 - 2*z + z^2)*H[1, z])/(2*z))/eps^2 + 
   ((144 - 128*z + 43*z^2)*H[0, 0, z])/(16*z) + 
   ((72 - 64*z + 19*z^2)*H[0, 1, z])/(8*z) + 
   ((-2 + z)*(-18 + 7*z)*H[1, 0, z])/(4*z) + 
   ((-2 + z)*(-18 + 7*z)*H[1, 1, z])/(4*z) + 
   (-1/12*(Pi^2*(5 - 6*z + 3*z^2))/z + (150 - 127*z + 14*z^2)/(16*z) + 
     ((72 - 64*z + 19*z^2)*H[0, z])/(16*z) + ((-2 + z)*(-18 + 7*z)*H[1, z])/
      (8*z) + ((16 - 22*z + 11*z^2)*H[0, 0, z])/(8*z) + 
     ((8 - 10*z + 5*z^2)*H[0, 1, z])/(4*z) + ((2 - 2*z + z^2)*H[1, 0, z])/z + 
     ((2 - 2*z + z^2)*H[1, 1, z])/z)/eps + 
   ((32 - 46*z + 23*z^2)*H[0, 0, 0, z])/(8*z) + 
   ((16 - 22*z + 11*z^2)*H[0, 0, 1, z])/(4*z) + 
   ((8 - 10*z + 5*z^2)*H[0, 1, 0, z])/(2*z) + 
   ((8 - 10*z + 5*z^2)*H[0, 1, 1, z])/(2*z) + 
   (2*(2 - 2*z + z^2)*H[1, 0, 0, z])/z + (2*(2 - 2*z + z^2)*H[1, 0, 1, z])/
    z + (2*(2 - 2*z + z^2)*H[1, 1, 0, z])/z + 
   (2*(2 - 2*z + z^2)*H[1, 1, 1, z])/z - ((64 - 70*z + 35*z^2)*Zeta[3])/
    (12*z) + eps*((Pi^4*(62 - 126*z + 63*z^2))/(1440*z) + 
     (3975 - 3588*z + 349*z^2)/(32*z) + ((1130 - 999*z + 105*z^2)*H[0, z])/
      (16*z) + ((565 - 499*z + 52*z^2)*H[1, z])/(8*z) + 
     ((-8 + z)*(-75 + 56*z)*H[0, 0, z])/(16*z) + 
     ((300 - 259*z + 28*z^2)*H[0, 1, z])/(8*z) + 
     ((150 - 127*z + 14*z^2)*H[1, 0, z])/(4*z) + 
     ((150 - 127*z + 14*z^2)*H[1, 1, z])/(4*z) + 
     Pi^2*((-5*(150 - 129*z + 14*z^2))/(96*z) - 
       (5*(72 - 64*z + 21*z^2)*H[0, z])/(96*z) - 
       (5*(-2 + z)*(-18 + 7*z)*H[1, z])/(48*z) - 
       ((80 - 114*z + 57*z^2)*H[0, 0, z])/(48*z) - 
       (5*(8 - 10*z + 5*z^2)*H[0, 1, z])/(24*z) - 
       (5*(2 - 2*z + z^2)*H[1, 0, z])/(6*z) - (5*(2 - 2*z + z^2)*H[1, 1, z])/
        (6*z)) + ((288 - 256*z + 91*z^2)*H[0, 0, 0, z])/(16*z) + 
     ((144 - 128*z + 43*z^2)*H[0, 0, 1, z])/(8*z) + 
     ((72 - 64*z + 19*z^2)*H[0, 1, 0, z])/(4*z) + 
     ((72 - 64*z + 19*z^2)*H[0, 1, 1, z])/(4*z) + 
     ((-2 + z)*(-18 + 7*z)*H[1, 0, 0, z])/(2*z) + 
     ((-2 + z)*(-18 + 7*z)*H[1, 0, 1, z])/(2*z) + 
     ((-2 + z)*(-18 + 7*z)*H[1, 1, 0, z])/(2*z) + 
     ((-2 + z)*(-18 + 7*z)*H[1, 1, 1, z])/(2*z) + 
     ((64 - 94*z + 47*z^2)*H[0, 0, 0, 0, z])/(8*z) + 
     ((32 - 46*z + 23*z^2)*H[0, 0, 0, 1, z])/(4*z) + 
     ((16 - 22*z + 11*z^2)*H[0, 0, 1, 0, z])/(2*z) + 
     ((16 - 22*z + 11*z^2)*H[0, 0, 1, 1, z])/(2*z) + 
     ((8 - 10*z + 5*z^2)*H[0, 1, 0, 0, z])/z + 
     ((8 - 10*z + 5*z^2)*H[0, 1, 0, 1, z])/z + 
     ((8 - 10*z + 5*z^2)*H[0, 1, 1, 0, z])/z + 
     ((8 - 10*z + 5*z^2)*H[0, 1, 1, 1, z])/z + 
     (4*(2 - 2*z + z^2)*H[1, 0, 0, 0, z])/z + 
     (4*(2 - 2*z + z^2)*H[1, 0, 0, 1, z])/z + 
     (4*(2 - 2*z + z^2)*H[1, 0, 1, 0, z])/z + 
     (4*(2 - 2*z + z^2)*H[1, 0, 1, 1, z])/z + 
     (4*(2 - 2*z + z^2)*H[1, 1, 0, 0, z])/z + 
     (4*(2 - 2*z + z^2)*H[1, 1, 0, 1, z])/z + 
     (4*(2 - 2*z + z^2)*H[1, 1, 1, 0, z])/z + 
     (4*(2 - 2*z + z^2)*H[1, 1, 1, 1, z])/z + 
     (-1/24*(576 - 512*z + 127*z^2)/z - ((128 - 166*z + 83*z^2)*H[0, z])/
        (12*z) - (16*(2 - 2*z + z^2)*H[1, z])/(3*z))*Zeta[3]) + 
   eps^2*((26693 - 24416*z + 2251*z^2)/(64*z) + 
     ((3975 - 3566*z + 351*z^2)*H[0, z])/(16*z) + 
     ((3975 - 3588*z + 349*z^2)*H[1, z])/(16*z) + 
     Pi^4*((1116 - 992*z + 537*z^2)/(5760*z) + 
       ((248 - 438*z + 219*z^2)*H[0, z])/(2880*z) + 
       (31*(2 - 2*z + z^2)*H[1, z])/(720*z)) + 
     ((2260 - 1999*z + 211*z^2)*H[0, 0, z])/(16*z) + 
     ((1130 - 999*z + 105*z^2)*H[0, 1, z])/(8*z) + 
     ((565 - 499*z + 52*z^2)*H[1, 0, z])/(4*z) + 
     ((565 - 499*z + 52*z^2)*H[1, 1, z])/(4*z) + 
     ((1200 - 1051*z + 112*z^2)*H[0, 0, 0, z])/(16*z) + 
     ((-8 + z)*(-75 + 56*z)*H[0, 0, 1, z])/(8*z) + 
     ((300 - 259*z + 28*z^2)*H[0, 1, 0, z])/(4*z) + 
     ((300 - 259*z + 28*z^2)*H[0, 1, 1, z])/(4*z) + 
     ((150 - 127*z + 14*z^2)*H[1, 0, 0, z])/(2*z) + 
     ((150 - 127*z + 14*z^2)*H[1, 0, 1, z])/(2*z) + 
     ((150 - 127*z + 14*z^2)*H[1, 1, 0, z])/(2*z) + 
     ((150 - 127*z + 14*z^2)*H[1, 1, 1, z])/(2*z) + 
     ((576 - 512*z + 187*z^2)*H[0, 0, 0, 0, z])/(16*z) + 
     ((288 - 256*z + 91*z^2)*H[0, 0, 0, 1, z])/(8*z) + 
     ((144 - 128*z + 43*z^2)*H[0, 0, 1, 0, z])/(4*z) + 
     ((144 - 128*z + 43*z^2)*H[0, 0, 1, 1, z])/(4*z) + 
     ((72 - 64*z + 19*z^2)*H[0, 1, 0, 0, z])/(2*z) + 
     ((72 - 64*z + 19*z^2)*H[0, 1, 0, 1, z])/(2*z) + 
     ((72 - 64*z + 19*z^2)*H[0, 1, 1, 0, z])/(2*z) + 
     ((72 - 64*z + 19*z^2)*H[0, 1, 1, 1, z])/(2*z) + 
     ((-2 + z)*(-18 + 7*z)*H[1, 0, 0, 0, z])/z + 
     ((-2 + z)*(-18 + 7*z)*H[1, 0, 0, 1, z])/z + 
     ((-2 + z)*(-18 + 7*z)*H[1, 0, 1, 0, z])/z + 
     ((-2 + z)*(-18 + 7*z)*H[1, 0, 1, 1, z])/z + 
     ((-2 + z)*(-18 + 7*z)*H[1, 1, 0, 0, z])/z + 
     ((-2 + z)*(-18 + 7*z)*H[1, 1, 0, 1, z])/z + 
     ((-2 + z)*(-18 + 7*z)*H[1, 1, 1, 0, z])/z + 
     ((-2 + z)*(-18 + 7*z)*H[1, 1, 1, 1, z])/z + 
     ((128 - 190*z + 95*z^2)*H[0, 0, 0, 0, 0, z])/(8*z) + 
     ((64 - 94*z + 47*z^2)*H[0, 0, 0, 0, 1, z])/(4*z) + 
     ((32 - 46*z + 23*z^2)*H[0, 0, 0, 1, 0, z])/(2*z) + 
     ((32 - 46*z + 23*z^2)*H[0, 0, 0, 1, 1, z])/(2*z) + 
     ((16 - 22*z + 11*z^2)*H[0, 0, 1, 0, 0, z])/z + 
     ((16 - 22*z + 11*z^2)*H[0, 0, 1, 0, 1, z])/z + 
     ((16 - 22*z + 11*z^2)*H[0, 0, 1, 1, 0, z])/z + 
     ((16 - 22*z + 11*z^2)*H[0, 0, 1, 1, 1, z])/z + 
     (2*(8 - 10*z + 5*z^2)*H[0, 1, 0, 0, 0, z])/z + 
     (2*(8 - 10*z + 5*z^2)*H[0, 1, 0, 0, 1, z])/z + 
     (2*(8 - 10*z + 5*z^2)*H[0, 1, 0, 1, 0, z])/z + 
     (2*(8 - 10*z + 5*z^2)*H[0, 1, 0, 1, 1, z])/z + 
     (2*(8 - 10*z + 5*z^2)*H[0, 1, 1, 0, 0, z])/z + 
     (2*(8 - 10*z + 5*z^2)*H[0, 1, 1, 0, 1, z])/z + 
     (2*(8 - 10*z + 5*z^2)*H[0, 1, 1, 1, 0, z])/z + 
     (2*(8 - 10*z + 5*z^2)*H[0, 1, 1, 1, 1, z])/z + 
     (8*(2 - 2*z + z^2)*H[1, 0, 0, 0, 0, z])/z + 
     (8*(2 - 2*z + z^2)*H[1, 0, 0, 0, 1, z])/z + 
     (8*(2 - 2*z + z^2)*H[1, 0, 0, 1, 0, z])/z + 
     (8*(2 - 2*z + z^2)*H[1, 0, 0, 1, 1, z])/z + 
     (8*(2 - 2*z + z^2)*H[1, 0, 1, 0, 0, z])/z + 
     (8*(2 - 2*z + z^2)*H[1, 0, 1, 0, 1, z])/z + 
     (8*(2 - 2*z + z^2)*H[1, 0, 1, 1, 0, z])/z + 
     (8*(2 - 2*z + z^2)*H[1, 0, 1, 1, 1, z])/z + 
     (8*(2 - 2*z + z^2)*H[1, 1, 0, 0, 0, z])/z + 
     (8*(2 - 2*z + z^2)*H[1, 1, 0, 0, 1, z])/z + 
     (8*(2 - 2*z + z^2)*H[1, 1, 0, 1, 0, z])/z + 
     (8*(2 - 2*z + z^2)*H[1, 1, 0, 1, 1, z])/z + 
     (8*(2 - 2*z + z^2)*H[1, 1, 1, 0, 0, z])/z + 
     (8*(2 - 2*z + z^2)*H[1, 1, 1, 0, 1, z])/z + 
     (8*(2 - 2*z + z^2)*H[1, 1, 1, 1, 0, z])/z + 
     (8*(2 - 2*z + z^2)*H[1, 1, 1, 1, 1, z])/z + 
     (-1/24*(2400 - 2047*z + 224*z^2)/z - ((1152 - 1024*z + 319*z^2)*H[0, z])/
        (24*z) - (4*(-2 + z)*(-18 + 7*z)*H[1, z])/(3*z) - 
       ((256 - 358*z + 179*z^2)*H[0, 0, z])/(12*z) - 
       (8*(8 - 10*z + 5*z^2)*H[0, 1, z])/(3*z) - 
       (32*(2 - 2*z + z^2)*H[1, 0, z])/(3*z) - 
       (32*(2 - 2*z + z^2)*H[1, 1, z])/(3*z))*Zeta[3] + 
     Pi^2*(-1/96*(2825 - 2497*z + 262*z^2)/z - 
       (5*(300 - 261*z + 28*z^2)*H[0, z])/(96*z) - 
       (5*(150 - 127*z + 14*z^2)*H[1, z])/(48*z) - 
       (5*(144 - 128*z + 45*z^2)*H[0, 0, z])/(96*z) - 
       (5*(72 - 64*z + 19*z^2)*H[0, 1, z])/(48*z) - 
       (5*(-2 + z)*(-18 + 7*z)*H[1, 0, z])/(24*z) - 
       (5*(-2 + z)*(-18 + 7*z)*H[1, 1, z])/(24*z) - 
       ((160 - 234*z + 117*z^2)*H[0, 0, 0, z])/(48*z) - 
       (5*(16 - 22*z + 11*z^2)*H[0, 0, 1, z])/(24*z) - 
       (5*(8 - 10*z + 5*z^2)*H[0, 1, 0, z])/(12*z) - 
       (5*(8 - 10*z + 5*z^2)*H[0, 1, 1, z])/(12*z) - 
       (5*(2 - 2*z + z^2)*H[1, 0, 0, z])/(3*z) - 
       (5*(2 - 2*z + z^2)*H[1, 0, 1, z])/(3*z) - 
       (5*(2 - 2*z + z^2)*H[1, 1, 0, z])/(3*z) - 
       (5*(2 - 2*z + z^2)*H[1, 1, 1, z])/(3*z) + 
       ((320 - 402*z + 201*z^2)*Zeta[3])/(72*z)) - 
     ((544 - 574*z + 287*z^2)*Zeta[5])/(20*z)), 
 gF40 -> (-5*(-1 + z))/(2*eps^4) - (7*Pi^4*(-1 + z))/20 + 
   (-10 + 31*z - 21*z^2 + 10*z^3 - 10*z*D0[1 - z])/(2*eps^3*z) + 
   (-37836 + 57305*z - 45641*z^2 + 20764*z^3 - 19472*z*D0[1 - z] + 
     14160*z*D1[1 - z] - 4752*z*D2[1 - z] + 1440*z*D3[1 - z])/(216*z) + 
   ((3648 - 3047*z + 4122*z^2 - 3383*z^3 + 1020*z^4)*H[0, z])/
    (36*(-1 + z)*z) + ((-1556 + 1383*z - 771*z^2 + 778*z^3)*H[1, z])/(18*z) + 
   (2*Pi^2*(-1 + z) + (-330 + 601*z - 502*z^2 + 231*z^3 - 198*z*D0[1 - z] + 
       180*z*D1[1 - z])/(18*z) + (2*(5 - 8*z + 15*z^2 - 12*z^3 + 5*z^4)*
       H[0, z])/((-1 + z)*z) + (10*(-1 + 2*z - z^2 + z^3)*H[1, z])/z)/eps^2 + 
   Pi^2*(-1/108*(1650 - 4900*z + 5525*z^2 - 3760*z^3 + 1419*z^4 + 
        924*z*D0[1 - z] - 924*z^2*D0[1 - z] - 864*z*D1[1 - z] + 
        864*z^2*D1[1 - z])/((-1 + z)*z) + (4*(1 + z + z^2)^2*H[-1, z])/
      (3*z*(1 + z)) - ((29 - 17*z + 43*z^2 + 17*z^3 - 43*z^4 + 31*z^5)*
       H[0, z])/(3*(-1 + z)*z*(1 + z)) - 
     ((25 - 74*z + 75*z^2 - 50*z^3 + 25*z^4)*H[1, z])/(3*(-1 + z)*z)) + 
   (2*(1 + z)*(11 - 5*z + 11*z^2)*H[-1, 0, z])/(3*z) + 
   ((352 - 559*z + 696*z^2 - 621*z^3 + 440*z^4)*H[0, 0, z])/(6*(-1 + z)*z) + 
   ((176 - 285*z + 342*z^2 - 299*z^3 + 198*z^4)*H[0, 1, z])/(3*(-1 + z)*z) + 
   ((209 - 268*z + 336*z^2 - 288*z^3 + 154*z^4)*H[1, 0, z])/(3*(-1 + z)*z) + 
   (2*(-1 + z)*(110 + 8*z + 77*z^2)*H[1, 1, z])/(3*z) + 
   (8*(1 + z + z^2)^2*H[-1, -1, 0, z])/(z*(1 + z)) - 
   (10*(1 + z + z^2)^2*H[-1, 0, 0, z])/(z*(1 + z)) - 
   (4*(1 + z + z^2)^2*H[-1, 0, 1, z])/(z*(1 + z)) - 
   (12*(-1 + z^2 + z^4)*H[0, -1, 0, z])/((-1 + z)*(1 + z)) + 
   (2*(20 - 9*z + 34*z^2 + 9*z^3 - 34*z^4 + 23*z^5)*H[0, 0, 0, z])/
    ((-1 + z)*z*(1 + z)) + (4*(10 - 5*z + 16*z^2 + 5*z^3 - 16*z^4 + 11*z^5)*
     H[0, 0, 1, z])/((-1 + z)*z*(1 + z)) + 
   (4*(9 - 14*z + 27*z^2 - 22*z^3 + 9*z^4)*H[0, 1, 0, z])/((-1 + z)*z) + 
   (8*(5 - 8*z + 15*z^2 - 12*z^3 + 5*z^4)*H[0, 1, 1, z])/((-1 + z)*z) + 
   (34*(1 - z + z^2)^2*H[1, 0, 0, z])/((-1 + z)*z) + 
   (40*(1 - z + z^2)^2*H[1, 0, 1, z])/((-1 + z)*z) + 
   (38*(1 - z + z^2)^2*H[1, 1, 0, z])/((-1 + z)*z) + 
   (40*(-1 + 2*z - z^2 + z^3)*H[1, 1, 1, z])/z - 
   ((296 - 879*z + 347*z^2 + 607*z^3 - 619*z^4 + 380*z^5 + 272*z*D0[1 - z] - 
      272*z^3*D0[1 - z])*Zeta[3])/(6*(-1 + z)*z*(1 + z)) + 
   (-1/18*(Pi^2*(-69 + 131*z + 33*z^2 - 95*z^3 + 75*z^4 - 72*z*D0[1 - z] - 
         72*z^2*D0[1 - z]))/(z*(1 + z)) + 
     (-4668 + 9017*z - 7181*z^2 + 2334*z^3 - 3540*z*D0[1 - z] + 
       2376*z*D1[1 - z] - 1080*z*D2[1 - z])/(108*z) + 
     ((176 - 285*z + 342*z^2 - 299*z^3 + 198*z^4)*H[0, z])/(6*(-1 + z)*z) + 
     ((-1 + z)*(110 + 8*z + 77*z^2)*H[1, z])/(3*z) - 
     (2*(1 + z + z^2)^2*H[-1, 0, z])/(z*(1 + z)) + 
     (2*(10 - 5*z + 16*z^2 + 5*z^3 - 16*z^4 + 11*z^5)*H[0, 0, z])/
      ((-1 + z)*z*(1 + z)) + (4*(5 - 8*z + 15*z^2 - 12*z^3 + 5*z^4)*
       H[0, 1, z])/((-1 + z)*z) + (20*(1 - z + z^2)^2*H[1, 0, z])/
      ((-1 + z)*z) + (20*(-1 + 2*z - z^2 + z^3)*H[1, 1, z])/z + 
     (68*(-1 + z)*Zeta[3])/3)/eps + 
   eps*((Pi^4*(3978 - 4547*z + 5795*z^2 + 3035*z^3 - 7307*z^4 + 2778*z^5 + 
        1512*z*D0[1 - z] - 1512*z^3*D0[1 - z]))/(2160*(-1 + z)*z*(1 + z)) + 
     (-1696572 + 2473003*z - 1882783*z^2 + 694224*z^3 - 929196*z*D0[1 - z] + 
       700992*z*D1[1 - z] - 254880*z*D2[1 - z] + 57024*z*D3[1 - z] - 
       12960*z*D4[1 - z])/(3888*z) + 
     ((16798 - 22405*z + 24012*z^2 - 20712*z^3 + 12070*z^4)*H[0, z])/
      (54*(-1 + z)*z) + ((-18918 + 15747*z - 9915*z^2 + 10382*z^3)*H[1, z])/
      (54*z) - (2*(1 + z)*(67 + 83*z + 67*z^2)*H[-1, 0, z])/(9*z) + 
     ((7296 - 4103*z + 6054*z^2 - 5227*z^3 + 1504*z^4)*H[0, 0, z])/
      (36*(-1 + z)*z) + ((3648 - 3047*z + 4122*z^2 - 3383*z^3 + 1020*z^4)*
       H[0, 1, z])/(18*(-1 + z)*z) + 
     ((1422 - 1459*z + 1899*z^2 - 1393*z^3 + 778*z^4)*H[1, 0, z])/
      (9*(-1 + z)*z) + ((-1556 + 1383*z - 771*z^2 + 778*z^3)*H[1, 1, z])/
      (9*z) - (4*(1 + z)*(11 - 5*z + 11*z^2)*H[-1, -1, 0, z])/(3*z) + 
     (8*(1 + z)*(11 - 5*z + 11*z^2)*H[-1, 0, 0, z])/(3*z) + 
     (4*(1 + z)*(11 - 5*z + 11*z^2)*H[-1, 0, 1, z])/(3*z) + 
     (8*(6 + 11*z^2)*H[0, -1, 0, z])/3 + 
     ((704 - 1107*z + 1404*z^2 - 1265*z^3 + 924*z^4)*H[0, 0, 0, z])/
      (6*(-1 + z)*z) + ((352 - 559*z + 696*z^2 - 621*z^3 + 440*z^4)*
       H[0, 0, 1, z])/(3*(-1 + z)*z) + 
     (2*(165 - 285*z + 342*z^2 - 299*z^3 + 198*z^4)*H[0, 1, 0, z])/
      (3*(-1 + z)*z) + (2*(176 - 285*z + 342*z^2 - 299*z^3 + 198*z^4)*
       H[0, 1, 1, z])/(3*(-1 + z)*z) + 
     ((407 - 498*z + 678*z^2 - 598*z^3 + 330*z^4)*H[1, 0, 0, z])/
      (3*(-1 + z)*z) + (2*(209 - 268*z + 336*z^2 - 288*z^3 + 154*z^4)*
       H[1, 0, 1, z])/(3*(-1 + z)*z) + 
     (2*(209 - 268*z + 336*z^2 - 288*z^3 + 154*z^4)*H[1, 1, 0, z])/
      (3*(-1 + z)*z) + (4*(-1 + z)*(110 + 8*z + 77*z^2)*H[1, 1, 1, z])/
      (3*z) - (24*(1 + z + z^2)^2*H[-1, -1, -1, 0, z])/(z*(1 + z)) + 
     (36*(1 + z + z^2)^2*H[-1, -1, 0, 0, z])/(z*(1 + z)) + 
     (16*(1 + z + z^2)^2*H[-1, -1, 0, 1, z])/(z*(1 + z)) + 
     (20*(1 + z + z^2)^2*H[-1, 0, -1, 0, z])/(z*(1 + z)) - 
     (26*(1 + z + z^2)^2*H[-1, 0, 0, 0, z])/(z*(1 + z)) - 
     (20*(1 + z + z^2)^2*H[-1, 0, 0, 1, z])/(z*(1 + z)) - 
     (8*(1 + z + z^2)^2*H[-1, 0, 1, 0, z])/(z*(1 + z)) - 
     (8*(1 + z + z^2)^2*H[-1, 0, 1, 1, z])/(z*(1 + z)) + 
     (8*(-1 - 4*z - z^2 + 4*z^3 + z^4 + 4*z^5)*H[0, -1, -1, 0, z])/
      ((-1 + z)*z*(1 + z)) - (4*(-1 - 13*z - z^2 + 13*z^3 + z^4 + 13*z^5)*
       H[0, -1, 0, 0, z])/((-1 + z)*z*(1 + z)) - 
     (24*(-1 + z^2 + z^4)*H[0, -1, 0, 1, z])/((-1 + z)*(1 + z)) - 
     (56*(-1 + z^2 + z^4)*H[0, 0, -1, 0, z])/((-1 + z)*(1 + z)) + 
     (2*(40 - 17*z + 70*z^2 + 17*z^3 - 70*z^4 + 47*z^5)*H[0, 0, 0, 0, z])/
      ((-1 + z)*z*(1 + z)) + (4*(20 - 9*z + 34*z^2 + 9*z^3 - 34*z^4 + 23*z^5)*
       H[0, 0, 0, 1, z])/((-1 + z)*z*(1 + z)) + 
     (8*(9 - 4*z + 15*z^2 + 4*z^3 - 15*z^4 + 10*z^5)*H[0, 0, 1, 0, z])/
      ((-1 + z)*z*(1 + z)) + (8*(10 - 5*z + 16*z^2 + 5*z^3 - 16*z^4 + 11*z^5)*
       H[0, 0, 1, 1, z])/((-1 + z)*z*(1 + z)) + 
     (4*(13 - 2*z + 21*z^2 + 2*z^3 - 21*z^4 + 10*z^5)*H[0, 1, 0, 0, z])/
      ((-1 + z)*z*(1 + z)) + (8*(9 - 14*z + 27*z^2 - 22*z^3 + 9*z^4)*
       H[0, 1, 0, 1, z])/((-1 + z)*z) + 
     (4*(17 - 26*z + 51*z^2 - 42*z^3 + 17*z^4)*H[0, 1, 1, 0, z])/
      ((-1 + z)*z) + (16*(5 - 8*z + 15*z^2 - 12*z^3 + 5*z^4)*
       H[0, 1, 1, 1, z])/((-1 + z)*z) - 
     (20*(1 - z + z^2)^2*H[1, 0, -1, 0, z])/((-1 + z)*z) + 
     (62*(1 - z + z^2)^2*H[1, 0, 0, 0, z])/((-1 + z)*z) + 
     (68*(1 - z + z^2)^2*H[1, 0, 0, 1, z])/((-1 + z)*z) + 
     (80*(1 - z + z^2)^2*H[1, 0, 1, 0, z])/((-1 + z)*z) + 
     (80*(1 - z + z^2)^2*H[1, 0, 1, 1, z])/((-1 + z)*z) + 
     (54*(1 - z + z^2)^2*H[1, 1, 0, 0, z])/((-1 + z)*z) + 
     (76*(1 - z + z^2)^2*H[1, 1, 0, 1, z])/((-1 + z)*z) + 
     (72*(1 - z + z^2)^2*H[1, 1, 1, 0, z])/((-1 + z)*z) + 
     (80*(-1 + 2*z - z^2 + z^3)*H[1, 1, 1, 1, z])/z + 
     (-1/54*(13332 - 29717*z + 33778*z^2 - 23399*z^3 + 8184*z^4 + 
          4950*z*D0[1 - z] - 4950*z^2*D0[1 - z] - 4896*z*D1[1 - z] + 
          4896*z^2*D1[1 - z])/((-1 + z)*z) + (28*(1 + z + z^2)^2*H[-1, z])/
        (z*(1 + z)) - (4*(95 - 66*z + 133*z^2 + 66*z^3 - 133*z^4 + 104*z^5)*
         H[0, z])/(3*(-1 + z)*z*(1 + z)) - 
       (8*(31 - 96*z + 93*z^2 - 62*z^3 + 31*z^4)*H[1, z])/(3*(-1 + z)*z))*
      Zeta[3] + Pi^2*(-1/216*(9388 - 23187*z + 26914*z^2 - 16201*z^3 + 
          2818*z^4 + 5632*z*D0[1 - z] - 5632*z^2*D0[1 - z] - 
          3696*z*D1[1 - z] + 3696*z^2*D1[1 - z] + 1728*z*D2[1 - z] - 
          1728*z^2*D2[1 - z])/((-1 + z)*z) - 
       ((1 + z)*(11 - 5*z + 11*z^2)*H[-1, z])/(3*z) - 
       ((968 - 1403*z + 1734*z^2 - 1541*z^3 + 1078*z^4)*H[0, z])/
        (36*(-1 + z)*z) - ((-594 + 526*z - 365*z^2 + 407*z^3)*H[1, z])/
        (18*z) - (14*(1 + z + z^2)^2*H[-1, -1, z])/(3*z*(1 + z)) + 
       (11*(1 + z + z^2)^2*H[-1, 0, z])/(3*z*(1 + z)) + 
       (2*(-1 - 10*z - z^2 + 10*z^3 + z^4 + 10*z^5)*H[0, -1, z])/
        (3*(-1 + z)*z*(1 + z)) - ((58 - 31*z + 92*z^2 + 31*z^3 - 92*z^4 + 
          65*z^5)*H[0, 0, z])/(3*(-1 + z)*z*(1 + z)) - 
       (2*(28 - 15*z + 38*z^2 + 15*z^3 - 38*z^4 + 25*z^5)*H[0, 1, z])/
        (3*(-1 + z)*z*(1 + z)) - (44*(1 - z + z^2)^2*H[1, 0, z])/
        (3*(-1 + z)*z) - (2*(25 - 74*z + 75*z^2 - 50*z^3 + 25*z^4)*
         H[1, 1, z])/(3*(-1 + z)*z) - (217*(-1 + z)*Zeta[3])/12) + 
     68*(-1 + z)*Zeta[5]) + eps^2*((-39*Pi^6*(-1 + z))/1120 + 
     (-32758860 + 41742911*z - 32277251*z^2 + 13957848*z^3 - 
       14538972*z*D0[1 - z] + 11150352*z*D1[1 - z] - 4205952*z*D2[1 - z] + 
       1019520*z*D3[1 - z] - 171072*z*D4[1 - z] + 31104*z*D5[1 - z])/
      (23328*z) + ((147781 + 4906*z - 2391*z^2 + 24162*z^3 - 70054*z^4 + 
        47564*z^5)*H[0, z])/(162*(-1 + z)*z*(1 + z)) + 
     ((-94254 + 70079*z - 37289*z^2 + 38568*z^3)*H[1, z])/(108*z) + 
     Pi^4*((-594 - 20027*z + 37813*z^2 - 23957*z^3 + 15609*z^4 + 
         10758*z*D0[1 - z] - 10758*z^2*D0[1 - z] - 9072*z*D1[1 - z] + 
         9072*z^2*D1[1 - z])/(6480*(-1 + z)*z) + 
       (19*(1 + z + z^2)^2*H[-1, z])/(45*z*(1 + z)) + 
       ((423 - 177*z + 613*z^2 + 177*z^3 - 613*z^4 + 367*z^5)*H[0, z])/
        (180*(-1 + z)*z*(1 + z)) + ((275 - 802*z + 825*z^2 - 550*z^3 + 
          275*z^4)*H[1, z])/(180*(-1 + z)*z)) + 
     (4*(1 + z)*(211 - 781*z + 211*z^2)*H[-1, 0, z])/(27*z) + 
     ((33596 - 40710*z + 39288*z^2 - 34391*z^3 + 25828*z^4)*H[0, 0, z])/
      (54*(-1 + z)*z) + ((16798 - 22405*z + 24012*z^2 - 20712*z^3 + 
        12070*z^4)*H[0, 1, z])/(27*(-1 + z)*z) + 
     ((17518 - 22487*z + 23589*z^2 - 18853*z^3 + 10382*z^4)*H[1, 0, z])/
      (27*(-1 + z)*z) + ((-18918 + 15747*z - 9915*z^2 + 10382*z^3)*
       H[1, 1, z])/(27*z) + (4*(1 + z)*(67 + 83*z + 67*z^2)*H[-1, -1, 0, z])/
      (9*z) - (8*(1 + z)*(67 + 83*z + 67*z^2)*H[-1, 0, 0, z])/(9*z) - 
     (4*(1 + z)*(67 + 83*z + 67*z^2)*H[-1, 0, 1, z])/(9*z) - 
     (8*(150 + 67*z^2)*H[0, -1, 0, z])/9 + 
     ((14592 - 6215*z + 9918*z^2 - 8915*z^3 + 2472*z^4)*H[0, 0, 0, z])/
      (36*(-1 + z)*z) + ((7296 - 4103*z + 6054*z^2 - 5227*z^3 + 1504*z^4)*
       H[0, 0, 1, z])/(18*(-1 + z)*z) + 
     ((3380 - 2939*z + 4014*z^2 - 3383*z^3 + 1020*z^4)*H[0, 1, 0, z])/
      (9*(-1 + z)*z) + ((3648 - 3047*z + 4122*z^2 - 3383*z^3 + 1020*z^4)*
       H[0, 1, 1, z])/(9*(-1 + z)*z) + 
     ((2308 - 1584*z + 2433*z^2 - 1884*z^3 + 1422*z^4)*H[1, 0, 0, z])/
      (9*(-1 + z)*z) + (2*(1422 - 1459*z + 1899*z^2 - 1393*z^3 + 778*z^4)*
       H[1, 0, 1, z])/(9*(-1 + z)*z) + 
     (2*(1422 - 1459*z + 1899*z^2 - 1393*z^3 + 778*z^4)*H[1, 1, 0, z])/
      (9*(-1 + z)*z) + (2*(-1556 + 1383*z - 771*z^2 + 778*z^3)*H[1, 1, 1, z])/
      (9*z) + (8*(1 + z)*(11 - 5*z + 11*z^2)*H[-1, -1, -1, 0, z])/(3*z) - 
     (16*(1 + z)*(11 - 5*z + 11*z^2)*H[-1, -1, 0, 0, z])/(3*z) - 
     (8*(1 + z)*(11 - 5*z + 11*z^2)*H[-1, -1, 0, 1, z])/(3*z) - 
     (8*(1 + z)*(11 - 5*z + 11*z^2)*H[-1, 0, -1, 0, z])/(3*z) + 
     (20*(1 + z)*(11 - 5*z + 11*z^2)*H[-1, 0, 0, 0, z])/(3*z) + 
     (16*(1 + z)*(11 - 5*z + 11*z^2)*H[-1, 0, 0, 1, z])/(3*z) + 
     (8*(1 + z)*(11 - 5*z + 11*z^2)*H[-1, 0, 1, 0, z])/(3*z) + 
     (8*(1 + z)*(11 - 5*z + 11*z^2)*H[-1, 0, 1, 1, z])/(3*z) - 
     (16*(6 + 11*z^2)*H[0, -1, -1, 0, z])/3 + 
     (32*(6 + 11*z^2)*H[0, -1, 0, 0, z])/3 + 
     (16*(6 + 11*z^2)*H[0, -1, 0, 1, z])/3 + 
     (32*(6 + 11*z^2)*H[0, 0, -1, 0, z])/3 + 
     ((1408 - 2203*z + 2820*z^2 - 2553*z^3 + 1892*z^4)*H[0, 0, 0, 0, z])/
      (6*(-1 + z)*z) + ((704 - 1107*z + 1404*z^2 - 1265*z^3 + 924*z^4)*
       H[0, 0, 0, 1, z])/(3*(-1 + z)*z) + 
     (2*(330 - 559*z + 696*z^2 - 621*z^3 + 440*z^4)*H[0, 0, 1, 0, z])/
      (3*(-1 + z)*z) + (2*(352 - 559*z + 696*z^2 - 621*z^3 + 440*z^4)*
       H[0, 0, 1, 1, z])/(3*(-1 + z)*z) + 
     (2*(297 - 594*z + 708*z^2 - 642*z^3 + 440*z^4)*H[0, 1, 0, 0, z])/
      (3*(-1 + z)*z) + (4*(165 - 285*z + 342*z^2 - 299*z^3 + 198*z^4)*
       H[0, 1, 0, 1, z])/(3*(-1 + z)*z) + 
     (4*(165 - 285*z + 342*z^2 - 299*z^3 + 198*z^4)*H[0, 1, 1, 0, z])/
      (3*(-1 + z)*z) + (4*(176 - 285*z + 342*z^2 - 299*z^3 + 198*z^4)*
       H[0, 1, 1, 1, z])/(3*(-1 + z)*z) + 
     (8*(-1 + z)*(11 + 5*z + 11*z^2)*H[1, 0, -1, 0, z])/(3*z) + 
     ((803 - 958*z + 1362*z^2 - 1218*z^3 + 682*z^4)*H[1, 0, 0, 0, z])/
      (3*(-1 + z)*z) + (2*(407 - 498*z + 678*z^2 - 598*z^3 + 330*z^4)*
       H[1, 0, 0, 1, z])/(3*(-1 + z)*z) + 
     (4*(209 - 268*z + 336*z^2 - 288*z^3 + 154*z^4)*H[1, 0, 1, 0, z])/
      (3*(-1 + z)*z) + (4*(209 - 268*z + 336*z^2 - 288*z^3 + 154*z^4)*
       H[1, 0, 1, 1, z])/(3*(-1 + z)*z) + 
     (2*(407 - 498*z + 678*z^2 - 598*z^3 + 330*z^4)*H[1, 1, 0, 0, z])/
      (3*(-1 + z)*z) + (4*(209 - 268*z + 336*z^2 - 288*z^3 + 154*z^4)*
       H[1, 1, 0, 1, z])/(3*(-1 + z)*z) + 
     (4*(209 - 268*z + 336*z^2 - 288*z^3 + 154*z^4)*H[1, 1, 1, 0, z])/
      (3*(-1 + z)*z) + (8*(-1 + z)*(110 + 8*z + 77*z^2)*H[1, 1, 1, 1, z])/
      (3*z) + (64*(1 + z + z^2)^2*H[-1, -1, -1, -1, 0, z])/(z*(1 + z)) - 
     (104*(1 + z + z^2)^2*H[-1, -1, -1, 0, 0, z])/(z*(1 + z)) - 
     (48*(1 + z + z^2)^2*H[-1, -1, -1, 0, 1, z])/(z*(1 + z)) - 
     (56*(1 + z + z^2)^2*H[-1, -1, 0, -1, 0, z])/(z*(1 + z)) + 
     (92*(1 + z + z^2)^2*H[-1, -1, 0, 0, 0, z])/(z*(1 + z)) + 
     (72*(1 + z + z^2)^2*H[-1, -1, 0, 0, 1, z])/(z*(1 + z)) + 
     (32*(1 + z + z^2)^2*H[-1, -1, 0, 1, 0, z])/(z*(1 + z)) + 
     (32*(1 + z + z^2)^2*H[-1, -1, 0, 1, 1, z])/(z*(1 + z)) - 
     (56*(1 + z + z^2)^2*H[-1, 0, -1, -1, 0, z])/(z*(1 + z)) + 
     (88*(1 + z + z^2)^2*H[-1, 0, -1, 0, 0, z])/(z*(1 + z)) + 
     (40*(1 + z + z^2)^2*H[-1, 0, -1, 0, 1, z])/(z*(1 + z)) + 
     (88*(1 + z + z^2)^2*H[-1, 0, 0, -1, 0, z])/(z*(1 + z)) - 
     (58*(1 + z + z^2)^2*H[-1, 0, 0, 0, 0, z])/(z*(1 + z)) - 
     (52*(1 + z + z^2)^2*H[-1, 0, 0, 0, 1, z])/(z*(1 + z)) - 
     (40*(1 + z + z^2)^2*H[-1, 0, 0, 1, 0, z])/(z*(1 + z)) - 
     (40*(1 + z + z^2)^2*H[-1, 0, 0, 1, 1, z])/(z*(1 + z)) + 
     (4*(1 + z + z^2)^2*H[-1, 0, 1, 0, 0, z])/(z*(1 + z)) - 
     (16*(1 + z + z^2)^2*H[-1, 0, 1, 0, 1, z])/(z*(1 + z)) - 
     (16*(1 + z + z^2)^2*H[-1, 0, 1, 1, 0, z])/(z*(1 + z)) - 
     (16*(1 + z + z^2)^2*H[-1, 0, 1, 1, 1, z])/(z*(1 + z)) - 
     (16*(-2 - 5*z - 2*z^2 + 5*z^3 + 2*z^4 + 5*z^5)*H[0, -1, -1, -1, 0, z])/
      ((-1 + z)*z*(1 + z)) + (8*(-5 - 17*z - 5*z^2 + 17*z^3 + 5*z^4 + 17*z^5)*
       H[0, -1, -1, 0, 0, z])/((-1 + z)*z*(1 + z)) + 
     (16*(-1 - 4*z - z^2 + 4*z^3 + z^4 + 4*z^5)*H[0, -1, -1, 0, 1, z])/
      ((-1 + z)*z*(1 + z)) + (24*(-1 - 3*z - z^2 + 3*z^3 + z^4 + 3*z^5)*
       H[0, -1, 0, -1, 0, z])/((-1 + z)*z*(1 + z)) - 
     (12*(-1 - 11*z - z^2 + 11*z^3 + z^4 + 11*z^5)*H[0, -1, 0, 0, 0, z])/
      ((-1 + z)*z*(1 + z)) - (8*(-1 - 13*z - z^2 + 13*z^3 + z^4 + 13*z^5)*
       H[0, -1, 0, 0, 1, z])/((-1 + z)*z*(1 + z)) - 
     (48*(-1 + z^2 + z^4)*H[0, -1, 0, 1, 0, z])/((-1 + z)*(1 + z)) - 
     (48*(-1 + z^2 + z^4)*H[0, -1, 0, 1, 1, z])/((-1 + z)*(1 + z)) + 
     (16*(-1 - 8*z - z^2 + 8*z^3 + z^4 + 8*z^5)*H[0, 0, -1, -1, 0, z])/
      ((-1 + z)*z*(1 + z)) - (8*(-1 - 29*z - z^2 + 29*z^3 + z^4 + 29*z^5)*
       H[0, 0, -1, 0, 0, z])/((-1 + z)*z*(1 + z)) - 
     (112*(-1 + z^2 + z^4)*H[0, 0, -1, 0, 1, z])/((-1 + z)*(1 + z)) - 
     (240*(-1 + z^2 + z^4)*H[0, 0, 0, -1, 0, z])/((-1 + z)*(1 + z)) + 
     (2*(80 - 33*z + 142*z^2 + 33*z^3 - 142*z^4 + 95*z^5)*
       H[0, 0, 0, 0, 0, z])/((-1 + z)*z*(1 + z)) + 
     (4*(40 - 17*z + 70*z^2 + 17*z^3 - 70*z^4 + 47*z^5)*H[0, 0, 0, 0, 1, z])/
      ((-1 + z)*z*(1 + z)) + (8*(18 - 7*z + 32*z^2 + 7*z^3 - 32*z^4 + 21*z^5)*
       H[0, 0, 0, 1, 0, z])/((-1 + z)*z*(1 + z)) + 
     (8*(20 - 9*z + 34*z^2 + 9*z^3 - 34*z^4 + 23*z^5)*H[0, 0, 0, 1, 1, z])/
      ((-1 + z)*z*(1 + z)) + (8*(13 + 4*z + 25*z^2 - 4*z^3 - 25*z^4 + 8*z^5)*
       H[0, 0, 1, 0, 0, z])/((-1 + z)*z*(1 + z)) + 
     (16*(9 - 4*z + 15*z^2 + 4*z^3 - 15*z^4 + 10*z^5)*H[0, 0, 1, 0, 1, z])/
      ((-1 + z)*z*(1 + z)) + (8*(17 - 7*z + 29*z^2 + 7*z^3 - 29*z^4 + 19*z^5)*
       H[0, 0, 1, 1, 0, z])/((-1 + z)*z*(1 + z)) + 
     (16*(10 - 5*z + 16*z^2 + 5*z^3 - 16*z^4 + 11*z^5)*H[0, 0, 1, 1, 1, z])/
      ((-1 + z)*z*(1 + z)) - (24*(1 - 3*z + z^2 + 3*z^3 - z^4 + 3*z^5)*
       H[0, 1, 0, -1, 0, z])/((-1 + z)*z*(1 + z)) + 
     (4*(21 + 4*z + 37*z^2 - 4*z^3 - 37*z^4 + 12*z^5)*H[0, 1, 0, 0, 0, z])/
      ((-1 + z)*z*(1 + z)) + (8*(13 - 2*z + 21*z^2 + 2*z^3 - 21*z^4 + 10*z^5)*
       H[0, 1, 0, 0, 1, z])/((-1 + z)*z*(1 + z)) + 
     (16*(9 - 14*z + 27*z^2 - 22*z^3 + 9*z^4)*H[0, 1, 0, 1, 0, z])/
      ((-1 + z)*z) + (16*(9 - 14*z + 27*z^2 - 22*z^3 + 9*z^4)*
       H[0, 1, 0, 1, 1, z])/((-1 + z)*z) + 
     (4*(19 + 3*z + 35*z^2 - 3*z^3 - 35*z^4 + 13*z^5)*H[0, 1, 1, 0, 0, z])/
      ((-1 + z)*z*(1 + z)) + (8*(17 - 26*z + 51*z^2 - 42*z^3 + 17*z^4)*
       H[0, 1, 1, 0, 1, z])/((-1 + z)*z) + 
     (64*(2 - 3*z + 6*z^2 - 5*z^3 + 2*z^4)*H[0, 1, 1, 1, 0, z])/
      ((-1 + z)*z) + (32*(5 - 8*z + 15*z^2 - 12*z^3 + 5*z^4)*
       H[0, 1, 1, 1, 1, z])/((-1 + z)*z) + 
     (40*(1 - z + z^2)^2*H[1, 0, -1, -1, 0, z])/((-1 + z)*z) - 
     (80*(1 - z + z^2)^2*H[1, 0, -1, 0, 0, z])/((-1 + z)*z) - 
     (40*(1 - z + z^2)^2*H[1, 0, -1, 0, 1, z])/((-1 + z)*z) - 
     (88*(1 - z + z^2)^2*H[1, 0, 0, -1, 0, z])/((-1 + z)*z) + 
     (118*(1 - z + z^2)^2*H[1, 0, 0, 0, 0, z])/((-1 + z)*z) + 
     (124*(1 - z + z^2)^2*H[1, 0, 0, 0, 1, z])/((-1 + z)*z) + 
     (136*(1 - z + z^2)^2*H[1, 0, 0, 1, 0, z])/((-1 + z)*z) + 
     (136*(1 - z + z^2)^2*H[1, 0, 0, 1, 1, z])/((-1 + z)*z) + 
     (124*(1 - z + z^2)^2*H[1, 0, 1, 0, 0, z])/((-1 + z)*z) + 
     (160*(1 - z + z^2)^2*H[1, 0, 1, 0, 1, z])/((-1 + z)*z) + 
     (152*(1 - z + z^2)^2*H[1, 0, 1, 1, 0, z])/((-1 + z)*z) + 
     (160*(1 - z + z^2)^2*H[1, 0, 1, 1, 1, z])/((-1 + z)*z) - 
     (56*(1 - z + z^2)^2*H[1, 1, 0, -1, 0, z])/((-1 + z)*z) + 
     (86*(1 - z + z^2)^2*H[1, 1, 0, 0, 0, z])/((-1 + z)*z) + 
     (108*(1 - z + z^2)^2*H[1, 1, 0, 0, 1, z])/((-1 + z)*z) + 
     (152*(1 - z + z^2)^2*H[1, 1, 0, 1, 0, z])/((-1 + z)*z) + 
     (152*(1 - z + z^2)^2*H[1, 1, 0, 1, 1, z])/((-1 + z)*z) + 
     (80*(1 - z + z^2)^2*H[1, 1, 1, 0, 0, z])/((-1 + z)*z) + 
     (144*(1 - z + z^2)^2*H[1, 1, 1, 0, 1, z])/((-1 + z)*z) + 
     (136*(1 - z + z^2)^2*H[1, 1, 1, 1, 0, z])/((-1 + z)*z) + 
     (160*(-1 + 2*z - z^2 + z^3)*H[1, 1, 1, 1, 1, z])/z + 
     (-1/81*(43374 - 101089*z + 114080*z^2 - 62374*z^3 + 16260*z^4 + 
          24099*z*D0[1 - z] - 24099*z^2*D0[1 - z] - 14850*z*D1[1 - z] + 
          14850*z^2*D1[1 - z] + 7344*z*D2[1 - z] - 7344*z^2*D2[1 - z])/
         ((-1 + z)*z) - (14*(1 + z)*(11 - 5*z + 11*z^2)*H[-1, z])/(3*z) - 
       ((3344 - 4527*z + 5508*z^2 - 4853*z^3 + 3300*z^4)*H[0, z])/
        (9*(-1 + z)*z) - (2*(1958 - 3488*z + 2934*z^2 - 2603*z^3 + 1397*z^4)*
         H[1, z])/(9*(-1 + z)*z) - (84*(1 + z + z^2)^2*H[-1, -1, z])/
        (z*(1 + z)) + (124*(1 + z + z^2)^2*H[-1, 0, z])/(3*z*(1 + z)) + 
       (28*(-1 - 4*z - z^2 + 4*z^3 + z^4 + 4*z^5)*H[0, -1, z])/
        ((-1 + z)*z*(1 + z)) - (4*(190 - 119*z + 292*z^2 + 119*z^3 - 
          292*z^4 + 221*z^5)*H[0, 0, z])/(3*(-1 + z)*z*(1 + z)) - 
       (4*(145 - 36*z + 209*z^2 + 36*z^3 - 209*z^4 + 100*z^5)*H[0, 1, z])/
        (3*(-1 + z)*z*(1 + z)) - (556*(1 - z + z^2)^2*H[1, 0, z])/
        (3*(-1 + z)*z) - (32*(14 - 45*z + 42*z^2 - 28*z^3 + 14*z^4)*
         H[1, 1, z])/(3*(-1 + z)*z))*Zeta[3] - (3719*(-1 + z)*Zeta[3]^2)/36 + 
     Pi^2*(-1/3888*(604116 - 1483991*z + 1529158*z^2 - 1010519*z^3 + 
          351972*z^4 + 282168*z*D0[1 - z] - 282168*z^2*D0[1 - z] - 
          202752*z*D1[1 - z] + 202752*z^2*D1[1 - z] + 66528*z*D2[1 - z] - 
          66528*z^2*D2[1 - z] - 20736*z*D3[1 - z] + 20736*z^2*D3[1 - z])/
         ((-1 + z)*z) + ((1 + z)*(67 + 83*z + 67*z^2)*H[-1, z])/(9*z) - 
       ((20384 - 12117*z + 17094*z^2 - 13837*z^3 + 4028*z^4)*H[0, z])/
        (216*(-1 + z)*z) - ((-8048 + 6711*z - 3879*z^2 + 3622*z^3)*H[1, z])/
        (108*z) + (2*(1 + z)*(11 - 5*z + 11*z^2)*H[-1, -1, z])/(3*z) - 
       ((1 + z)*(11 - 5*z + 11*z^2)*H[-1, 0, z])/z - 
       (4*(6 + 11*z^2)*H[0, -1, z])/3 - 
       ((1936 - 2773*z + 3504*z^2 - 3151*z^3 + 2288*z^4)*H[0, 0, z])/
        (36*(-1 + z)*z) - ((924 - 1473*z + 1758*z^2 - 1583*z^3 + 1078*z^4)*
         H[0, 1, z])/(18*(-1 + z)*z) - 
       ((1023 - 1264*z + 1692*z^2 - 1484*z^3 + 814*z^4)*H[1, 0, z])/
        (18*(-1 + z)*z) - ((-594 + 526*z - 365*z^2 + 407*z^3)*H[1, 1, z])/
        (9*z) + (40*(1 + z + z^2)^2*H[-1, -1, -1, z])/(3*z*(1 + z)) - 
       (40*(1 + z + z^2)^2*H[-1, -1, 0, z])/(3*z*(1 + z)) - 
       (34*(1 + z + z^2)^2*H[-1, 0, -1, z])/(3*z*(1 + z)) + 
       (31*(1 + z + z^2)^2*H[-1, 0, 0, z])/(3*z*(1 + z)) - 
       (4*(-4 - 13*z - 4*z^2 + 13*z^3 + 4*z^4 + 13*z^5)*H[0, -1, -1, z])/
        (3*(-1 + z)*z*(1 + z)) + (2*(-2 - 29*z - 2*z^2 + 29*z^3 + 2*z^4 + 
          29*z^5)*H[0, -1, 0, z])/(3*(-1 + z)*z*(1 + z)) + 
       (4*(-1 - 22*z - z^2 + 22*z^3 + z^4 + 22*z^5)*H[0, 0, -1, z])/
        (3*(-1 + z)*z*(1 + z)) - ((116 - 59*z + 190*z^2 + 59*z^3 - 190*z^4 + 
          133*z^5)*H[0, 0, 0, z])/(3*(-1 + z)*z*(1 + z)) - 
       (2*(56 - 17*z + 86*z^2 + 17*z^3 - 86*z^4 + 47*z^5)*H[0, 0, 1, z])/
        (3*(-1 + z)*z*(1 + z)) - (2*(35 - 9*z + 55*z^2 + 9*z^3 - 55*z^4 + 
          29*z^5)*H[0, 1, 0, z])/(3*(-1 + z)*z*(1 + z)) - 
       (4*(28 - 15*z + 38*z^2 + 15*z^3 - 38*z^4 + 25*z^5)*H[0, 1, 1, z])/
        (3*(-1 + z)*z*(1 + z)) + (10*(1 - z + z^2)^2*H[1, 0, -1, z])/
        ((-1 + z)*z) - (79*(1 - z + z^2)^2*H[1, 0, 0, z])/(3*(-1 + z)*z) - 
       (94*(1 - z + z^2)^2*H[1, 0, 1, z])/(3*(-1 + z)*z) - 
       (73*(1 - z + z^2)^2*H[1, 1, 0, z])/(3*(-1 + z)*z) - 
       (4*(25 - 74*z + 75*z^2 - 50*z^3 + 25*z^4)*H[1, 1, 1, z])/
        (3*(-1 + z)*z) + ((6000 - 13259*z + 8099*z^2 + 9353*z^3 - 12005*z^4 + 
          7284*z^5 + 3906*z*D0[1 - z] - 3906*z^3*D0[1 - z])*Zeta[3])/
        (108*(-1 + z)*z*(1 + z))) - 
     ((-820 - 4527*z - 653*z^2 + 3167*z^3 - 707*z^4 + 2120*z^5 + 
        1360*z*D0[1 - z] - 1360*z^3*D0[1 - z])*Zeta[5])/
      (10*(-1 + z)*z*(1 + z))), qG40 -> (2 - 2*z + z^2)/(eps^3*z) - 
   (-66334 + 53000*z - 7411*z^2 + 1664*z^3)/(864*z) + 
   ((6532 - 3181*z + 1022*z^2 + 512*z^3)*H[0, z])/(144*z) + 
   ((2994 - 2291*z + 301*z^2 + 128*z^3)*H[1, z])/(72*z) + 
   Pi^2*((-2000 + 2048*z - 199*z^2 + 144*z^3)/(288*z) - 
     ((2 + 2*z + z^2)*H[-1, z])/(4*z) - ((192 - 110*z + 131*z^2)*H[0, z])/
      (48*z) - (19*(2 - 2*z + z^2)*H[1, z])/(12*z)) + 
   (-1/48*(-416 + 328*z - 53*z^2 + 16*z^3)/z + ((32 - 18*z + 21*z^2)*H[0, z])/
      (8*z) + (2*(2 - 2*z + z^2)*H[1, z])/z)/eps^2 - 
   (2*(1 + z)*(4 - z + z^2)*H[-1, 0, z])/(3*z) - 
   ((-1312 + 1492*z - 65*z^2 + 160*z^3)*H[0, 0, z])/(48*z) - 
   ((-656 + 740*z - 61*z^2 + 64*z^3)*H[0, 1, z])/(24*z) - 
   ((-199 + 149*z - 25*z^2 + 8*z^3)*H[1, 0, z])/(6*z) - 
   ((-416 + 328*z - 53*z^2 + 16*z^3)*H[1, 1, z])/(12*z) + 
   (-1/24*(Pi^2*(36 - 26*z + 23*z^2))/z + (2994 - 2291*z + 301*z^2 + 128*z^3)/
      (144*z) - ((-656 + 740*z - 61*z^2 + 64*z^3)*H[0, z])/(48*z) - 
     ((-416 + 328*z - 53*z^2 + 16*z^3)*H[1, z])/(24*z) + 
     ((2 + 2*z + z^2)*H[-1, 0, z])/(2*z) + ((64 - 30*z + 47*z^2)*H[0, 0, z])/
      (8*z) + ((32 - 18*z + 21*z^2)*H[0, 1, z])/(4*z) + 
     (4*(2 - 2*z + z^2)*H[1, 0, z])/z + (4*(2 - 2*z + z^2)*H[1, 1, z])/z)/
    eps - ((2 + 2*z + z^2)*H[-1, -1, 0, z])/z + 
   (2*(2 + 2*z + z^2)*H[-1, 0, 0, z])/z + ((2 + 2*z + z^2)*H[-1, 0, 1, z])/
    z + 4*H[0, -1, 0, z] + ((128 - 54*z + 99*z^2)*H[0, 0, 0, z])/(8*z) + 
   ((64 - 30*z + 47*z^2)*H[0, 0, 1, z])/(4*z) + 
   ((28 - 14*z + 19*z^2)*H[0, 1, 0, z])/(2*z) + 
   ((32 - 18*z + 21*z^2)*H[0, 1, 1, z])/(2*z) + 
   (15*(2 - 2*z + z^2)*H[1, 0, 0, z])/(2*z) + 
   (8*(2 - 2*z + z^2)*H[1, 0, 1, z])/z + (8*(2 - 2*z + z^2)*H[1, 1, 0, z])/
    z + (8*(2 - 2*z + z^2)*H[1, 1, 1, z])/z - 
   ((268 - 286*z + 149*z^2)*Zeta[3])/(12*z) + 
   eps*((Pi^4*(226 - 74*z + 153*z^2))/(360*z) + 
     (1022334 - 805238*z + 76861*z^2 + 20480*z^3)/(5184*z) - 
     ((-59486 + 51167*z - 5842*z^2 + 3328*z^3)*H[0, z])/(432*z) - 
     ((-66334 + 53000*z - 7411*z^2 + 1664*z^3)*H[1, z])/(432*z) + 
     ((1 + z)*(43 + 44*z + 16*z^2)*H[-1, 0, z])/(9*z) + 
     ((13064 - 3305*z + 604*z^2 + 1280*z^3)*H[0, 0, z])/(144*z) + 
     ((6532 - 3181*z + 1022*z^2 + 512*z^3)*H[0, 1, z])/(72*z) + 
     ((2706 - 1733*z + 76*z^2 + 128*z^3)*H[1, 0, z])/(36*z) + 
     ((2994 - 2291*z + 301*z^2 + 128*z^3)*H[1, 1, z])/(36*z) + 
     Pi^2*(-1/864*(17674 - 13117*z + 3185*z^2 + 1152*z^3)/z + 
       ((1 + z)*(4 - z + z^2)*H[-1, z])/(3*z) + 
       ((-3760 + 3916*z - 191*z^2 + 384*z^3)*H[0, z])/(288*z) + 
       ((-2216 + 1808*z - 277*z^2 + 96*z^3)*H[1, z])/(144*z) + 
       ((2 + 2*z + z^2)*H[-1, -1, z])/(2*z) - (3*(2 + 2*z + z^2)*H[-1, 0, z])/
        (4*z) - 2*H[0, -1, z] - ((384 - 202*z + 277*z^2)*H[0, 0, z])/(48*z) - 
       ((176 - 90*z + 113*z^2)*H[0, 1, z])/(24*z) - 
       (19*(2 - 2*z + z^2)*H[1, 0, z])/(6*z) - 
       (19*(2 - 2*z + z^2)*H[1, 1, z])/(6*z)) + 
     (4*(1 + z)*(4 - z + z^2)*H[-1, -1, 0, z])/(3*z) - 
     (8*(1 + z)*(4 - z + z^2)*H[-1, 0, 0, z])/(3*z) - 
     (4*(1 + z)*(4 - z + z^2)*H[-1, 0, 1, z])/(3*z) - 
     (8*(3 + z^2)*H[0, -1, 0, z])/3 - ((-2624 + 2996*z - 73*z^2 + 352*z^3)*
       H[0, 0, 0, z])/(48*z) - ((-1312 + 1492*z - 65*z^2 + 160*z^3)*
       H[0, 0, 1, z])/(24*z) - ((-596 + 716*z - 61*z^2 + 64*z^3)*
       H[0, 1, 0, z])/(12*z) - ((-656 + 740*z - 61*z^2 + 64*z^3)*
       H[0, 1, 1, z])/(12*z) - ((-774 + 530*z - 91*z^2 + 40*z^3)*
       H[1, 0, 0, z])/(12*z) - ((-199 + 149*z - 25*z^2 + 8*z^3)*
       H[1, 0, 1, z])/(3*z) - ((-199 + 149*z - 25*z^2 + 8*z^3)*H[1, 1, 0, z])/
      (3*z) - ((-416 + 328*z - 53*z^2 + 16*z^3)*H[1, 1, 1, z])/(6*z) + 
     (2*(2 + 2*z + z^2)*H[-1, -1, -1, 0, z])/z - 
     (4*(2 + 2*z + z^2)*H[-1, -1, 0, 0, z])/z - 
     (2*(2 + 2*z + z^2)*H[-1, -1, 0, 1, z])/z - 
     (2*(2 + 2*z + z^2)*H[-1, 0, -1, 0, z])/z + 
     (5*(2 + 2*z + z^2)*H[-1, 0, 0, 0, z])/z + 
     (4*(2 + 2*z + z^2)*H[-1, 0, 0, 1, z])/z + 
     (2*(2 + 2*z + z^2)*H[-1, 0, 1, 0, z])/z + 
     (2*(2 + 2*z + z^2)*H[-1, 0, 1, 1, z])/z - 8*H[0, -1, -1, 0, z] + 
     16*H[0, -1, 0, 0, z] + 8*H[0, -1, 0, 1, z] + 16*H[0, 0, -1, 0, z] + 
     ((256 - 102*z + 203*z^2)*H[0, 0, 0, 0, z])/(8*z) + 
     ((128 - 54*z + 99*z^2)*H[0, 0, 0, 1, z])/(4*z) + 
     ((56 - 22*z + 43*z^2)*H[0, 0, 1, 0, z])/(2*z) + 
     ((64 - 30*z + 47*z^2)*H[0, 0, 1, 1, z])/(2*z) + 
     (2*(11 - 2*z + 8*z^2)*H[0, 1, 0, 0, z])/z + 
     ((28 - 14*z + 19*z^2)*H[0, 1, 0, 1, z])/z + 
     ((28 - 14*z + 19*z^2)*H[0, 1, 1, 0, z])/z + 
     ((32 - 18*z + 21*z^2)*H[0, 1, 1, 1, z])/z - 
     (2*(2 - 2*z + z^2)*H[1, 0, -1, 0, z])/z + 
     (29*(2 - 2*z + z^2)*H[1, 0, 0, 0, z])/(2*z) + 
     (15*(2 - 2*z + z^2)*H[1, 0, 0, 1, z])/z + 
     (16*(2 - 2*z + z^2)*H[1, 0, 1, 0, z])/z + 
     (16*(2 - 2*z + z^2)*H[1, 0, 1, 1, z])/z + 
     (15*(2 - 2*z + z^2)*H[1, 1, 0, 0, z])/z + 
     (16*(2 - 2*z + z^2)*H[1, 1, 0, 1, z])/z + 
     (16*(2 - 2*z + z^2)*H[1, 1, 1, 0, z])/z + 
     (16*(2 - 2*z + z^2)*H[1, 1, 1, 1, z])/z + 
     ((-8384 + 6292*z - 749*z^2 + 352*z^3)/(72*z) - 
       (7*(2 + 2*z + z^2)*H[-1, z])/(2*z) - ((704 - 462*z + 447*z^2)*H[0, z])/
        (12*z) - (113*(2 - 2*z + z^2)*H[1, z])/(6*z))*Zeta[3]) + 
   eps^2*(-1/31104*(-18860878 + 15224366*z - 1778509*z^2 + 247808*z^3)/z + 
     ((1032446 - 616226*z + 102577*z^2 + 40960*z^3)*H[0, z])/(2592*z) + 
     ((1022334 - 805238*z + 76861*z^2 + 20480*z^3)*H[1, z])/(2592*z) + 
     Pi^4*(-1/17280*(-5632 + 11896*z + 2197*z^2 + 2544*z^3)/z + 
       ((2 + 2*z + z^2)*H[-1, z])/(30*z) + ((1696 - 878*z + 1323*z^2)*
         H[0, z])/(2880*z) + (41*(2 - 2*z + z^2)*H[1, z])/(180*z)) - 
     ((293 - 483*z - 699*z^2 + 104*z^3)*H[-1, 0, z])/(27*z) - 
     ((-118972 + 84517*z + 10249*z^2 + 8320*z^3)*H[0, 0, z])/(432*z) - 
     ((-59486 + 51167*z - 5842*z^2 + 3328*z^3)*H[0, 1, z])/(216*z) - 
     ((-59854 + 41552*z - 2821*z^2 + 1664*z^3)*H[1, 0, z])/(216*z) - 
     ((-66334 + 53000*z - 7411*z^2 + 1664*z^3)*H[1, 1, z])/(216*z) - 
     (2*(1 + z)*(43 + 44*z + 16*z^2)*H[-1, -1, 0, z])/(9*z) + 
     (4*(1 + z)*(43 + 44*z + 16*z^2)*H[-1, 0, 0, z])/(9*z) + 
     (2*(1 + z)*(43 + 44*z + 16*z^2)*H[-1, 0, 1, z])/(9*z) + 
     (4*(87 + 16*z^2)*H[0, -1, 0, z])/9 + 
     ((26128 - 3553*z - 232*z^2 + 2816*z^3)*H[0, 0, 0, z])/(144*z) + 
     ((13064 - 3305*z + 604*z^2 + 1280*z^3)*H[0, 0, 1, z])/(72*z) + 
     ((5884 - 2893*z + 1022*z^2 + 512*z^3)*H[0, 1, 0, z])/(36*z) + 
     ((6532 - 3181*z + 1022*z^2 + 512*z^3)*H[0, 1, 1, z])/(36*z) + 
     ((4376 - 1444*z - 763*z^2 + 320*z^3)*H[1, 0, 0, z])/(36*z) + 
     ((2706 - 1733*z + 76*z^2 + 128*z^3)*H[1, 0, 1, z])/(18*z) + 
     ((2706 - 1733*z + 76*z^2 + 128*z^3)*H[1, 1, 0, z])/(18*z) + 
     ((2994 - 2291*z + 301*z^2 + 128*z^3)*H[1, 1, 1, z])/(18*z) - 
     (8*(1 + z)*(4 - z + z^2)*H[-1, -1, -1, 0, z])/(3*z) + 
     (16*(1 + z)*(4 - z + z^2)*H[-1, -1, 0, 0, z])/(3*z) + 
     (8*(1 + z)*(4 - z + z^2)*H[-1, -1, 0, 1, z])/(3*z) + 
     (8*(1 + z)*(4 - z + z^2)*H[-1, 0, -1, 0, z])/(3*z) - 
     (20*(1 + z)*(4 - z + z^2)*H[-1, 0, 0, 0, z])/(3*z) - 
     (16*(1 + z)*(4 - z + z^2)*H[-1, 0, 0, 1, z])/(3*z) - 
     (8*(1 + z)*(4 - z + z^2)*H[-1, 0, 1, 0, z])/(3*z) - 
     (8*(1 + z)*(4 - z + z^2)*H[-1, 0, 1, 1, z])/(3*z) + 
     (16*(3 + z^2)*H[0, -1, -1, 0, z])/3 - (32*(3 + z^2)*H[0, -1, 0, 0, z])/
      3 - (16*(3 + z^2)*H[0, -1, 0, 1, z])/3 - 
     (32*(3 + z^2)*H[0, 0, -1, 0, z])/3 - 
     ((-5248 + 6004*z - 89*z^2 + 736*z^3)*H[0, 0, 0, 0, z])/(48*z) - 
     ((-2624 + 2996*z - 73*z^2 + 352*z^3)*H[0, 0, 0, 1, z])/(24*z) - 
     ((-1192 + 1444*z - 65*z^2 + 160*z^3)*H[0, 0, 1, 0, z])/(12*z) - 
     ((-1312 + 1492*z - 65*z^2 + 160*z^3)*H[0, 0, 1, 1, z])/(12*z) - 
     ((-506 + 728*z - 61*z^2 + 80*z^3)*H[0, 1, 0, 0, z])/(6*z) - 
     ((-596 + 716*z - 61*z^2 + 64*z^3)*H[0, 1, 0, 1, z])/(6*z) - 
     ((-596 + 716*z - 61*z^2 + 64*z^3)*H[0, 1, 1, 0, z])/(6*z) - 
     ((-656 + 740*z - 61*z^2 + 64*z^3)*H[0, 1, 1, 1, z])/(6*z) - 
     (8*(-1 + z)*(4 + z + z^2)*H[1, 0, -1, 0, z])/(3*z) - 
     ((-1526 + 994*z - 173*z^2 + 88*z^3)*H[1, 0, 0, 0, z])/(12*z) - 
     ((-774 + 530*z - 91*z^2 + 40*z^3)*H[1, 0, 0, 1, z])/(6*z) - 
     (2*(-199 + 149*z - 25*z^2 + 8*z^3)*H[1, 0, 1, 0, z])/(3*z) - 
     (2*(-199 + 149*z - 25*z^2 + 8*z^3)*H[1, 0, 1, 1, z])/(3*z) - 
     ((-774 + 530*z - 91*z^2 + 40*z^3)*H[1, 1, 0, 0, z])/(6*z) - 
     (2*(-199 + 149*z - 25*z^2 + 8*z^3)*H[1, 1, 0, 1, z])/(3*z) - 
     (2*(-199 + 149*z - 25*z^2 + 8*z^3)*H[1, 1, 1, 0, z])/(3*z) - 
     ((-416 + 328*z - 53*z^2 + 16*z^3)*H[1, 1, 1, 1, z])/(3*z) - 
     (4*(2 + 2*z + z^2)*H[-1, -1, -1, -1, 0, z])/z + 
     (8*(2 + 2*z + z^2)*H[-1, -1, -1, 0, 0, z])/z + 
     (4*(2 + 2*z + z^2)*H[-1, -1, -1, 0, 1, z])/z + 
     (4*(2 + 2*z + z^2)*H[-1, -1, 0, -1, 0, z])/z - 
     (10*(2 + 2*z + z^2)*H[-1, -1, 0, 0, 0, z])/z - 
     (8*(2 + 2*z + z^2)*H[-1, -1, 0, 0, 1, z])/z - 
     (4*(2 + 2*z + z^2)*H[-1, -1, 0, 1, 0, z])/z - 
     (4*(2 + 2*z + z^2)*H[-1, -1, 0, 1, 1, z])/z + 
     (4*(2 + 2*z + z^2)*H[-1, 0, -1, -1, 0, z])/z - 
     (8*(2 + 2*z + z^2)*H[-1, 0, -1, 0, 0, z])/z - 
     (4*(2 + 2*z + z^2)*H[-1, 0, -1, 0, 1, z])/z - 
     (8*(2 + 2*z + z^2)*H[-1, 0, 0, -1, 0, z])/z + 
     (11*(2 + 2*z + z^2)*H[-1, 0, 0, 0, 0, z])/z + 
     (10*(2 + 2*z + z^2)*H[-1, 0, 0, 0, 1, z])/z + 
     (8*(2 + 2*z + z^2)*H[-1, 0, 0, 1, 0, z])/z + 
     (8*(2 + 2*z + z^2)*H[-1, 0, 0, 1, 1, z])/z + 
     (2*(2 + 2*z + z^2)*H[-1, 0, 1, 0, 0, z])/z + 
     (4*(2 + 2*z + z^2)*H[-1, 0, 1, 0, 1, z])/z + 
     (4*(2 + 2*z + z^2)*H[-1, 0, 1, 1, 0, z])/z + 
     (4*(2 + 2*z + z^2)*H[-1, 0, 1, 1, 1, z])/z + 16*H[0, -1, -1, -1, 0, z] - 
     32*H[0, -1, -1, 0, 0, z] - 16*H[0, -1, -1, 0, 1, z] - 
     16*H[0, -1, 0, -1, 0, z] + 40*H[0, -1, 0, 0, 0, z] + 
     32*H[0, -1, 0, 0, 1, z] + 16*H[0, -1, 0, 1, 0, z] + 
     16*H[0, -1, 0, 1, 1, z] - 32*H[0, 0, -1, -1, 0, z] + 
     64*H[0, 0, -1, 0, 0, z] + 32*H[0, 0, -1, 0, 1, z] + 
     64*H[0, 0, 0, -1, 0, z] + ((512 - 198*z + 411*z^2)*H[0, 0, 0, 0, 0, z])/
      (8*z) + ((256 - 102*z + 203*z^2)*H[0, 0, 0, 0, 1, z])/(4*z) + 
     ((112 - 38*z + 91*z^2)*H[0, 0, 0, 1, 0, z])/(2*z) + 
     ((128 - 54*z + 99*z^2)*H[0, 0, 0, 1, 1, z])/(2*z) + 
     ((44 + 6*z + 37*z^2)*H[0, 0, 1, 0, 0, z])/z + 
     ((56 - 22*z + 43*z^2)*H[0, 0, 1, 0, 1, z])/z + 
     ((56 - 22*z + 43*z^2)*H[0, 0, 1, 1, 0, z])/z + 
     ((64 - 30*z + 47*z^2)*H[0, 0, 1, 1, 1, z])/z + 16*H[0, 1, 0, -1, 0, z] + 
     ((38 + 2*z + 29*z^2)*H[0, 1, 0, 0, 0, z])/z + 
     (4*(11 - 2*z + 8*z^2)*H[0, 1, 0, 0, 1, z])/z + 
     (2*(28 - 14*z + 19*z^2)*H[0, 1, 0, 1, 0, z])/z + 
     (2*(28 - 14*z + 19*z^2)*H[0, 1, 0, 1, 1, z])/z + 
     (4*(11 - 2*z + 8*z^2)*H[0, 1, 1, 0, 0, z])/z + 
     (2*(28 - 14*z + 19*z^2)*H[0, 1, 1, 0, 1, z])/z + 
     (2*(28 - 14*z + 19*z^2)*H[0, 1, 1, 1, 0, z])/z + 
     (2*(32 - 18*z + 21*z^2)*H[0, 1, 1, 1, 1, z])/z + 
     (4*(2 - 2*z + z^2)*H[1, 0, -1, -1, 0, z])/z - 
     (8*(2 - 2*z + z^2)*H[1, 0, -1, 0, 0, z])/z - 
     (4*(2 - 2*z + z^2)*H[1, 0, -1, 0, 1, z])/z - 
     (8*(2 - 2*z + z^2)*H[1, 0, 0, -1, 0, z])/z + 
     (57*(2 - 2*z + z^2)*H[1, 0, 0, 0, 0, z])/(2*z) + 
     (29*(2 - 2*z + z^2)*H[1, 0, 0, 0, 1, z])/z + 
     (30*(2 - 2*z + z^2)*H[1, 0, 0, 1, 0, z])/z + 
     (30*(2 - 2*z + z^2)*H[1, 0, 0, 1, 1, z])/z + 
     (30*(2 - 2*z + z^2)*H[1, 0, 1, 0, 0, z])/z + 
     (32*(2 - 2*z + z^2)*H[1, 0, 1, 0, 1, z])/z + 
     (32*(2 - 2*z + z^2)*H[1, 0, 1, 1, 0, z])/z + 
     (32*(2 - 2*z + z^2)*H[1, 0, 1, 1, 1, z])/z - 
     (4*(2 - 2*z + z^2)*H[1, 1, 0, -1, 0, z])/z + 
     (29*(2 - 2*z + z^2)*H[1, 1, 0, 0, 0, z])/z + 
     (30*(2 - 2*z + z^2)*H[1, 1, 0, 0, 1, z])/z + 
     (32*(2 - 2*z + z^2)*H[1, 1, 0, 1, 0, z])/z + 
     (32*(2 - 2*z + z^2)*H[1, 1, 0, 1, 1, z])/z + 
     (30*(2 - 2*z + z^2)*H[1, 1, 1, 0, 0, z])/z + 
     (32*(2 - 2*z + z^2)*H[1, 1, 1, 0, 1, z])/z + 
     (32*(2 - 2*z + z^2)*H[1, 1, 1, 1, 0, z])/z + 
     (32*(2 - 2*z + z^2)*H[1, 1, 1, 1, 1, z])/z + 
     (-1/216*(59496 - 44333*z + 1576*z^2 + 2816*z^3)/z + 
       (14*(1 + z)*(4 - z + z^2)*H[-1, z])/(3*z) + 
       ((-13376 + 13028*z - 805*z^2 + 1120*z^3)*H[0, z])/(72*z) + 
       ((-3622 + 2894*z - 433*z^2 + 188*z^3)*H[1, z])/(18*z) + 
       (7*(2 + 2*z + z^2)*H[-1, -1, z])/z - (22*(2 + 2*z + z^2)*H[-1, 0, z])/
        (3*z) - 28*H[0, -1, z] - ((1408 - 846*z + 959*z^2)*H[0, 0, z])/
        (12*z) - (2*(134 - 48*z + 87*z^2)*H[0, 1, z])/(3*z) - 
       (125*(2 - 2*z + z^2)*H[1, 0, z])/(3*z) - 
       (113*(2 - 2*z + z^2)*H[1, 1, z])/(3*z))*Zeta[3] + 
     Pi^2*((-365494 + 349252*z - 45131*z^2 + 14976*z^3)/(5184*z) - 
       ((1 + z)*(43 + 44*z + 16*z^2)*H[-1, z])/(18*z) - 
       ((37844 - 12095*z + 2230*z^2 + 3072*z^3)*H[0, z])/(864*z) - 
       ((15778 - 12991*z + 1925*z^2 + 768*z^3)*H[1, z])/(432*z) - 
       (2*(1 + z)*(4 - z + z^2)*H[-1, -1, z])/(3*z) + 
       ((1 + z)*(4 - z + z^2)*H[-1, 0, z])/z + (4*(3 + z^2)*H[0, -1, z])/3 + 
       ((-7520 + 7868*z - 211*z^2 + 864*z^3)*H[0, 0, z])/(288*z) + 
       ((-3520 + 3988*z - 305*z^2 + 384*z^3)*H[0, 1, z])/(144*z) + 
       ((-973 + 679*z - 116*z^2 + 48*z^3)*H[1, 0, z])/(36*z) + 
       ((-2216 + 1808*z - 277*z^2 + 96*z^3)*H[1, 1, z])/(72*z) - 
       ((2 + 2*z + z^2)*H[-1, -1, -1, z])/z + 
       (3*(2 + 2*z + z^2)*H[-1, -1, 0, z])/(2*z) + 
       ((2 + 2*z + z^2)*H[-1, 0, -1, z])/z - 
       (2*(2 + 2*z + z^2)*H[-1, 0, 0, z])/z - 
       ((2 + 2*z + z^2)*H[-1, 0, 1, z])/(2*z) + 4*H[0, -1, -1, z] - 
       6*H[0, -1, 0, z] - 8*H[0, 0, -1, z] - 
       ((768 - 386*z + 569*z^2)*H[0, 0, 0, z])/(48*z) - 
       ((352 - 118*z + 251*z^2)*H[0, 0, 1, z])/(24*z) - 
       ((116 - 30*z + 83*z^2)*H[0, 1, 0, z])/(12*z) - 
       ((176 - 90*z + 113*z^2)*H[0, 1, 1, z])/(12*z) + 
       ((2 - 2*z + z^2)*H[1, 0, -1, z])/z - 
       (73*(2 - 2*z + z^2)*H[1, 0, 0, z])/(12*z) - 
       (19*(2 - 2*z + z^2)*H[1, 0, 1, z])/(3*z) - 
       (19*(2 - 2*z + z^2)*H[1, 1, 0, z])/(3*z) - 
       (19*(2 - 2*z + z^2)*H[1, 1, 1, z])/(3*z) + 
       ((1860 - 1594*z + 1135*z^2)*Zeta[3])/(72*z)) - 
     ((796 - 2086*z + 473*z^2)*Zeta[5])/(20*z)), 
 qG40t -> (2 - 2*z + z^2)/(2*eps^3*z) + (970 - 736*z + 97*z^2)/(16*z) + 
   ((268 - 185*z + 22*z^2)*H[0, z])/(8*z) + ((134 - 91*z + 11*z^2)*H[1, z])/
    (4*z) + Pi^2*(-1/48*(160 - 128*z + 21*z^2)/z - ((2 + 2*z + z^2)*H[-1, z])/
      (6*z) - ((40 - 54*z + 27*z^2)*H[0, z])/(24*z) - 
     ((2 - 2*z + z^2)*H[1, z])/z) + ((32 - 24*z + 7*z^2)/(8*z) + 
     ((8 - 10*z + 5*z^2)*H[0, z])/(4*z) + ((2 - 2*z + z^2)*H[1, z])/z)/
    eps^2 + 2*(1 + z)*H[-1, 0, z] + ((128 - 76*z + 31*z^2)*H[0, 0, z])/
    (8*z) + ((64 - 44*z + 19*z^2)*H[0, 1, z])/(4*z) + 
   ((16 - 11*z + 4*z^2)*H[1, 0, z])/z + ((32 - 24*z + 7*z^2)*H[1, 1, z])/
    (2*z) + (-1/6*(Pi^2*(5 - 6*z + 3*z^2))/z + (134 - 91*z + 11*z^2)/(8*z) + 
     ((64 - 44*z + 19*z^2)*H[0, z])/(8*z) + ((32 - 24*z + 7*z^2)*H[1, z])/
      (4*z) + ((16 - 22*z + 11*z^2)*H[0, 0, z])/(4*z) + 
     ((8 - 10*z + 5*z^2)*H[0, 1, z])/(2*z) + (2*(2 - 2*z + z^2)*H[1, 0, z])/
      z + (2*(2 - 2*z + z^2)*H[1, 1, z])/z)/eps - 
   (2*(2 + 2*z + z^2)*H[-1, -1, 0, z])/z + ((2 + 2*z + z^2)*H[-1, 0, 0, z])/
    z + 4*H[0, -1, 0, z] + ((32 - 46*z + 23*z^2)*H[0, 0, 0, z])/(4*z) + 
   ((16 - 22*z + 11*z^2)*H[0, 0, 1, z])/(2*z) + 
   ((8 - 10*z + 5*z^2)*H[0, 1, 0, z])/z + ((8 - 10*z + 5*z^2)*H[0, 1, 1, z])/
    z + (2*(2 - 2*z + z^2)*H[1, 0, 0, z])/z + 
   (4*(2 - 2*z + z^2)*H[1, 0, 1, z])/z + (3*(2 - 2*z + z^2)*H[1, 1, 0, z])/
    z + (4*(2 - 2*z + z^2)*H[1, 1, 1, z])/z - ((40 - 70*z + 23*z^2)*Zeta[3])/
    (6*z) + eps*((Pi^4*(302 - 126*z + 183*z^2))/(720*z) + 
     (6438 - 5278*z + 761*z^2)/(32*z) + ((970 - 745*z + 98*z^2)*H[0, z])/
      (8*z) + ((970 - 736*z + 97*z^2)*H[1, z])/(8*z) + 
     12*(1 + z)*H[-1, 0, z] - ((-536 + 349*z + 56*z^2)*H[0, 0, z])/(8*z) + 
     ((268 - 185*z + 22*z^2)*H[0, 1, z])/(4*z) + 
     ((134 - 85*z + 10*z^2)*H[1, 0, z])/(2*z) + 
     ((134 - 91*z + 11*z^2)*H[1, 1, z])/(2*z) + 
     Pi^2*((-670 + 509*z + 33*z^2)/(48*z) - ((1 + z)*(1 + 3*z)*H[-1, z])/
        (3*z) - ((320 - 196*z + 81*z^2)*H[0, z])/(48*z) - 
       ((168 - 128*z + 23*z^2)*H[1, z])/(24*z) + 
       (4*(2 + 2*z + z^2)*H[-1, -1, z])/(3*z) - ((2 + 2*z + z^2)*H[-1, 0, z])/
        (3*z) - ((2 + 8*z + z^2)*H[0, -1, z])/(3*z) - 
       ((80 - 114*z + 57*z^2)*H[0, 0, z])/(24*z) - 
       ((48 - 50*z + 29*z^2)*H[0, 1, z])/(12*z) - 
       ((2 - 2*z + z^2)*H[1, 0, z])/z - (2*(2 - 2*z + z^2)*H[1, 1, z])/z) - 
     (4*(1 + z)^2*H[-1, -1, 0, z])/z + (2*(1 + z)*(1 + 4*z)*H[-1, 0, 0, z])/
      z + 4*(1 + z)*H[-1, 0, 1, z] + 12*H[0, -1, 0, z] + 
     ((256 - 140*z + 55*z^2)*H[0, 0, 0, z])/(8*z) + 
     ((128 - 76*z + 31*z^2)*H[0, 0, 1, z])/(4*z) + 
     ((64 - 44*z + 19*z^2)*H[0, 1, 0, z])/(2*z) + 
     ((64 - 44*z + 19*z^2)*H[0, 1, 1, z])/(2*z) + 
     ((56 - 26*z + 15*z^2)*H[1, 0, 0, z])/(2*z) + 
     (2*(16 - 11*z + 4*z^2)*H[1, 0, 1, z])/z + 
     (2*(15 - 10*z + 4*z^2)*H[1, 1, 0, z])/z + 
     ((32 - 24*z + 7*z^2)*H[1, 1, 1, z])/z + 
     (8*(2 + 2*z + z^2)*H[-1, -1, -1, 0, z])/z - 
     (10*(2 + 2*z + z^2)*H[-1, -1, 0, 0, z])/z - 
     (4*(2 + 2*z + z^2)*H[-1, -1, 0, 1, z])/z - 
     (6*(2 + 2*z + z^2)*H[-1, 0, -1, 0, z])/z + 
     (3*(2 + 2*z + z^2)*H[-1, 0, 0, 0, z])/z + 
     (2*(2 + 2*z + z^2)*H[-1, 0, 0, 1, z])/z - 
     (4*(2 + 4*z + z^2)*H[0, -1, -1, 0, z])/z + 
     (2*(2 + 10*z + z^2)*H[0, -1, 0, 0, z])/z + 8*H[0, -1, 0, 1, z] + 
     24*H[0, 0, -1, 0, z] + ((64 - 94*z + 47*z^2)*H[0, 0, 0, 0, z])/(4*z) + 
     ((32 - 46*z + 23*z^2)*H[0, 0, 0, 1, z])/(2*z) + 
     ((16 - 22*z + 11*z^2)*H[0, 0, 1, 0, z])/z + 
     ((16 - 22*z + 11*z^2)*H[0, 0, 1, 1, z])/z + 
     (2*(4 - 4*z + 3*z^2)*H[0, 1, 0, 0, z])/z + 
     (2*(8 - 10*z + 5*z^2)*H[0, 1, 0, 1, z])/z + 
     (4*(3 - 4*z + 2*z^2)*H[0, 1, 1, 0, z])/z + 
     (2*(8 - 10*z + 5*z^2)*H[0, 1, 1, 1, z])/z - 
     (6*(2 - 2*z + z^2)*H[1, 0, -1, 0, z])/z + 
     (2*(2 - 2*z + z^2)*H[1, 0, 0, 0, z])/z + 
     (4*(2 - 2*z + z^2)*H[1, 0, 0, 1, z])/z + 
     (8*(2 - 2*z + z^2)*H[1, 0, 1, 0, z])/z + 
     (8*(2 - 2*z + z^2)*H[1, 0, 1, 1, z])/z - 
     (3*(2 - 2*z + z^2)*H[1, 1, 0, 0, z])/z + 
     (6*(2 - 2*z + z^2)*H[1, 1, 0, 1, z])/z + 
     (4*(2 - 2*z + z^2)*H[1, 1, 1, 0, z])/z + 
     (8*(2 - 2*z + z^2)*H[1, 1, 1, 1, z])/z + 
     ((-464 + 396*z + 5*z^2)/(12*z) - (7*(2 + 2*z + z^2)*H[-1, z])/z - 
       ((80 - 166*z + 59*z^2)*H[0, z])/(6*z) - (17*(2 - 2*z + z^2)*H[1, z])/
        (3*z))*Zeta[3]) + eps^2*((40722 - 35186*z + 5475*z^2)/(64*z) + 
     ((6438 - 5290*z + 765*z^2)*H[0, z])/(16*z) + 
     ((6438 - 5278*z + 761*z^2)*H[1, z])/(16*z) + 
     Pi^4*((1952 + 152*z + 1497*z^2)/(2880*z) - (5*(2 + 2*z + z^2)*H[-1, z])/
        (18*z) + ((1208 - 438*z + 699*z^2)*H[0, z])/(1440*z) + 
       (17*(2 - 2*z + z^2)*H[1, z])/(120*z)) + 2*(35 + 36*z)*H[-1, 0, z] - 
     ((-1940 + 1435*z + 423*z^2)*H[0, 0, z])/(8*z) + 
     ((970 - 745*z + 98*z^2)*H[0, 1, z])/(4*z) + 
     ((970 - 704*z + 75*z^2)*H[1, 0, z])/(4*z) + 
     ((970 - 736*z + 97*z^2)*H[1, 1, z])/(4*z) - 
     (2*(2 + 14*z + 11*z^2)*H[-1, -1, 0, z])/z + 
     ((2 + 50*z + 47*z^2)*H[-1, 0, 0, z])/z + 24*(1 + z)*H[-1, 0, 1, z] + 
     52*H[0, -1, 0, z] - ((-1072 + 677*z + 212*z^2)*H[0, 0, 0, z])/(8*z) - 
     ((-536 + 349*z + 56*z^2)*H[0, 0, 1, z])/(4*z) + 
     ((268 - 185*z + 22*z^2)*H[0, 1, 0, z])/(2*z) + 
     ((268 - 185*z + 22*z^2)*H[0, 1, 1, z])/(2*z) - 
     ((-260 + 120*z + 3*z^2)*H[1, 0, 0, z])/(2*z) + 
     ((134 - 85*z + 10*z^2)*H[1, 0, 1, z])/z + 
     ((132 - 83*z + 11*z^2)*H[1, 1, 0, z])/z + 
     ((134 - 91*z + 11*z^2)*H[1, 1, 1, z])/z + 
     (8*(1 + z)*(2 + z)*H[-1, -1, -1, 0, z])/z - 
     (4*(1 + z)*(5 + 4*z)*H[-1, -1, 0, 0, z])/z - 
     (8*(1 + z)^2*H[-1, -1, 0, 1, z])/z - 
     (4*(1 + z)*(3 + 2*z)*H[-1, 0, -1, 0, z])/z + 
     (2*(1 + z)*(3 + 10*z)*H[-1, 0, 0, 0, z])/z + 
     (4*(1 + z)*(1 + 4*z)*H[-1, 0, 0, 1, z])/z + 
     8*(1 + z)*H[-1, 0, 1, 0, z] + 8*(1 + z)*H[-1, 0, 1, 1, z] - 
     (8*(1 + 4*z)*H[0, -1, -1, 0, z])/z + (4*(1 + 13*z)*H[0, -1, 0, 0, z])/
      z + 24*H[0, -1, 0, 1, z] + 56*H[0, 0, -1, 0, z] + 
     ((512 - 268*z + 103*z^2)*H[0, 0, 0, 0, z])/(8*z) + 
     ((256 - 140*z + 55*z^2)*H[0, 0, 0, 1, z])/(4*z) + 
     ((128 - 76*z + 31*z^2)*H[0, 0, 1, 0, z])/(2*z) + 
     ((128 - 76*z + 31*z^2)*H[0, 0, 1, 1, z])/(2*z) + 
     ((56 - 24*z + 19*z^2)*H[0, 1, 0, 0, z])/z + 
     ((64 - 44*z + 19*z^2)*H[0, 1, 0, 1, z])/z + 
     ((60 - 40*z + 19*z^2)*H[0, 1, 1, 0, z])/z + 
     ((64 - 44*z + 19*z^2)*H[0, 1, 1, 1, z])/z - 
     (4*(-1 + z)*(-3 + 2*z)*H[1, 0, -1, 0, z])/z + 
     ((104 - 34*z + 29*z^2)*H[1, 0, 0, 0, z])/(2*z) + 
     ((56 - 26*z + 15*z^2)*H[1, 0, 0, 1, z])/z + 
     (4*(16 - 11*z + 4*z^2)*H[1, 0, 1, 0, z])/z + 
     (4*(16 - 11*z + 4*z^2)*H[1, 0, 1, 1, z])/z + 
     (3*(14 - 4*z + 5*z^2)*H[1, 1, 0, 0, z])/z + 
     (4*(15 - 10*z + 4*z^2)*H[1, 1, 0, 1, z])/z + 
     (4*(14 - 9*z + 4*z^2)*H[1, 1, 1, 0, z])/z + 
     (2*(32 - 24*z + 7*z^2)*H[1, 1, 1, 1, z])/z - 
     (24*(2 + 2*z + z^2)*H[-1, -1, -1, -1, 0, z])/z + 
     (36*(2 + 2*z + z^2)*H[-1, -1, -1, 0, 0, z])/z + 
     (16*(2 + 2*z + z^2)*H[-1, -1, -1, 0, 1, z])/z + 
     (20*(2 + 2*z + z^2)*H[-1, -1, 0, -1, 0, z])/z - 
     (26*(2 + 2*z + z^2)*H[-1, -1, 0, 0, 0, z])/z - 
     (20*(2 + 2*z + z^2)*H[-1, -1, 0, 0, 1, z])/z - 
     (8*(2 + 2*z + z^2)*H[-1, -1, 0, 1, 0, z])/z - 
     (8*(2 + 2*z + z^2)*H[-1, -1, 0, 1, 1, z])/z + 
     (20*(2 + 2*z + z^2)*H[-1, 0, -1, -1, 0, z])/z - 
     (28*(2 + 2*z + z^2)*H[-1, 0, -1, 0, 0, z])/z - 
     (12*(2 + 2*z + z^2)*H[-1, 0, -1, 0, 1, z])/z - 
     (28*(2 + 2*z + z^2)*H[-1, 0, 0, -1, 0, z])/z + 
     (7*(2 + 2*z + z^2)*H[-1, 0, 0, 0, 0, z])/z + 
     (6*(2 + 2*z + z^2)*H[-1, 0, 0, 0, 1, z])/z + 
     (4*(2 + 2*z + z^2)*H[-1, 0, 0, 1, 0, z])/z + 
     (4*(2 + 2*z + z^2)*H[-1, 0, 0, 1, 1, z])/z - 
     (6*(2 + 2*z + z^2)*H[-1, 0, 1, 0, 0, z])/z + 
     (16*(1 + z)*(2 + z)*H[0, -1, -1, -1, 0, z])/z - 
     (4*(10 + 18*z + 5*z^2)*H[0, -1, -1, 0, 0, z])/z - 
     (8*(2 + 4*z + z^2)*H[0, -1, -1, 0, 1, z])/z - 
     (4*(6 + 10*z + 3*z^2)*H[0, -1, 0, -1, 0, z])/z + 
     (2*(6 + 26*z + 3*z^2)*H[0, -1, 0, 0, 0, z])/z + 
     (4*(2 + 10*z + z^2)*H[0, -1, 0, 0, 1, z])/z + 16*H[0, -1, 0, 1, 0, z] + 
     16*H[0, -1, 0, 1, 1, z] - (8*(2 + 8*z + z^2)*H[0, 0, -1, -1, 0, z])/z + 
     (4*(2 + 26*z + z^2)*H[0, 0, -1, 0, 0, z])/z + 48*H[0, 0, -1, 0, 1, z] + 
     112*H[0, 0, 0, -1, 0, z] + ((128 - 190*z + 95*z^2)*H[0, 0, 0, 0, 0, z])/
      (4*z) + ((64 - 94*z + 47*z^2)*H[0, 0, 0, 0, 1, z])/(2*z) + 
     ((32 - 46*z + 23*z^2)*H[0, 0, 0, 1, 0, z])/z + 
     ((32 - 46*z + 23*z^2)*H[0, 0, 0, 1, 1, z])/z + 
     (2*(8 - 2*z + 7*z^2)*H[0, 0, 1, 0, 0, z])/z + 
     (2*(16 - 22*z + 11*z^2)*H[0, 0, 1, 0, 1, z])/z + 
     (6*(4 - 6*z + 3*z^2)*H[0, 0, 1, 1, 0, z])/z + 
     (2*(16 - 22*z + 11*z^2)*H[0, 0, 1, 1, 1, z])/z - 
     (4*(6 - 10*z + 3*z^2)*H[0, 1, 0, -1, 0, z])/z + 
     (4*(2 - z + 2*z^2)*H[0, 1, 0, 0, 0, z])/z + 
     (4*(4 - 4*z + 3*z^2)*H[0, 1, 0, 0, 1, z])/z + 
     (4*(8 - 10*z + 5*z^2)*H[0, 1, 0, 1, 0, z])/z + 
     (4*(8 - 10*z + 5*z^2)*H[0, 1, 0, 1, 1, z])/z - 
     (2*(6 - 6*z + z^2)*H[0, 1, 1, 0, 0, z])/z + 
     (8*(3 - 4*z + 2*z^2)*H[0, 1, 1, 0, 1, z])/z + 
     (4*(4 - 6*z + 3*z^2)*H[0, 1, 1, 1, 0, z])/z + 
     (4*(8 - 10*z + 5*z^2)*H[0, 1, 1, 1, 1, z])/z + 
     (12*(2 - 2*z + z^2)*H[1, 0, -1, -1, 0, z])/z - 
     (24*(2 - 2*z + z^2)*H[1, 0, -1, 0, 0, z])/z - 
     (12*(2 - 2*z + z^2)*H[1, 0, -1, 0, 1, z])/z - 
     (28*(2 - 2*z + z^2)*H[1, 0, 0, -1, 0, z])/z + 
     (2*(2 - 2*z + z^2)*H[1, 0, 0, 0, 0, z])/z + 
     (4*(2 - 2*z + z^2)*H[1, 0, 0, 0, 1, z])/z + 
     (8*(2 - 2*z + z^2)*H[1, 0, 0, 1, 0, z])/z + 
     (8*(2 - 2*z + z^2)*H[1, 0, 0, 1, 1, z])/z + 
     (2*(2 - 2*z + z^2)*H[1, 0, 1, 0, 0, z])/z + 
     (16*(2 - 2*z + z^2)*H[1, 0, 1, 0, 1, z])/z + 
     (12*(2 - 2*z + z^2)*H[1, 0, 1, 1, 0, z])/z + 
     (16*(2 - 2*z + z^2)*H[1, 0, 1, 1, 1, z])/z - 
     (20*(2 - 2*z + z^2)*H[1, 1, 0, -1, 0, z])/z - 
     (15*(2 - 2*z + z^2)*H[1, 1, 0, 0, 0, z])/z - 
     (6*(2 - 2*z + z^2)*H[1, 1, 0, 0, 1, z])/z + 
     (12*(2 - 2*z + z^2)*H[1, 1, 0, 1, 0, z])/z + 
     (12*(2 - 2*z + z^2)*H[1, 1, 0, 1, 1, z])/z - 
     (20*(2 - 2*z + z^2)*H[1, 1, 1, 0, 0, z])/z + 
     (8*(2 - 2*z + z^2)*H[1, 1, 1, 0, 1, z])/z + 
     (4*(2 - 2*z + z^2)*H[1, 1, 1, 1, 0, z])/z + 
     (16*(2 - 2*z + z^2)*H[1, 1, 1, 1, 1, z])/z + 
     ((-2096 + 1537*z + 508*z^2)/(12*z) - (14*(1 + z)^2*H[-1, z])/z - 
       ((928 - 668*z + 283*z^2)*H[0, z])/(12*z) - 
       ((226 - 138*z + 23*z^2)*H[1, z])/(3*z) + 
       (28*(2 + 2*z + z^2)*H[-1, -1, z])/z - (6*(2 + 2*z + z^2)*H[-1, 0, z])/
        z - (14*(2 + 4*z + z^2)*H[0, -1, z])/z - 
       ((160 - 358*z + 131*z^2)*H[0, 0, z])/(6*z) - 
       (2*(34 - 20*z + 25*z^2)*H[0, 1, z])/(3*z) - 
       (40*(2 - 2*z + z^2)*H[1, 0, z])/(3*z) - 
       (10*(2 - 2*z + z^2)*H[1, 1, z])/(3*z))*Zeta[3] + 
     Pi^2*((-4850 + 3972*z + 487*z^2)/(96*z) - ((2 + 38*z + 35*z^2)*H[-1, z])/
        (6*z) + ((-1340 + 883*z + 90*z^2)*H[0, z])/(48*z) - 
       ((678 - 439*z + 7*z^2)*H[1, z])/(24*z) + 
       (2*(1 + z)*(4 + 3*z)*H[-1, -1, z])/(3*z) - 
       ((1 + z)*(2 + 9*z)*H[-1, 0, z])/(3*z) - (2*(1 + 10*z)*H[0, -1, z])/
        (3*z) - ((640 - 356*z + 141*z^2)*H[0, 0, z])/(48*z) - 
       ((336 - 188*z + 95*z^2)*H[0, 1, z])/(24*z) - 
       ((72 - 37*z + 19*z^2)*H[1, 0, z])/(6*z) - 
       ((168 - 128*z + 23*z^2)*H[1, 1, z])/(12*z) - 
       (14*(2 + 2*z + z^2)*H[-1, -1, -1, z])/(3*z) + 
       (11*(2 + 2*z + z^2)*H[-1, -1, 0, z])/(3*z) + 
       (11*(2 + 2*z + z^2)*H[-1, 0, -1, z])/(3*z) - 
       (7*(2 + 2*z + z^2)*H[-1, 0, 0, z])/(6*z) + 
       ((2 + 2*z + z^2)*H[-1, 0, 1, z])/z + 
       (4*(4 + 7*z + 2*z^2)*H[0, -1, -1, z])/(3*z) - 
       (2*(2 + 11*z + z^2)*H[0, -1, 0, z])/(3*z) - 
       (2*(2 + 20*z + z^2)*H[0, 0, -1, z])/(3*z) - 
       ((160 - 234*z + 117*z^2)*H[0, 0, 0, z])/(24*z) - 
       ((32 - 26*z + 21*z^2)*H[0, 0, 1, z])/(4*z) - 
       ((24 - 26*z + 17*z^2)*H[0, 1, 0, z])/(6*z) - 
       ((48 - 50*z + 29*z^2)*H[0, 1, 1, z])/(6*z) + 
       (3*(2 - 2*z + z^2)*H[1, 0, -1, z])/z - ((2 - 2*z + z^2)*H[1, 0, 0, z])/
        z - (3*(2 - 2*z + z^2)*H[1, 0, 1, z])/z + 
       ((2 - 2*z + z^2)*H[1, 1, 0, z])/(2*z) - 
       (4*(2 - 2*z + z^2)*H[1, 1, 1, z])/z + 
       ((200 - 402*z + 141*z^2)*Zeta[3])/(36*z)) + 
     ((896 + 574*z + 433*z^2)*Zeta[5])/(10*z)), 
 qH40 -> -1/6*(2 - 2*z + z^2)/(eps^2*z) + (5*Pi^2*(2 - 2*z + z^2))/(36*z) - 
   (5*(202 - 202*z + 71*z^2))/(216*z) - ((50 - 50*z + 19*z^2)*H[0, z])/
    (18*z) - ((50 - 50*z + 19*z^2)*H[1, z])/(18*z) + 
   (-1/36*(50 - 50*z + 19*z^2)/z - ((2 - 2*z + z^2)*H[0, z])/(3*z) - 
     ((2 - 2*z + z^2)*H[1, z])/(3*z))/eps - (2*(2 - 2*z + z^2)*H[0, 0, z])/
    (3*z) - (2*(2 - 2*z + z^2)*H[0, 1, z])/(3*z) - 
   (2*(2 - 2*z + z^2)*H[1, 0, z])/(3*z) - (2*(2 - 2*z + z^2)*H[1, 1, z])/
    (3*z) + eps*(-1/1296*(19106 - 19106*z + 6523*z^2)/z - 
     (5*(202 - 202*z + 71*z^2)*H[0, z])/(108*z) - 
     (5*(202 - 202*z + 71*z^2)*H[1, z])/(108*z) + 
     Pi^2*((5*(50 - 50*z + 19*z^2))/(216*z) + (5*(2 - 2*z + z^2)*H[0, z])/
        (18*z) + (5*(2 - 2*z + z^2)*H[1, z])/(18*z)) - 
     ((50 - 50*z + 19*z^2)*H[0, 0, z])/(9*z) - 
     ((50 - 50*z + 19*z^2)*H[0, 1, z])/(9*z) - 
     ((50 - 50*z + 19*z^2)*H[1, 0, z])/(9*z) - 
     ((50 - 50*z + 19*z^2)*H[1, 1, z])/(9*z) - 
     (4*(2 - 2*z + z^2)*H[0, 0, 0, z])/(3*z) - 
     (4*(2 - 2*z + z^2)*H[0, 0, 1, z])/(3*z) - 
     (4*(2 - 2*z + z^2)*H[0, 1, 0, z])/(3*z) - 
     (4*(2 - 2*z + z^2)*H[0, 1, 1, z])/(3*z) - 
     (4*(2 - 2*z + z^2)*H[1, 0, 0, z])/(3*z) - 
     (4*(2 - 2*z + z^2)*H[1, 0, 1, z])/(3*z) - 
     (4*(2 - 2*z + z^2)*H[1, 1, 0, z])/(3*z) - 
     (4*(2 - 2*z + z^2)*H[1, 1, 1, z])/(3*z) + (16*(2 - 2*z + z^2)*Zeta[3])/
      (9*z)) + eps^2*((-31*Pi^4*(2 - 2*z + z^2))/(2160*z) - 
     (351986 - 351986*z + 118675*z^2)/(7776*z) - 
     ((19106 - 19106*z + 6523*z^2)*H[0, z])/(648*z) - 
     ((19106 - 19106*z + 6523*z^2)*H[1, z])/(648*z) - 
     (5*(202 - 202*z + 71*z^2)*H[0, 0, z])/(54*z) - 
     (5*(202 - 202*z + 71*z^2)*H[0, 1, z])/(54*z) - 
     (5*(202 - 202*z + 71*z^2)*H[1, 0, z])/(54*z) - 
     (5*(202 - 202*z + 71*z^2)*H[1, 1, z])/(54*z) + 
     Pi^2*((25*(202 - 202*z + 71*z^2))/(1296*z) + 
       (5*(50 - 50*z + 19*z^2)*H[0, z])/(108*z) + 
       (5*(50 - 50*z + 19*z^2)*H[1, z])/(108*z) + 
       (5*(2 - 2*z + z^2)*H[0, 0, z])/(9*z) + (5*(2 - 2*z + z^2)*H[0, 1, z])/
        (9*z) + (5*(2 - 2*z + z^2)*H[1, 0, z])/(9*z) + 
       (5*(2 - 2*z + z^2)*H[1, 1, z])/(9*z)) - 
     (2*(50 - 50*z + 19*z^2)*H[0, 0, 0, z])/(9*z) - 
     (2*(50 - 50*z + 19*z^2)*H[0, 0, 1, z])/(9*z) - 
     (2*(50 - 50*z + 19*z^2)*H[0, 1, 0, z])/(9*z) - 
     (2*(50 - 50*z + 19*z^2)*H[0, 1, 1, z])/(9*z) - 
     (2*(50 - 50*z + 19*z^2)*H[1, 0, 0, z])/(9*z) - 
     (2*(50 - 50*z + 19*z^2)*H[1, 0, 1, z])/(9*z) - 
     (2*(50 - 50*z + 19*z^2)*H[1, 1, 0, z])/(9*z) - 
     (2*(50 - 50*z + 19*z^2)*H[1, 1, 1, z])/(9*z) - 
     (8*(2 - 2*z + z^2)*H[0, 0, 0, 0, z])/(3*z) - 
     (8*(2 - 2*z + z^2)*H[0, 0, 0, 1, z])/(3*z) - 
     (8*(2 - 2*z + z^2)*H[0, 0, 1, 0, z])/(3*z) - 
     (8*(2 - 2*z + z^2)*H[0, 0, 1, 1, z])/(3*z) - 
     (8*(2 - 2*z + z^2)*H[0, 1, 0, 0, z])/(3*z) - 
     (8*(2 - 2*z + z^2)*H[0, 1, 0, 1, z])/(3*z) - 
     (8*(2 - 2*z + z^2)*H[0, 1, 1, 0, z])/(3*z) - 
     (8*(2 - 2*z + z^2)*H[0, 1, 1, 1, z])/(3*z) - 
     (8*(2 - 2*z + z^2)*H[1, 0, 0, 0, z])/(3*z) - 
     (8*(2 - 2*z + z^2)*H[1, 0, 0, 1, z])/(3*z) - 
     (8*(2 - 2*z + z^2)*H[1, 0, 1, 0, z])/(3*z) - 
     (8*(2 - 2*z + z^2)*H[1, 0, 1, 1, z])/(3*z) - 
     (8*(2 - 2*z + z^2)*H[1, 1, 0, 0, z])/(3*z) - 
     (8*(2 - 2*z + z^2)*H[1, 1, 0, 1, z])/(3*z) - 
     (8*(2 - 2*z + z^2)*H[1, 1, 1, 0, z])/(3*z) - 
     (8*(2 - 2*z + z^2)*H[1, 1, 1, 1, z])/(3*z) + 
     ((8*(50 - 50*z + 19*z^2))/(27*z) + (32*(2 - 2*z + z^2)*H[0, z])/(9*z) + 
       (32*(2 - 2*z + z^2)*H[1, z])/(9*z))*Zeta[3]), 
 gG40 -> (5*(-1 + z))/(12*eps^3) - (-36780 + 42599*z - 40115*z^2 + 
     18168*z^3 - 20052*z*D0[1 - z] + 13536*z*D1[1 - z] - 4320*z*D2[1 - z])/
    (2592*z) - ((296 - 221*z + 273*z^2 - 328*z^3 + 168*z^4)*H[0, z])/
    (36*(-1 + z)*z) + Pi^2*((120 - 377*z + 474*z^2 - 305*z^3 + 80*z^4 + 
       92*z*D0[1 - z] - 92*z^2*D0[1 - z])/(144*(-1 + z)*z) - 
     (7*(1 + z)*H[0, z])/24) + 
   (-1/72*(-72 + 157*z - 121*z^2 + 48*z^3 - 60*z*D0[1 - z])/z + 
     ((1 + z)*H[0, z])/4)/eps^2 - ((-296 + 177*z - 123*z^2 + 168*z^3)*
     H[1, z])/(36*z) - ((96 - 67*z + 108*z^2 - 113*z^3 + 64*z^4)*H[0, 0, z])/
    (24*(-1 + z)*z) - ((48 - 43*z + 60*z^2 - 57*z^3 + 32*z^4)*H[0, 1, z])/
    (12*(-1 + z)*z) + ((Pi^2*(17 - 29*z))/72 - 
     (-592 + 911*z - 803*z^2 + 336*z^3 - 376*z*D0[1 - z] + 240*z*D1[1 - z])/
      (144*z) - ((48 - 43*z + 60*z^2 - 57*z^3 + 32*z^4)*H[0, z])/
      (24*(-1 + z)*z) - ((-24 + 21*z - 9*z^2 + 16*z^3)*H[1, z])/(12*z) + 
     (3*(1 + z)*H[0, 0, z])/4 + ((1 + z)*H[0, 1, z])/2)/eps - 
   ((24 - 22*z + 27*z^2 - 23*z^3 + 16*z^4)*H[1, 0, z])/(6*(-1 + z)*z) - 
   ((-24 + 21*z - 9*z^2 + 16*z^3)*H[1, 1, z])/(6*z) + 
   (7*(1 + z)*H[0, 0, 0, z])/4 + (3*(1 + z)*H[0, 0, 1, z])/2 + 
   (1 + z)*H[0, 1, 0, z] + (1 + z)*H[0, 1, 1, z] + ((25 - 34*z)*Zeta[3])/9 + 
   eps*((Pi^4*(-103 + 487*z))/4320 - (-708732 + 626059*z - 637183*z^2 + 
       304392*z^3 - 343356*z*D0[1 - z] + 240624*z*D1[1 - z] - 
       81216*z*D2[1 - z] + 17280*z*D3[1 - z])/(15552*z) - 
     ((6130 - 3603*z + 3258*z^2 - 5453*z^3 + 3028*z^4)*H[0, z])/
      (216*(-1 + z)*z) - ((-6130 + 2331*z - 1917*z^2 + 3028*z^3)*H[1, z])/
      (216*z) - ((592 - 324*z + 429*z^2 - 637*z^3 + 336*z^4)*H[0, 0, z])/
      (36*(-1 + z)*z) - ((296 - 221*z + 273*z^2 - 328*z^3 + 168*z^4)*
       H[0, 1, z])/(18*(-1 + z)*z) + 
     Pi^2*((8880 - 21805*z + 26702*z^2 - 19057*z^3 + 5040*z^4 + 
         5400*z*D0[1 - z] - 5400*z^2*D0[1 - z] - 3312*z*D1[1 - z] + 
         3312*z^2*D1[1 - z])/(2592*(-1 + z)*z) + 
       ((240 - 177*z + 276*z^2 - 283*z^3 + 160*z^4)*H[0, z])/
        (144*(-1 + z)*z) + ((-120 + 109*z - 53*z^2 + 80*z^3)*H[1, z])/
        (72*z) - (17*(1 + z)*H[0, 0, z])/24 - (5*(1 + z)*H[0, 1, z])/12) - 
     ((296 - 258*z + 255*z^2 - 263*z^3 + 168*z^4)*H[1, 0, z])/
      (18*(-1 + z)*z) - ((-296 + 177*z - 123*z^2 + 168*z^3)*H[1, 1, z])/
      (18*z) - ((192 - 115*z + 204*z^2 - 225*z^3 + 128*z^4)*H[0, 0, 0, z])/
      (24*(-1 + z)*z) - ((96 - 67*z + 108*z^2 - 113*z^3 + 64*z^4)*
       H[0, 0, 1, z])/(12*(-1 + z)*z) - 
     ((48 - 43*z + 60*z^2 - 57*z^3 + 32*z^4)*H[0, 1, 0, z])/(6*(-1 + z)*z) - 
     ((48 - 43*z + 60*z^2 - 57*z^3 + 32*z^4)*H[0, 1, 1, z])/(6*(-1 + z)*z) - 
     ((48 - 35*z + 45*z^2 - 40*z^3 + 32*z^4)*H[1, 0, 0, z])/(6*(-1 + z)*z) - 
     ((24 - 22*z + 27*z^2 - 23*z^3 + 16*z^4)*H[1, 0, 1, z])/(3*(-1 + z)*z) - 
     ((24 - 22*z + 27*z^2 - 23*z^3 + 16*z^4)*H[1, 1, 0, z])/(3*(-1 + z)*z) - 
     ((-24 + 21*z - 9*z^2 + 16*z^3)*H[1, 1, 1, z])/(3*z) + 
     (15*(1 + z)*H[0, 0, 0, 0, z])/4 + (7*(1 + z)*H[0, 0, 0, 1, z])/2 + 
     3*(1 + z)*H[0, 0, 1, 0, z] + 3*(1 + z)*H[0, 0, 1, 1, z] + 
     2*(1 + z)*H[0, 1, 0, 0, z] + 2*(1 + z)*H[0, 1, 0, 1, z] + 
     2*(1 + z)*H[0, 1, 1, 0, z] + 2*(1 + z)*H[0, 1, 1, 1, z] + 
     ((1152 - 3247*z + 4136*z^2 - 2629*z^3 + 768*z^4 + 708*z*D0[1 - z] - 
         708*z^2*D0[1 - z])/(108*(-1 + z)*z) - (19*(1 + z)*H[0, z])/6)*
      Zeta[3]) + eps^2*(-1/31104*(-4398004 + 2903401*z - 3263941*z^2 + 
        1632600*z^3 - 1917508*z*D0[1 - z] + 1373424*z*D1[1 - z] - 
        481248*z*D2[1 - z] + 108288*z*D3[1 - z] - 17280*z*D4[1 - z])/z - 
     ((118122 - 54007*z + 25296*z^2 - 83925*z^3 + 50732*z^4)*H[0, z])/
      (1296*(-1 + z)*z) + 
     Pi^4*(-1/8640*(744 - 1985*z + 2846*z^2 - 2021*z^3 + 496*z^4 + 
          1180*z*D0[1 - z] - 1180*z^2*D0[1 - z])/((-1 + z)*z) + 
       (19*(1 + z)*H[0, z])/288) - 
     ((-118122 + 24447*z - 26301*z^2 + 50732*z^3)*H[1, z])/(1296*z) - 
     ((6130 - 2521*z + 2169*z^2 - 5307*z^3 + 3028*z^4)*H[0, 0, z])/
      (108*(-1 + z)*z) - ((6130 - 3603*z + 3258*z^2 - 5453*z^3 + 3028*z^4)*
       H[0, 1, z])/(108*(-1 + z)*z) - 
     ((6130 - 4795*z + 3654*z^2 - 4545*z^3 + 3028*z^4)*H[1, 0, z])/
      (108*(-1 + z)*z) - ((-6130 + 2331*z - 1917*z^2 + 3028*z^3)*H[1, 1, z])/
      (108*z) - ((1184 - 530*z + 741*z^2 - 1255*z^3 + 672*z^4)*H[0, 0, 0, z])/
      (36*(-1 + z)*z) - ((592 - 324*z + 429*z^2 - 637*z^3 + 336*z^4)*
       H[0, 0, 1, z])/(18*(-1 + z)*z) - 
     ((296 - 221*z + 273*z^2 - 328*z^3 + 168*z^4)*H[0, 1, 0, z])/
      (9*(-1 + z)*z) - ((296 - 221*z + 273*z^2 - 328*z^3 + 168*z^4)*
       H[0, 1, 1, z])/(9*(-1 + z)*z) - 
     ((592 - 435*z + 375*z^2 - 442*z^3 + 336*z^4)*H[1, 0, 0, z])/
      (18*(-1 + z)*z) - ((296 - 258*z + 255*z^2 - 263*z^3 + 168*z^4)*
       H[1, 0, 1, z])/(9*(-1 + z)*z) - 
     ((296 - 258*z + 255*z^2 - 263*z^3 + 168*z^4)*H[1, 1, 0, z])/
      (9*(-1 + z)*z) - ((-296 + 177*z - 123*z^2 + 168*z^3)*H[1, 1, 1, z])/
      (9*z) - ((384 - 211*z + 396*z^2 - 449*z^3 + 256*z^4)*H[0, 0, 0, 0, z])/
      (24*(-1 + z)*z) - ((192 - 115*z + 204*z^2 - 225*z^3 + 128*z^4)*
       H[0, 0, 0, 1, z])/(12*(-1 + z)*z) - 
     ((96 - 67*z + 108*z^2 - 113*z^3 + 64*z^4)*H[0, 0, 1, 0, z])/
      (6*(-1 + z)*z) - ((96 - 67*z + 108*z^2 - 113*z^3 + 64*z^4)*
       H[0, 0, 1, 1, z])/(6*(-1 + z)*z) - 
     ((48 - 43*z + 60*z^2 - 57*z^3 + 32*z^4)*H[0, 1, 0, 0, z])/
      (3*(-1 + z)*z) - ((48 - 43*z + 60*z^2 - 57*z^3 + 32*z^4)*
       H[0, 1, 0, 1, z])/(3*(-1 + z)*z) - 
     ((48 - 43*z + 60*z^2 - 57*z^3 + 32*z^4)*H[0, 1, 1, 0, z])/
      (3*(-1 + z)*z) - ((48 - 43*z + 60*z^2 - 57*z^3 + 32*z^4)*
       H[0, 1, 1, 1, z])/(3*(-1 + z)*z) - 
     ((96 - 61*z + 81*z^2 - 74*z^3 + 64*z^4)*H[1, 0, 0, 0, z])/
      (6*(-1 + z)*z) - ((48 - 35*z + 45*z^2 - 40*z^3 + 32*z^4)*
       H[1, 0, 0, 1, z])/(3*(-1 + z)*z) - 
     (2*(24 - 22*z + 27*z^2 - 23*z^3 + 16*z^4)*H[1, 0, 1, 0, z])/
      (3*(-1 + z)*z) - (2*(24 - 22*z + 27*z^2 - 23*z^3 + 16*z^4)*
       H[1, 0, 1, 1, z])/(3*(-1 + z)*z) - 
     ((48 - 35*z + 45*z^2 - 40*z^3 + 32*z^4)*H[1, 1, 0, 0, z])/
      (3*(-1 + z)*z) - (2*(24 - 22*z + 27*z^2 - 23*z^3 + 16*z^4)*
       H[1, 1, 0, 1, z])/(3*(-1 + z)*z) - 
     (2*(24 - 22*z + 27*z^2 - 23*z^3 + 16*z^4)*H[1, 1, 1, 0, z])/
      (3*(-1 + z)*z) - (2*(-24 + 21*z - 9*z^2 + 16*z^3)*H[1, 1, 1, 1, z])/
      (3*z) + (31*(1 + z)*H[0, 0, 0, 0, 0, z])/4 + 
     (15*(1 + z)*H[0, 0, 0, 0, 1, z])/2 + 7*(1 + z)*H[0, 0, 0, 1, 0, z] + 
     7*(1 + z)*H[0, 0, 0, 1, 1, z] + 6*(1 + z)*H[0, 0, 1, 0, 0, z] + 
     6*(1 + z)*H[0, 0, 1, 0, 1, z] + 6*(1 + z)*H[0, 0, 1, 1, 0, z] + 
     6*(1 + z)*H[0, 0, 1, 1, 1, z] + 4*(1 + z)*H[0, 1, 0, 0, 0, z] + 
     4*(1 + z)*H[0, 1, 0, 0, 1, z] + 4*(1 + z)*H[0, 1, 0, 1, 0, z] + 
     4*(1 + z)*H[0, 1, 0, 1, 1, z] + 4*(1 + z)*H[0, 1, 1, 0, 0, z] + 
     4*(1 + z)*H[0, 1, 1, 0, 1, z] + 4*(1 + z)*H[0, 1, 1, 1, 0, z] + 
     4*(1 + z)*H[0, 1, 1, 1, 1, z] + 
     ((4736 - 11089*z + 13180*z^2 - 9215*z^3 + 2688*z^4 + 2588*z*D0[1 - z] - 
         2588*z^2*D0[1 - z] - 1416*z*D1[1 - z] + 1416*z^2*D1[1 - z])/
        (108*(-1 + z)*z) + ((768 - 631*z + 924*z^2 - 909*z^3 + 512*z^4)*
         H[0, z])/(36*(-1 + z)*z) + ((192 - 327*z + 249*z^2 - 206*z^3 + 
          128*z^4)*H[1, z])/(9*(-1 + z)*z) - (17*(1 + z)*H[0, 0, z])/2 - 
       (16*(1 + z)*H[0, 1, z])/3)*Zeta[3] + 
     Pi^2*((183900 - 369311*z + 411058*z^2 - 319175*z^3 + 90840*z^4 + 
         97140*z*D0[1 - z] - 97140*z^2*D0[1 - z] - 64800*z*D1[1 - z] + 
         64800*z^2*D1[1 - z] + 19872*z*D2[1 - z] - 19872*z^2*D2[1 - z])/
        (15552*(-1 + z)*z) + ((1480 - 869*z + 1131*z^2 - 1602*z^3 + 840*z^4)*
         H[0, z])/(216*(-1 + z)*z) + ((-1480 + 953*z - 727*z^2 + 840*z^3)*
         H[1, z])/(216*z) + ((480 - 297*z + 516*z^2 - 563*z^3 + 320*z^4)*
         H[0, 0, z])/(144*(-1 + z)*z) + 
       (5*(48 - 43*z + 60*z^2 - 57*z^3 + 32*z^4)*H[0, 1, z])/
        (72*(-1 + z)*z) + ((120 - 92*z + 117*z^2 - 103*z^3 + 80*z^4)*
         H[1, 0, z])/(36*(-1 + z)*z) + ((-120 + 109*z - 53*z^2 + 80*z^3)*
         H[1, 1, z])/(36*z) - (37*(1 + z)*H[0, 0, 0, z])/24 - 
       (5*(1 + z)*H[0, 0, 1, z])/4 - (5*(1 + z)*H[0, 1, 0, z])/6 - 
       (5*(1 + z)*H[0, 1, 1, z])/6 + (41*(-2 + 5*z)*Zeta[3])/54) + 
     ((17 - 26*z)*Zeta[5])/3), gG40t -> (-1 + z)/(6*eps^3) - 
   (-9708 - 65*z - 1123*z^2 + 4152*z^3 - 4476*z*D0[1 - z] + 
     2736*z*D1[1 - z] - 864*z*D2[1 - z])/(1296*z) - 
   ((38 + 20*z - 36*z^2 - 22*z^3 + 19*z^4)*H[0, z])/(9*(-1 + z)*z) + 
   Pi^2*((-42 + 14*z - 29*z^2 + 15*z^3 - 15*z*D0[1 - z])/(54*z) - 
     (7*(1 + z)*H[0, z])/12) + 
   (-1/18*(-12 + 5*z - 5*z^2 + 6*z^3 - 6*z*D0[1 - z])/z + 
     ((1 + z)*H[0, z])/2)/eps^2 - ((-76 - 21*z + 21*z^2 + 38*z^3)*H[1, z])/
    (18*z) - ((1 + z)*(32 - 15*z - 21*z^2 + 16*z^3)*H[0, 0, z])/
    (12*(-1 + z)*z) - ((16 + z - 12*z^2 - 5*z^3 + 8*z^4)*H[0, 1, z])/
    (6*(-1 + z)*z) + ((Pi^2*(-1 - 11*z))/36 - 
     (-456 + 247*z - 247*z^2 + 228*z^3 - 228*z*D0[1 - z] + 144*z*D1[1 - z])/
      (216*z) - ((16 + z - 12*z^2 - 5*z^3 + 8*z^4)*H[0, z])/(12*(-1 + z)*z) - 
     ((-8 - 3*z + 3*z^2 + 4*z^3)*H[1, z])/(6*z) + (3*(1 + z)*H[0, 0, z])/2 + 
     (1 + z)*H[0, 1, z])/eps - ((6 + 2*z - 9*z^2 + z^3 + 4*z^4)*H[1, 0, z])/
    (3*(-1 + z)*z) - ((-8 - 3*z + 3*z^2 + 4*z^3)*H[1, 1, z])/(3*z) + 
   (7*(1 + z)*H[0, 0, 0, z])/2 + 3*(1 + z)*H[0, 0, 1, z] + 
   2*(1 + z)*H[0, 1, 0, z] + 2*(1 + z)*H[0, 1, 1, z] + 
   ((7 - 25*z)*Zeta[3])/9 + eps*((Pi^4*(161 + 223*z))/2160 - 
     (-200940 - 72809*z + 20213*z^2 + 72984*z^3 - 83676*z*D0[1 - z] + 
       53712*z*D1[1 - z] - 16416*z*D2[1 - z] + 3456*z*D3[1 - z])/(7776*z) - 
     ((1618 + 1585*z - 3072*z^2 - 41*z^3 + 692*z^4)*H[0, z])/
      (108*(-1 + z)*z) - ((-1618 - 1173*z + 975*z^2 + 692*z^3)*H[1, z])/
      (108*z) - ((152 + 215*z - 252*z^2 - 69*z^3 + 76*z^4)*H[0, 0, z])/
      (18*(-1 + z)*z) - (2*(38 + 20*z - 36*z^2 - 22*z^3 + 19*z^4)*H[0, 1, z])/
      (9*(-1 + z)*z) + Pi^2*((-3384 + 635*z - 2987*z^2 + 1140*z^3 - 
         1140*z*D0[1 - z] + 720*z*D1[1 - z])/(1296*z) + 
       ((112 + 35*z - 84*z^2 - 15*z^3 + 40*z^4)*H[0, z])/(72*(-1 + z)*z) + 
       ((-48 - 11*z + 7*z^2 + 20*z^3)*H[1, z])/(36*z) - 
       (17*(1 + z)*H[0, 0, z])/12 - (5*(1 + z)*H[0, 1, z])/6) - 
     ((53 + 22*z - 81*z^2 + 6*z^3 + 38*z^4)*H[1, 0, z])/(9*(-1 + z)*z) - 
     ((-76 - 21*z + 21*z^2 + 38*z^3)*H[1, 1, z])/(9*z) - 
     ((64 + 49*z - 84*z^2 - 5*z^3 + 32*z^4)*H[0, 0, 0, z])/(12*(-1 + z)*z) - 
     ((1 + z)*(32 - 15*z - 21*z^2 + 16*z^3)*H[0, 0, 1, z])/(6*(-1 + z)*z) - 
     ((12 + z - 12*z^2 - 5*z^3 + 8*z^4)*H[0, 1, 0, z])/(3*(-1 + z)*z) - 
     ((16 + z - 12*z^2 - 5*z^3 + 8*z^4)*H[0, 1, 1, z])/(3*(-1 + z)*z) - 
     ((6 + 13*z - 27*z^2 + 8*z^3 + 8*z^4)*H[1, 0, 0, z])/(3*(-1 + z)*z) - 
     (2*(6 + 2*z - 9*z^2 + z^3 + 4*z^4)*H[1, 0, 1, z])/(3*(-1 + z)*z) - 
     (2*(6 + 2*z - 9*z^2 + z^3 + 4*z^4)*H[1, 1, 0, z])/(3*(-1 + z)*z) - 
     (2*(-8 - 3*z + 3*z^2 + 4*z^3)*H[1, 1, 1, z])/(3*z) + 
     (15*(1 + z)*H[0, 0, 0, 0, z])/2 + 7*(1 + z)*H[0, 0, 0, 1, z] + 
     6*(1 + z)*H[0, 0, 1, 0, z] + 6*(1 + z)*H[0, 0, 1, 1, z] + 
     4*(1 + z)*H[0, 1, 0, 0, z] + 4*(1 + z)*H[0, 1, 0, 1, z] + 
     4*(1 + z)*H[0, 1, 1, 0, z] + 4*(1 + z)*H[0, 1, 1, 1, z] + 
     ((672 - 625*z + 428*z^2 - 451*z^3 + 192*z^4 + 192*z*D0[1 - z] - 
         192*z^2*D0[1 - z])/(54*(-1 + z)*z) - (19*(1 + z)*H[0, z])/3)*
      Zeta[3]) + eps^2*(-1/46656*(-4041708 - 2410385*z + 952493*z^2 + 
        1261992*z^3 - 1533180*z*D0[1 - z] + 1004112*z*D1[1 - z] - 
        322272*z*D2[1 - z] + 65664*z*D3[1 - z] - 10368*z*D4[1 - z])/z - 
     ((33490 + 40465*z - 80388*z^2 + 8287*z^3 + 12164*z^4)*H[0, z])/
      (648*(-1 + z)*z) + 
     Pi^4*(-1/6480*(900 + 1201*z - 1130*z^2 + 331*z^3 + 186*z^4 + 
          186*z*D0[1 - z] - 186*z^2*D0[1 - z])/((-1 + z)*z) + 
       (19*(1 + z)*H[0, z])/144) - 
     ((-33490 - 33429*z + 24663*z^2 + 12164*z^3)*H[1, z])/(648*z) - 
     ((1618 + 2971*z - 4080*z^2 + 107*z^3 + 692*z^4)*H[0, 0, z])/
      (54*(-1 + z)*z) - ((1618 + 1585*z - 3072*z^2 - 41*z^3 + 692*z^4)*
       H[0, 1, z])/(54*(-1 + z)*z) - 
     ((1056 + 1099*z - 2694*z^2 + 593*z^3 + 692*z^4)*H[1, 0, z])/
      (54*(-1 + z)*z) - ((-1618 - 1173*z + 975*z^2 + 692*z^3)*H[1, 1, z])/
      (54*z) - ((304 + 565*z - 612*z^2 - 119*z^3 + 152*z^4)*H[0, 0, 0, z])/
      (18*(-1 + z)*z) - ((152 + 215*z - 252*z^2 - 69*z^3 + 76*z^4)*
       H[0, 0, 1, z])/(9*(-1 + z)*z) - 
     (2*(53 + 40*z - 72*z^2 - 44*z^3 + 38*z^4)*H[0, 1, 0, z])/
      (9*(-1 + z)*z) - (4*(38 + 20*z - 36*z^2 - 22*z^3 + 19*z^4)*
       H[0, 1, 1, z])/(9*(-1 + z)*z) - 
     ((37 + 161*z - 279*z^2 + 81*z^3 + 76*z^4)*H[1, 0, 0, z])/
      (9*(-1 + z)*z) - (2*(53 + 22*z - 81*z^2 + 6*z^3 + 38*z^4)*
       H[1, 0, 1, z])/(9*(-1 + z)*z) - 
     (2*(53 + 22*z - 81*z^2 + 6*z^3 + 38*z^4)*H[1, 1, 0, z])/(9*(-1 + z)*z) - 
     (2*(-76 - 21*z + 21*z^2 + 38*z^3)*H[1, 1, 1, z])/(9*z) - 
     ((128 + 113*z - 180*z^2 - 5*z^3 + 64*z^4)*H[0, 0, 0, 0, z])/
      (12*(-1 + z)*z) - ((64 + 49*z - 84*z^2 - 5*z^3 + 32*z^4)*
       H[0, 0, 0, 1, z])/(6*(-1 + z)*z) - 
     ((24 + 17*z - 36*z^2 - 5*z^3 + 16*z^4)*H[0, 0, 1, 0, z])/
      (3*(-1 + z)*z) - ((1 + z)*(32 - 15*z - 21*z^2 + 16*z^3)*
       H[0, 0, 1, 1, z])/(3*(-1 + z)*z) - 
     (2*(6 + z - 12*z^2 - 5*z^3 + 8*z^4)*H[0, 1, 0, 0, z])/(3*(-1 + z)*z) - 
     (2*(12 + z - 12*z^2 - 5*z^3 + 8*z^4)*H[0, 1, 0, 1, z])/(3*(-1 + z)*z) - 
     (2*(12 + z - 12*z^2 - 5*z^3 + 8*z^4)*H[0, 1, 1, 0, z])/(3*(-1 + z)*z) - 
     (2*(16 + z - 12*z^2 - 5*z^3 + 8*z^4)*H[0, 1, 1, 1, z])/(3*(-1 + z)*z) - 
     ((6 + 35*z - 63*z^2 + 22*z^3 + 16*z^4)*H[1, 0, 0, 0, z])/
      (3*(-1 + z)*z) - (2*(6 + 13*z - 27*z^2 + 8*z^3 + 8*z^4)*
       H[1, 0, 0, 1, z])/(3*(-1 + z)*z) - 
     (4*(6 + 2*z - 9*z^2 + z^3 + 4*z^4)*H[1, 0, 1, 0, z])/(3*(-1 + z)*z) - 
     (4*(6 + 2*z - 9*z^2 + z^3 + 4*z^4)*H[1, 0, 1, 1, z])/(3*(-1 + z)*z) - 
     (2*(6 + 13*z - 27*z^2 + 8*z^3 + 8*z^4)*H[1, 1, 0, 0, z])/
      (3*(-1 + z)*z) - (4*(6 + 2*z - 9*z^2 + z^3 + 4*z^4)*H[1, 1, 0, 1, z])/
      (3*(-1 + z)*z) - (4*(6 + 2*z - 9*z^2 + z^3 + 4*z^4)*H[1, 1, 1, 0, z])/
      (3*(-1 + z)*z) - (4*(-8 - 3*z + 3*z^2 + 4*z^3)*H[1, 1, 1, 1, z])/
      (3*z) + (31*(1 + z)*H[0, 0, 0, 0, 0, z])/2 + 
     15*(1 + z)*H[0, 0, 0, 0, 1, z] + 14*(1 + z)*H[0, 0, 0, 1, 0, z] + 
     14*(1 + z)*H[0, 0, 0, 1, 1, z] + 12*(1 + z)*H[0, 0, 1, 0, 0, z] + 
     12*(1 + z)*H[0, 0, 1, 0, 1, z] + 12*(1 + z)*H[0, 0, 1, 1, 0, z] + 
     12*(1 + z)*H[0, 0, 1, 1, 1, z] + 8*(1 + z)*H[0, 1, 0, 0, 0, z] + 
     8*(1 + z)*H[0, 1, 0, 0, 1, z] + 8*(1 + z)*H[0, 1, 0, 1, 0, z] + 
     8*(1 + z)*H[0, 1, 0, 1, 1, z] + 8*(1 + z)*H[0, 1, 1, 0, 0, z] + 
     8*(1 + z)*H[0, 1, 1, 0, 1, z] + 8*(1 + z)*H[0, 1, 1, 1, 0, z] + 
     8*(1 + z)*H[0, 1, 1, 1, 1, z] + 
     ((3480 - 3001*z + 2408*z^2 - 2557*z^3 + 912*z^4 + 912*z*D0[1 - z] - 
         912*z^2*D0[1 - z] - 576*z*D1[1 - z] + 576*z^2*D1[1 - z])/
        (81*(-1 + z)*z) + ((448 + 61*z - 228*z^2 - 65*z^3 + 128*z^4)*H[0, z])/
        (18*(-1 + z)*z) + (2*(-70 - 21*z + 18*z^2 + 32*z^3)*H[1, z])/(9*z) - 
       17*(1 + z)*H[0, 0, z] - (32*(1 + z)*H[0, 1, z])/3)*Zeta[3] + 
     Pi^2*((75516 - 55703*z + 9322*z^2 - 49031*z^3 + 20760*z^4 + 
         22380*z*D0[1 - z] - 22380*z^2*D0[1 - z] - 13680*z*D1[1 - z] + 
         13680*z^2*D1[1 - z] + 4320*z*D2[1 - z] - 4320*z^2*D2[1 - z])/
        (7776*(-1 + z)*z) + ((282 + 235*z - 288*z^2 - 91*z^3 + 95*z^4)*
         H[0, z])/(54*(-1 + z)*z) + ((-472 - 41*z + 13*z^2 + 190*z^3)*
         H[1, z])/(108*z) + ((1 + z)*(224 - 109*z - 95*z^2 + 80*z^3)*
         H[0, 0, z])/(72*(-1 + z)*z) + ((96 + 5*z - 60*z^2 - 25*z^3 + 40*z^4)*
         H[0, 1, z])/(36*(-1 + z)*z) + 
       ((18 + 28*z - 63*z^2 + 17*z^3 + 20*z^4)*H[1, 0, z])/(18*(-1 + z)*z) + 
       ((-48 - 11*z + 7*z^2 + 20*z^3)*H[1, 1, z])/(18*z) - 
       (37*(1 + z)*H[0, 0, 0, z])/12 - (5*(1 + z)*H[0, 0, 1, z])/2 - 
       (5*(1 + z)*H[0, 1, 0, z])/3 - (5*(1 + z)*H[0, 1, 1, z])/3 + 
       ((43 + 203*z)*Zeta[3])/54) + ((91 - 181*z)*Zeta[5])/15), 
 qJ40 -> (14 - 14*z + 9*z^2)/(16*z) - ((2 - 2*z + z^2)*Zeta[3])/(2*z) + 
   eps*(-1/24*(Pi^4*(2 - 2*z + z^2))/z + (230 - 230*z + 121*z^2)/(32*z) + 
     ((14 - 14*z + 9*z^2)*H[0, z])/(8*z) + ((14 - 14*z + 9*z^2)*H[1, z])/
      (8*z) + ((-1 + z)/z - ((2 - 2*z + z^2)*H[0, z])/z - 
       ((2 - 2*z + z^2)*H[1, z])/z)*Zeta[3]) + 
   eps^2*((2402 - 2402*z + 1083*z^2)/(64*z) + 
     ((230 - 230*z + 121*z^2)*H[0, z])/(16*z) + 
     ((230 - 230*z + 121*z^2)*H[1, z])/(16*z) + 
     Pi^4*((-1 + z)/(12*z) - ((2 - 2*z + z^2)*H[0, z])/(12*z) - 
       ((2 - 2*z + z^2)*H[1, z])/(12*z)) + ((14 - 14*z + 9*z^2)*H[0, 0, z])/
      (4*z) + ((14 - 14*z + 9*z^2)*H[0, 1, z])/(4*z) + 
     ((14 - 14*z + 9*z^2)*H[1, 0, z])/(4*z) + 
     ((14 - 14*z + 9*z^2)*H[1, 1, z])/(4*z) + 
     ((-2 + 2*z + z^2)/(2*z) + (2*(-1 + z)*H[0, z])/z + 
       (2*(-1 + z)*H[1, z])/z - (2*(2 - 2*z + z^2)*H[0, 0, z])/z - 
       (2*(2 - 2*z + z^2)*H[0, 1, z])/z - (2*(2 - 2*z + z^2)*H[1, 0, z])/z - 
       (2*(2 - 2*z + z^2)*H[1, 1, z])/z)*Zeta[3] + 
     Pi^2*((-5*(14 - 14*z + 9*z^2))/(96*z) + (5*(2 - 2*z + z^2)*Zeta[3])/
        (12*z)) - (18*(2 - 2*z + z^2)*Zeta[5])/z)}


==> anc/RV-MIs.m <==
{"I^E_{5,7}" -> {(normRV[(2*I)*Pi*SG]*(4 + eps^(-1) + H[0, z] + 
      eps*(12 - Pi^2/3 + 4*H[0, z] + H[0, 0, z]) + 
      eps^2*(32 + Pi^2*(-4/3 - H[0, z]/3) + 12*H[0, z] + 4*H[0, 0, z] + 
        H[0, 0, 0, z] - (14*Zeta[3])/3) + eps^3*(80 - Pi^4/45 + 32*H[0, z] + 
        Pi^2*(-4 - (4*H[0, z])/3 - H[0, 0, z]/3) + 12*H[0, 0, z] + 
        4*H[0, 0, 0, z] + H[0, 0, 0, 0, z] + (-56/3 - (14*H[0, z])/3)*
         Zeta[3]) + eps^4*(192 + Pi^4*(-4/45 - H[0, z]/45) + 80*H[0, z] + 
        32*H[0, 0, z] + 12*H[0, 0, 0, z] + 4*H[0, 0, 0, 0, z] + 
        H[0, 0, 0, 0, 0, z] + (-56 - (56*H[0, z])/3 - (14*H[0, 0, z])/3)*
         Zeta[3] + Pi^2*(-32/3 - 4*H[0, z] - (4*H[0, 0, z])/3 - 
          H[0, 0, 0, z]/3 + (14*Zeta[3])/9) - (62*Zeta[5])/5) + 
      eps^5*(448 - (2*Pi^6)/945 + 192*H[0, z] + 
        Pi^4*(-4/15 - (4*H[0, z])/45 - H[0, 0, z]/45) + 80*H[0, 0, z] + 
        32*H[0, 0, 0, z] + 12*H[0, 0, 0, 0, z] + 4*H[0, 0, 0, 0, 0, z] + 
        H[0, 0, 0, 0, 0, 0, z] + (-448/3 - 56*H[0, z] - (56*H[0, 0, z])/3 - 
          (14*H[0, 0, 0, z])/3)*Zeta[3] + (98*Zeta[3]^2)/9 + 
        Pi^2*(-80/3 - (32*H[0, z])/3 - 4*H[0, 0, z] - (4*H[0, 0, 0, z])/3 - 
          H[0, 0, 0, 0, z]/3 + (56/9 + (14*H[0, z])/9)*Zeta[3]) + 
        (-248/5 - (62*H[0, z])/5)*Zeta[5]) + 
      eps^6*(1024 + Pi^6*(-8/945 - (2*H[0, z])/945) + 448*H[0, z] + 
        192*H[0, 0, z] + 80*H[0, 0, 0, z] + 32*H[0, 0, 0, 0, z] + 
        12*H[0, 0, 0, 0, 0, z] + 4*H[0, 0, 0, 0, 0, 0, z] + 
        H[0, 0, 0, 0, 0, 0, 0, z] + Pi^4*(-32/45 - (4*H[0, z])/15 - 
          (4*H[0, 0, z])/45 - H[0, 0, 0, z]/45 + (14*Zeta[3])/135) + 
        (-1120/3 - (448*H[0, z])/3 - 56*H[0, 0, z] - (56*H[0, 0, 0, z])/3 - 
          (14*H[0, 0, 0, 0, z])/3)*Zeta[3] + (392/9 + (98*H[0, z])/9)*
         Zeta[3]^2 + (-744/5 - (248*H[0, z])/5 - (62*H[0, 0, z])/5)*Zeta[5] + 
        Pi^2*(-64 - (80*H[0, z])/3 - (32*H[0, 0, z])/3 - 4*H[0, 0, 0, z] - 
          (4*H[0, 0, 0, 0, z])/3 - H[0, 0, 0, 0, 0, z]/3 + 
          (56/3 + (56*H[0, z])/9 + (14*H[0, 0, z])/9)*Zeta[3] + 
          (62*Zeta[5])/15) - (254*Zeta[7])/7)))/(1 - z)^eps, 0}, 
 "I^E_{4,5}" -> {(normRV[(2*I)*Pi*SG]*(5 + eps^(-1) + 2*H[0, z] + 
      eps*(19 - Pi^2/2 + 10*H[0, z] + 4*H[0, 0, z]) + 
      eps^2*(65 + Pi^2*(-5/2 - H[0, z]) + 38*H[0, z] + 20*H[0, 0, z] + 
        8*H[0, 0, 0, z] - (26*Zeta[3])/3) + 
      eps^3*(211 - (11*Pi^4)/120 + 130*H[0, z] + 
        Pi^2*(-19/2 - 5*H[0, z] - 2*H[0, 0, z]) + 76*H[0, 0, z] + 
        40*H[0, 0, 0, z] + 16*H[0, 0, 0, 0, z] + (-130/3 - (52*H[0, z])/3)*
         Zeta[3]) + eps^4*(665 + Pi^4*(-11/24 - (11*H[0, z])/60) + 
        422*H[0, z] + 260*H[0, 0, z] + 152*H[0, 0, 0, z] + 
        80*H[0, 0, 0, 0, z] + 32*H[0, 0, 0, 0, 0, z] + 
        (-494/3 - (260*H[0, z])/3 - (104*H[0, 0, z])/3)*Zeta[3] + 
        Pi^2*(-65/2 - 19*H[0, z] - 10*H[0, 0, z] - 4*H[0, 0, 0, z] + 
          (13*Zeta[3])/3) - (242*Zeta[5])/5) + 
      eps^5*(2059 - (613*Pi^6)/15120 + 1330*H[0, z] + 
        Pi^4*(-209/120 - (11*H[0, z])/12 - (11*H[0, 0, z])/30) + 
        844*H[0, 0, z] + 520*H[0, 0, 0, z] + 304*H[0, 0, 0, 0, z] + 
        160*H[0, 0, 0, 0, 0, z] + 64*H[0, 0, 0, 0, 0, 0, z] + 
        (-1690/3 - (988*H[0, z])/3 - (520*H[0, 0, z])/3 - 
          (208*H[0, 0, 0, z])/3)*Zeta[3] + (338*Zeta[3]^2)/9 + 
        Pi^2*(-211/2 - 65*H[0, z] - 38*H[0, 0, z] - 20*H[0, 0, 0, z] - 
          8*H[0, 0, 0, 0, z] + (65/3 + (26*H[0, z])/3)*Zeta[3]) + 
        (-242 - (484*H[0, z])/5)*Zeta[5]) + 
      eps^6*(6305 + Pi^6*(-613/3024 - (613*H[0, z])/7560) + 4118*H[0, z] + 
        2660*H[0, 0, z] + 1688*H[0, 0, 0, z] + 1040*H[0, 0, 0, 0, z] + 
        608*H[0, 0, 0, 0, 0, z] + 320*H[0, 0, 0, 0, 0, 0, z] + 
        128*H[0, 0, 0, 0, 0, 0, 0, z] + Pi^4*(-143/24 - (209*H[0, z])/60 - 
          (11*H[0, 0, z])/6 - (11*H[0, 0, 0, z])/15 + (143*Zeta[3])/180) + 
        (-5486/3 - (3380*H[0, z])/3 - (1976*H[0, 0, z])/3 - 
          (1040*H[0, 0, 0, z])/3 - (416*H[0, 0, 0, 0, z])/3)*Zeta[3] + 
        (1690/9 + (676*H[0, z])/9)*Zeta[3]^2 + 
        (-4598/5 - 484*H[0, z] - (968*H[0, 0, z])/5)*Zeta[5] + 
        Pi^2*(-665/2 - 211*H[0, z] - 130*H[0, 0, z] - 76*H[0, 0, 0, z] - 
          40*H[0, 0, 0, 0, z] - 16*H[0, 0, 0, 0, 0, z] + 
          (247/3 + (130*H[0, z])/3 + (52*H[0, 0, z])/3)*Zeta[3] + 
          (121*Zeta[5])/5) - (2186*Zeta[7])/7)))/(1 - z)^eps, 0}, 
 "I^E_{2,5,7}" -> 
  {(normRV[(2*I)*Pi*SG]*(Pi^2*(-1/6*(z*H[0, z]) + (z*H[1, z])/6) + 
      ((Pi^2*z)/3 + z*H[0, 0, z] + z*H[1, 0, z])/eps + 3*z*H[0, 0, 0, z] + 
      4*z*H[1, 0, 0, z] + z*H[1, 1, 0, z] - z*Zeta[3] + 
      eps*((23*Pi^4*z)/360 + Pi^2*((-2*z*H[0, 0, z])/3 - (5*z*H[1, 0, z])/6 + 
          (z*H[1, 1, z])/6) + 7*z*H[0, 0, 0, 0, z] + 10*z*H[1, 0, 0, 0, z] + 
        4*z*H[1, 1, 0, 0, z] + z*H[1, 1, 1, 0, z] + 
        (-4*z*H[0, z] - 5*z*H[1, z])*Zeta[3]) + 
      eps^2*(Pi^4*((-5*z*H[0, z])/72 - (z*H[1, z])/180) + 
        15*z*H[0, 0, 0, 0, 0, z] + 22*z*H[1, 0, 0, 0, 0, z] + 
        10*z*H[1, 1, 0, 0, 0, z] + 4*z*H[1, 1, 1, 0, 0, z] + 
        z*H[1, 1, 1, 1, 0, z] + ((-38*z*H[0, 0, z])/3 - (50*z*H[1, 0, z])/3 - 
          5*z*H[1, 1, z])*Zeta[3] + Pi^2*((-5*z*H[0, 0, 0, z])/3 - 
          (7*z*H[1, 0, 0, z])/3 - (5*z*H[1, 1, 0, z])/6 + 
          (z*H[1, 1, 1, z])/6 - (z*Zeta[3])/18) - 15*z*Zeta[5]) + 
      eps^3*((2*Pi^6*z)/189 + Pi^4*((-29*z*H[0, 0, z])/180 - 
          (83*z*H[1, 0, z])/360 - (z*H[1, 1, z])/180) + 
        31*z*H[0, 0, 0, 0, 0, 0, z] + 46*z*H[1, 0, 0, 0, 0, 0, z] + 
        22*z*H[1, 1, 0, 0, 0, 0, z] + 10*z*H[1, 1, 1, 0, 0, 0, z] + 
        4*z*H[1, 1, 1, 1, 0, 0, z] + z*H[1, 1, 1, 1, 1, 0, z] + 
        (-30*z*H[0, 0, 0, z] - (128*z*H[1, 0, 0, z])/3 - (50*z*H[1, 1, 0, z])/
           3 - 5*z*H[1, 1, 1, z])*Zeta[3] + (29*z*Zeta[3]^2)/3 + 
        Pi^2*((-11*z*H[0, 0, 0, 0, z])/3 - (16*z*H[1, 0, 0, 0, z])/3 - 
          (7*z*H[1, 1, 0, 0, z])/3 - (5*z*H[1, 1, 1, 0, z])/6 + 
          (z*H[1, 1, 1, 1, z])/6 + ((25*z*H[0, z])/9 + (49*z*H[1, z])/18)*
           Zeta[3]) + (-36*z*H[0, z] - 51*z*H[1, z])*Zeta[5]) + 
      eps^4*(Pi^6*((-83*z*H[0, z])/2160 - (421*z*H[1, z])/15120) + 
        63*z*H[0, 0, 0, 0, 0, 0, 0, z] + 94*z*H[1, 0, 0, 0, 0, 0, 0, z] + 
        46*z*H[1, 1, 0, 0, 0, 0, 0, z] + 22*z*H[1, 1, 1, 0, 0, 0, 0, z] + 
        10*z*H[1, 1, 1, 1, 0, 0, 0, z] + 4*z*H[1, 1, 1, 1, 1, 0, 0, z] + 
        z*H[1, 1, 1, 1, 1, 1, 0, z] + ((-194*z*H[0, 0, 0, 0, z])/3 - 
          (284*z*H[1, 0, 0, 0, z])/3 - (128*z*H[1, 1, 0, 0, z])/3 - 
          (50*z*H[1, 1, 1, 0, z])/3 - 5*z*H[1, 1, 1, 1, z])*Zeta[3] + 
        ((80*z*H[0, z])/3 + (109*z*H[1, z])/3)*Zeta[3]^2 + 
        Pi^4*((-31*z*H[0, 0, 0, z])/90 - (91*z*H[1, 0, 0, z])/180 - 
          (83*z*H[1, 1, 0, z])/360 - (z*H[1, 1, 1, z])/180 + 
          (13*z*Zeta[3])/216) + ((-422*z*H[0, 0, z])/5 - (602*z*H[1, 0, z])/
           5 - 51*z*H[1, 1, z])*Zeta[5] + 
        Pi^2*((-23*z*H[0, 0, 0, 0, 0, z])/3 - (34*z*H[1, 0, 0, 0, 0, z])/3 - 
          (16*z*H[1, 1, 0, 0, 0, z])/3 - (7*z*H[1, 1, 1, 0, 0, z])/3 - 
          (5*z*H[1, 1, 1, 1, 0, z])/6 + (z*H[1, 1, 1, 1, 1, z])/6 + 
          ((64*z*H[0, 0, z])/9 + (89*z*H[1, 0, z])/9 + (49*z*H[1, 1, z])/18)*
           Zeta[3] + (191*z*Zeta[5])/30) - 129*z*Zeta[7])))/(1 - z)^eps, 0}, 
 "I^E_{2,4,5,7}" -> 
  {(normRV[(2*I)*Pi*SG]*((-2*z^2)/eps^3 - (6*z^2*H[0, z])/eps^2 + 
      Pi^2*((19*z^2*H[0, z])/3 + (z^2*H[1, z])/3) + 
      (2*Pi^2*z^2 - 16*z^2*H[0, 0, z] + 2*z^2*H[1, 0, z])/eps - 
      36*z^2*H[0, 0, 0, z] + 8*z^2*H[0, 1, 0, z] + 12*z^2*H[1, 0, 0, z] + 
      2*z^2*H[1, 1, 0, z] + (106*z^2*Zeta[3])/3 + 
      eps*((-133*Pi^4*z^2)/180 + Pi^2*(14*z^2*H[0, 0, z] + 
          (4*z^2*H[0, 1, z])/3 - 5*z^2*H[1, 0, z] + (z^2*H[1, 1, z])/3) - 
        76*z^2*H[0, 0, 0, 0, z] + 16*z^2*H[0, 0, 1, 0, z] + 
        40*z^2*H[0, 1, 0, 0, z] + 8*z^2*H[0, 1, 1, 0, z] + 
        32*z^2*H[1, 0, 0, 0, z] - 8*z^2*H[1, 0, 1, 0, z] + 
        4*z^2*H[1, 1, 0, 0, z] + 2*z^2*H[1, 1, 1, 0, z] + 
        (84*z^2*H[0, z] - 22*z^2*H[1, z])*Zeta[3]) + 
      eps^2*(Pi^4*((-187*z^2*H[0, z])/180 + (53*z^2*H[1, z])/45) - 
        156*z^2*H[0, 0, 0, 0, 0, z] + 32*z^2*H[0, 0, 0, 1, 0, z] + 
        80*z^2*H[0, 0, 1, 0, 0, z] + 16*z^2*H[0, 0, 1, 1, 0, z] + 
        104*z^2*H[0, 1, 0, 0, 0, z] - 16*z^2*H[0, 1, 0, 1, 0, z] + 
        24*z^2*H[0, 1, 1, 0, 0, z] + 8*z^2*H[0, 1, 1, 1, 0, z] + 
        72*z^2*H[1, 0, 0, 0, 0, z] - 16*z^2*H[1, 0, 0, 1, 0, z] - 
        40*z^2*H[1, 0, 1, 0, 0, z] - 8*z^2*H[1, 0, 1, 1, 0, z] + 
        8*z^2*H[1, 1, 0, 0, 0, z] + 8*z^2*H[1, 1, 0, 1, 0, z] + 
        12*z^2*H[1, 1, 1, 0, 0, z] + 2*z^2*H[1, 1, 1, 1, 0, z] + 
        ((560*z^2*H[0, 0, z])/3 - 64*z^2*H[0, 1, z] - (196*z^2*H[1, 0, z])/
           3 + 2*z^2*H[1, 1, z])*Zeta[3] + Pi^2*((88*z^2*H[0, 0, 0, z])/3 + 
          (8*z^2*H[0, 0, 1, z])/3 - (40*z^2*H[0, 1, 0, z])/3 + 
          (4*z^2*H[0, 1, 1, z])/3 - (38*z^2*H[1, 0, 0, z])/3 - 
          (4*z^2*H[1, 0, 1, z])/3 + (5*z^2*H[1, 1, 0, z])/3 + 
          (z^2*H[1, 1, 1, z])/3 - 43*z^2*Zeta[3]) + (994*z^2*Zeta[5])/5) + 
      eps^3*((-1609*Pi^6*z^2)/3780 + Pi^4*((-179*z^2*H[0, 0, z])/90 + 
          (7*z^2*H[0, 1, z])/3 + (203*z^2*H[1, 0, z])/180 - 
          (6*z^2*H[1, 1, z])/5) - 316*z^2*H[0, 0, 0, 0, 0, 0, z] + 
        64*z^2*H[0, 0, 0, 0, 1, 0, z] + 160*z^2*H[0, 0, 0, 1, 0, 0, z] + 
        32*z^2*H[0, 0, 0, 1, 1, 0, z] + 208*z^2*H[0, 0, 1, 0, 0, 0, z] - 
        32*z^2*H[0, 0, 1, 0, 1, 0, z] + 48*z^2*H[0, 0, 1, 1, 0, 0, z] + 
        16*z^2*H[0, 0, 1, 1, 1, 0, z] + 232*z^2*H[0, 1, 0, 0, 0, 0, z] - 
        32*z^2*H[0, 1, 0, 0, 1, 0, z] - 80*z^2*H[0, 1, 0, 1, 0, 0, z] - 
        16*z^2*H[0, 1, 0, 1, 1, 0, z] + 56*z^2*H[0, 1, 1, 0, 0, 0, z] + 
        16*z^2*H[0, 1, 1, 0, 1, 0, z] + 40*z^2*H[0, 1, 1, 1, 0, 0, z] + 
        8*z^2*H[0, 1, 1, 1, 1, 0, z] + 152*z^2*H[1, 0, 0, 0, 0, 0, z] - 
        32*z^2*H[1, 0, 0, 0, 1, 0, z] - 80*z^2*H[1, 0, 0, 1, 0, 0, z] - 
        16*z^2*H[1, 0, 0, 1, 1, 0, z] - 104*z^2*H[1, 0, 1, 0, 0, 0, z] + 
        16*z^2*H[1, 0, 1, 0, 1, 0, z] - 24*z^2*H[1, 0, 1, 1, 0, 0, z] - 
        8*z^2*H[1, 0, 1, 1, 1, 0, z] + 16*z^2*H[1, 1, 0, 0, 0, 0, z] + 
        16*z^2*H[1, 1, 0, 0, 1, 0, z] + 40*z^2*H[1, 1, 0, 1, 0, 0, z] + 
        8*z^2*H[1, 1, 0, 1, 1, 0, z] + 32*z^2*H[1, 1, 1, 0, 0, 0, z] - 
        8*z^2*H[1, 1, 1, 0, 1, 0, z] + 4*z^2*H[1, 1, 1, 1, 0, 0, z] + 
        2*z^2*H[1, 1, 1, 1, 1, 0, z] + (392*z^2*H[0, 0, 0, z] - 
          128*z^2*H[0, 0, 1, z] - (592*z^2*H[0, 1, 0, z])/3 - 
          16*z^2*H[0, 1, 1, z] - 168*z^2*H[1, 0, 0, z] + 
          64*z^2*H[1, 0, 1, z] - (4*z^2*H[1, 1, 0, z])/3 - 
          22*z^2*H[1, 1, 1, z])*Zeta[3] - (2314*z^2*Zeta[3]^2)/9 + 
        Pi^2*(60*z^2*H[0, 0, 0, 0, z] + (16*z^2*H[0, 0, 0, 1, z])/3 - 
          (80*z^2*H[0, 0, 1, 0, z])/3 + (8*z^2*H[0, 0, 1, 1, z])/3 - 
          (104*z^2*H[0, 1, 0, 0, z])/3 - (8*z^2*H[0, 1, 0, 1, z])/3 + 
          (4*z^2*H[0, 1, 1, 1, z])/3 - 28*z^2*H[1, 0, 0, 0, z] - 
          (8*z^2*H[1, 0, 0, 1, z])/3 + (40*z^2*H[1, 0, 1, 0, z])/3 - 
          (4*z^2*H[1, 0, 1, 1, z])/3 + (10*z^2*H[1, 1, 0, 0, z])/3 + 
          (4*z^2*H[1, 1, 0, 1, z])/3 - 5*z^2*H[1, 1, 1, 0, z] + 
          (z^2*H[1, 1, 1, 1, z])/3 + ((-854*z^2*H[0, z])/9 + 
            (307*z^2*H[1, z])/9)*Zeta[3]) + ((2172*z^2*H[0, z])/5 - 
          162*z^2*H[1, z])*Zeta[5]) + 
      eps^4*(Pi^6*((-5503*z^2*H[0, z])/7560 + (593*z^2*H[1, z])/1080) - 
        636*z^2*H[0, 0, 0, 0, 0, 0, 0, z] + 128*z^2*H[0, 0, 0, 0, 0, 1, 0, 
          z] + 320*z^2*H[0, 0, 0, 0, 1, 0, 0, z] + 
        64*z^2*H[0, 0, 0, 0, 1, 1, 0, z] + 416*z^2*H[0, 0, 0, 1, 0, 0, 0, 
          z] - 64*z^2*H[0, 0, 0, 1, 0, 1, 0, z] + 
        96*z^2*H[0, 0, 0, 1, 1, 0, 0, z] + 32*z^2*H[0, 0, 0, 1, 1, 1, 0, z] + 
        464*z^2*H[0, 0, 1, 0, 0, 0, 0, z] - 64*z^2*H[0, 0, 1, 0, 0, 1, 0, 
          z] - 160*z^2*H[0, 0, 1, 0, 1, 0, 0, z] - 
        32*z^2*H[0, 0, 1, 0, 1, 1, 0, z] + 112*z^2*H[0, 0, 1, 1, 0, 0, 0, 
          z] + 32*z^2*H[0, 0, 1, 1, 0, 1, 0, z] + 
        80*z^2*H[0, 0, 1, 1, 1, 0, 0, z] + 16*z^2*H[0, 0, 1, 1, 1, 1, 0, z] + 
        488*z^2*H[0, 1, 0, 0, 0, 0, 0, z] - 64*z^2*H[0, 1, 0, 0, 0, 1, 0, 
          z] - 160*z^2*H[0, 1, 0, 0, 1, 0, 0, z] - 
        32*z^2*H[0, 1, 0, 0, 1, 1, 0, z] - 208*z^2*H[0, 1, 0, 1, 0, 0, 0, 
          z] + 32*z^2*H[0, 1, 0, 1, 0, 1, 0, z] - 
        48*z^2*H[0, 1, 0, 1, 1, 0, 0, z] - 16*z^2*H[0, 1, 0, 1, 1, 1, 0, z] + 
        120*z^2*H[0, 1, 1, 0, 0, 0, 0, z] + 32*z^2*H[0, 1, 1, 0, 0, 1, 0, 
          z] + 80*z^2*H[0, 1, 1, 0, 1, 0, 0, z] + 
        16*z^2*H[0, 1, 1, 0, 1, 1, 0, z] + 104*z^2*H[0, 1, 1, 1, 0, 0, 0, 
          z] - 16*z^2*H[0, 1, 1, 1, 0, 1, 0, z] + 
        24*z^2*H[0, 1, 1, 1, 1, 0, 0, z] + 8*z^2*H[0, 1, 1, 1, 1, 1, 0, z] + 
        312*z^2*H[1, 0, 0, 0, 0, 0, 0, z] - 64*z^2*H[1, 0, 0, 0, 0, 1, 0, 
          z] - 160*z^2*H[1, 0, 0, 0, 1, 0, 0, z] - 
        32*z^2*H[1, 0, 0, 0, 1, 1, 0, z] - 208*z^2*H[1, 0, 0, 1, 0, 0, 0, 
          z] + 32*z^2*H[1, 0, 0, 1, 0, 1, 0, z] - 
        48*z^2*H[1, 0, 0, 1, 1, 0, 0, z] - 16*z^2*H[1, 0, 0, 1, 1, 1, 0, z] - 
        232*z^2*H[1, 0, 1, 0, 0, 0, 0, z] + 32*z^2*H[1, 0, 1, 0, 0, 1, 0, 
          z] + 80*z^2*H[1, 0, 1, 0, 1, 0, 0, z] + 
        16*z^2*H[1, 0, 1, 0, 1, 1, 0, z] - 56*z^2*H[1, 0, 1, 1, 0, 0, 0, z] - 
        16*z^2*H[1, 0, 1, 1, 0, 1, 0, z] - 40*z^2*H[1, 0, 1, 1, 1, 0, 0, z] - 
        8*z^2*H[1, 0, 1, 1, 1, 1, 0, z] + 32*z^2*H[1, 1, 0, 0, 0, 0, 0, z] + 
        32*z^2*H[1, 1, 0, 0, 0, 1, 0, z] + 80*z^2*H[1, 1, 0, 0, 1, 0, 0, z] + 
        16*z^2*H[1, 1, 0, 0, 1, 1, 0, z] + 104*z^2*H[1, 1, 0, 1, 0, 0, 0, 
          z] - 16*z^2*H[1, 1, 0, 1, 0, 1, 0, z] + 
        24*z^2*H[1, 1, 0, 1, 1, 0, 0, z] + 8*z^2*H[1, 1, 0, 1, 1, 1, 0, z] + 
        72*z^2*H[1, 1, 1, 0, 0, 0, 0, z] - 16*z^2*H[1, 1, 1, 0, 0, 1, 0, z] - 
        40*z^2*H[1, 1, 1, 0, 1, 0, 0, z] - 8*z^2*H[1, 1, 1, 0, 1, 1, 0, z] + 
        8*z^2*H[1, 1, 1, 1, 0, 0, 0, z] + 8*z^2*H[1, 1, 1, 1, 0, 1, 0, z] + 
        12*z^2*H[1, 1, 1, 1, 1, 0, 0, z] + 2*z^2*H[1, 1, 1, 1, 1, 1, 0, z] + 
        ((2408*z^2*H[0, 0, 0, 0, z])/3 - 256*z^2*H[0, 0, 0, 1, z] - 
          (1184*z^2*H[0, 0, 1, 0, z])/3 - 32*z^2*H[0, 0, 1, 1, z] - 
          (1520*z^2*H[0, 1, 0, 0, z])/3 + 128*z^2*H[0, 1, 0, 1, z] - 
          (208*z^2*H[0, 1, 1, 0, z])/3 - 64*z^2*H[0, 1, 1, 1, z] - 
          (1120*z^2*H[1, 0, 0, 0, z])/3 + 128*z^2*H[1, 0, 0, 1, z] + 
          (592*z^2*H[1, 0, 1, 0, z])/3 + 16*z^2*H[1, 0, 1, 1, z] - 
          (8*z^2*H[1, 1, 0, 0, z])/3 - 64*z^2*H[1, 1, 0, 1, z] - 
          (196*z^2*H[1, 1, 1, 0, z])/3 + 2*z^2*H[1, 1, 1, 1, z])*Zeta[3] + 
        ((-1652*z^2*H[0, z])/3 + (662*z^2*H[1, z])/3)*Zeta[3]^2 + 
        Pi^4*((-35*z^2*H[0, 0, 0, z])/9 + (14*z^2*H[0, 0, 1, z])/3 + 
          (4*z^2*H[0, 1, 0, z])/3 - (109*z^2*H[0, 1, 1, z])/45 + 
          (187*z^2*H[1, 0, 0, z])/90 - (7*z^2*H[1, 0, 1, z])/3 - 
          (41*z^2*H[1, 1, 0, z])/20 + (53*z^2*H[1, 1, 1, z])/45 + 
          (7343*z^2*Zeta[3])/540) + ((4592*z^2*H[0, 0, z])/5 - 
          528*z^2*H[0, 1, z] - (1924*z^2*H[1, 0, z])/5 - 42*z^2*H[1, 1, z])*
         Zeta[5] + Pi^2*((364*z^2*H[0, 0, 0, 0, 0, z])/3 + 
          (32*z^2*H[0, 0, 0, 0, 1, z])/3 - (160*z^2*H[0, 0, 0, 1, 0, z])/3 + 
          (16*z^2*H[0, 0, 0, 1, 1, z])/3 - (208*z^2*H[0, 0, 1, 0, 0, z])/3 - 
          (16*z^2*H[0, 0, 1, 0, 1, z])/3 + (8*z^2*H[0, 0, 1, 1, 1, z])/3 - 
          (232*z^2*H[0, 1, 0, 0, 0, z])/3 - (16*z^2*H[0, 1, 0, 0, 1, z])/3 + 
          (80*z^2*H[0, 1, 0, 1, 0, z])/3 - (8*z^2*H[0, 1, 0, 1, 1, z])/3 - 
          (8*z^2*H[0, 1, 1, 0, 0, z])/3 + (8*z^2*H[0, 1, 1, 0, 1, z])/3 - 
          (40*z^2*H[0, 1, 1, 1, 0, z])/3 + (4*z^2*H[0, 1, 1, 1, 1, z])/3 - 
          (176*z^2*H[1, 0, 0, 0, 0, z])/3 - (16*z^2*H[1, 0, 0, 0, 1, z])/3 + 
          (80*z^2*H[1, 0, 0, 1, 0, z])/3 - (8*z^2*H[1, 0, 0, 1, 1, z])/3 + 
          (104*z^2*H[1, 0, 1, 0, 0, z])/3 + (8*z^2*H[1, 0, 1, 0, 1, z])/3 - 
          (4*z^2*H[1, 0, 1, 1, 1, z])/3 + (20*z^2*H[1, 1, 0, 0, 0, z])/3 + 
          (8*z^2*H[1, 1, 0, 0, 1, z])/3 - (40*z^2*H[1, 1, 0, 1, 0, z])/3 + 
          (4*z^2*H[1, 1, 0, 1, 1, z])/3 - (38*z^2*H[1, 1, 1, 0, 0, z])/3 - 
          (4*z^2*H[1, 1, 1, 0, 1, z])/3 + (5*z^2*H[1, 1, 1, 1, 0, z])/3 + 
          (z^2*H[1, 1, 1, 1, 1, z])/3 + (-196*z^2*H[0, 0, z] + 
            (712*z^2*H[0, 1, z])/9 + (266*z^2*H[1, 0, z])/3 - 
            (209*z^2*H[1, 1, z])/9)*Zeta[3] - (1829*z^2*Zeta[5])/5) + 
        (7648*z^2*Zeta[7])/7)))/(1 - z)^eps, 0}, 
 "I^F_{4,12}" -> {0, (normRV[(2*I)*Pi*SG]*(4 + eps^(-1) + 2*H[0, z] + 
      eps*(12 - (5*Pi^2)/6 + 8*H[0, z] + 4*H[0, 0, z]) + 
      eps^2*(32 + Pi^2*(-10/3 - (5*H[0, z])/3) + 24*H[0, z] + 16*H[0, 0, z] + 
        8*H[0, 0, 0, z] - (14*Zeta[3])/3) + 
      eps^3*(80 + (67*Pi^4)/360 + 64*H[0, z] + 
        Pi^2*(-10 - (20*H[0, z])/3 - (10*H[0, 0, z])/3) + 48*H[0, 0, z] + 
        32*H[0, 0, 0, z] + 16*H[0, 0, 0, 0, z] + (-56/3 - (28*H[0, z])/3)*
         Zeta[3]) + eps^4*(192 + Pi^4*(67/90 + (67*H[0, z])/180) + 
        160*H[0, z] + 128*H[0, 0, z] + 96*H[0, 0, 0, z] + 
        64*H[0, 0, 0, 0, z] + 32*H[0, 0, 0, 0, 0, z] + 
        (-56 - (112*H[0, z])/3 - (56*H[0, 0, z])/3)*Zeta[3] + 
        Pi^2*(-80/3 - 20*H[0, z] - (40*H[0, 0, z])/3 - (20*H[0, 0, 0, z])/3 + 
          (35*Zeta[3])/9) - (62*Zeta[5])/5) + 
      eps^5*(448 - (19*Pi^6)/3024 + 384*H[0, z] + 
        Pi^4*(67/30 + (67*H[0, z])/45 + (67*H[0, 0, z])/90) + 
        320*H[0, 0, z] + 256*H[0, 0, 0, z] + 192*H[0, 0, 0, 0, z] + 
        128*H[0, 0, 0, 0, 0, z] + 64*H[0, 0, 0, 0, 0, 0, z] + 
        (-448/3 - 112*H[0, z] - (224*H[0, 0, z])/3 - (112*H[0, 0, 0, z])/3)*
         Zeta[3] + (98*Zeta[3]^2)/9 + Pi^2*(-200/3 - (160*H[0, z])/3 - 
          40*H[0, 0, z] - (80*H[0, 0, 0, z])/3 - (40*H[0, 0, 0, 0, z])/3 + 
          (140/9 + (70*H[0, z])/9)*Zeta[3]) + (-248/5 - (124*H[0, z])/5)*
         Zeta[5]) + eps^6*(1024 + Pi^6*(-19/756 - (19*H[0, z])/1512) + 
        896*H[0, z] + 768*H[0, 0, z] + 640*H[0, 0, 0, z] + 
        512*H[0, 0, 0, 0, z] + 384*H[0, 0, 0, 0, 0, z] + 
        256*H[0, 0, 0, 0, 0, 0, z] + 128*H[0, 0, 0, 0, 0, 0, 0, z] + 
        Pi^4*(268/45 + (67*H[0, z])/15 + (134*H[0, 0, z])/45 + 
          (67*H[0, 0, 0, z])/45 - (469*Zeta[3])/540) + 
        (-1120/3 - (896*H[0, z])/3 - 224*H[0, 0, z] - (448*H[0, 0, 0, z])/3 - 
          (224*H[0, 0, 0, 0, z])/3)*Zeta[3] + (392/9 + (196*H[0, z])/9)*
         Zeta[3]^2 + (-744/5 - (496*H[0, z])/5 - (248*H[0, 0, z])/5)*
         Zeta[5] + Pi^2*(-160 - (400*H[0, z])/3 - (320*H[0, 0, z])/3 - 
          80*H[0, 0, 0, z] - (160*H[0, 0, 0, 0, z])/3 - 
          (80*H[0, 0, 0, 0, 0, z])/3 + (140/3 + (280*H[0, z])/9 + 
            (140*H[0, 0, z])/9)*Zeta[3] + (31*Zeta[5])/3) - 
        (254*Zeta[7])/7)))/(1 - z)^(2*eps)}, 
 "I^G_{1,2,8,9,10}" -> 
  {(normRV[(2*I)*Pi*SG]*((3*z^3*H[0, z])/(eps^2*(-1 + z)) + 
      Pi^2*((-3*z^3*H[0, z])/(2*(-1 + z)) - (z^3*H[1, z])/(6*(-1 + z))) + 
      ((Pi^2*z^3)/(6*(-1 + z)) + (10*z^3*H[0, 0, z])/(-1 + z) + 
        (z^3*H[1, 0, z])/(-1 + z))/eps + (24*z^3*H[0, 0, 0, z])/(-1 + z) + 
      (2*z^3*H[1, 0, 0, z])/(-1 + z) - (z^3*H[1, 1, 0, z])/(-1 + z) - 
      (z^3*Zeta[3])/(-1 + z) + eps*((19*Pi^4*z^3)/(90*(-1 + z)) + 
        Pi^2*((-13*z^3*H[0, 0, z])/(3*(-1 + z)) - (2*z^3*H[0, 1, z])/
           (3*(-1 + z)) + (z^3*H[1, 0, z])/(6*(-1 + z)) - 
          (z^3*H[1, 1, z])/(2*(-1 + z))) + (52*z^3*H[0, 0, 0, 0, z])/
         (-1 + z) - (4*z^3*H[0, 1, 0, 0, z])/(-1 + z) - 
        (4*z^3*H[0, 1, 1, 0, z])/(-1 + z) + (4*z^3*H[1, 0, 0, 0, z])/
         (-1 + z) - (6*z^3*H[1, 1, 0, 0, z])/(-1 + z) - 
        (3*z^3*H[1, 1, 1, 0, z])/(-1 + z) + ((-18*z^3*H[0, z])/(-1 + z) + 
          (9*z^3*H[1, z])/(-1 + z))*Zeta[3]) + 
      eps^2*(Pi^4*((19*z^3*H[0, z])/(120*(-1 + z)) + (2*z^3*H[1, z])/
           (9*(-1 + z))) + (108*z^3*H[0, 0, 0, 0, 0, z])/(-1 + z) - 
        (8*z^3*H[0, 0, 1, 0, 0, z])/(-1 + z) - (8*z^3*H[0, 0, 1, 1, 0, z])/
         (-1 + z) - (12*z^3*H[0, 1, 0, 0, 0, z])/(-1 + z) - 
        (20*z^3*H[0, 1, 1, 0, 0, z])/(-1 + z) - (8*z^3*H[0, 1, 1, 1, 0, z])/
         (-1 + z) + (8*z^3*H[1, 0, 0, 0, 0, z])/(-1 + z) - 
        (4*z^3*H[1, 0, 1, 0, 0, z])/(-1 + z) - (4*z^3*H[1, 0, 1, 1, 0, z])/
         (-1 + z) - (16*z^3*H[1, 1, 0, 0, 0, z])/(-1 + z) - 
        (14*z^3*H[1, 1, 1, 0, 0, z])/(-1 + z) - (5*z^3*H[1, 1, 1, 1, 0, z])/
         (-1 + z) + ((-164*z^3*H[0, 0, z])/(3*(-1 + z)) + 
          (28*z^3*H[0, 1, z])/(-1 + z) + (46*z^3*H[1, 0, z])/(3*(-1 + z)) + 
          (19*z^3*H[1, 1, z])/(-1 + z))*Zeta[3] + 
        Pi^2*((-10*z^3*H[0, 0, 0, z])/(-1 + z) - (4*z^3*H[0, 0, 1, z])/
           (3*(-1 + z)) + (2*z^3*H[0, 1, 0, z])/(-1 + z) - 
          (4*z^3*H[0, 1, 1, z])/(3*(-1 + z)) + (z^3*H[1, 0, 0, z])/
           (3*(-1 + z)) - (2*z^3*H[1, 0, 1, z])/(3*(-1 + z)) + 
          (11*z^3*H[1, 1, 0, z])/(6*(-1 + z)) - (5*z^3*H[1, 1, 1, z])/
           (6*(-1 + z)) + (25*z^3*Zeta[3])/(18*(-1 + z))) + 
        (15*z^3*Zeta[5])/(-1 + z)) + eps^3*((167*Pi^6*z^3)/(1680*(-1 + z)) + 
        Pi^4*((41*z^3*H[0, 0, z])/(180*(-1 + z)) + (41*z^3*H[0, 1, z])/
           (90*(-1 + z)) + (223*z^3*H[1, 0, z])/(360*(-1 + z)) + 
          (7*z^3*H[1, 1, z])/(30*(-1 + z))) + 
        (220*z^3*H[0, 0, 0, 0, 0, 0, z])/(-1 + z) - 
        (16*z^3*H[0, 0, 0, 1, 0, 0, z])/(-1 + z) - 
        (16*z^3*H[0, 0, 0, 1, 1, 0, z])/(-1 + z) - 
        (24*z^3*H[0, 0, 1, 0, 0, 0, z])/(-1 + z) - 
        (40*z^3*H[0, 0, 1, 1, 0, 0, z])/(-1 + z) - 
        (16*z^3*H[0, 0, 1, 1, 1, 0, z])/(-1 + z) - 
        (28*z^3*H[0, 1, 0, 0, 0, 0, z])/(-1 + z) - 
        (8*z^3*H[0, 1, 0, 1, 0, 0, z])/(-1 + z) - 
        (8*z^3*H[0, 1, 0, 1, 1, 0, z])/(-1 + z) - 
        (52*z^3*H[0, 1, 1, 0, 0, 0, z])/(-1 + z) - 
        (36*z^3*H[0, 1, 1, 1, 0, 0, z])/(-1 + z) - 
        (12*z^3*H[0, 1, 1, 1, 1, 0, z])/(-1 + z) + 
        (16*z^3*H[1, 0, 0, 0, 0, 0, z])/(-1 + z) - 
        (8*z^3*H[1, 0, 0, 1, 0, 0, z])/(-1 + z) - 
        (8*z^3*H[1, 0, 0, 1, 1, 0, z])/(-1 + z) - 
        (12*z^3*H[1, 0, 1, 0, 0, 0, z])/(-1 + z) - 
        (20*z^3*H[1, 0, 1, 1, 0, 0, z])/(-1 + z) - 
        (8*z^3*H[1, 0, 1, 1, 1, 0, z])/(-1 + z) - 
        (36*z^3*H[1, 1, 0, 0, 0, 0, z])/(-1 + z) - 
        (4*z^3*H[1, 1, 0, 1, 0, 0, z])/(-1 + z) - 
        (4*z^3*H[1, 1, 0, 1, 1, 0, z])/(-1 + z) - 
        (36*z^3*H[1, 1, 1, 0, 0, 0, z])/(-1 + z) - 
        (22*z^3*H[1, 1, 1, 1, 0, 0, z])/(-1 + z) - 
        (7*z^3*H[1, 1, 1, 1, 1, 0, z])/(-1 + z) + 
        ((-128*z^3*H[0, 0, 0, z])/(-1 + z) + (56*z^3*H[0, 0, 1, z])/
           (-1 + z) + (64*z^3*H[0, 1, 0, z])/(-1 + z) + 
          (48*z^3*H[0, 1, 1, z])/(-1 + z) + (92*z^3*H[1, 0, 0, z])/
           (3*(-1 + z)) + (28*z^3*H[1, 0, 1, z])/(-1 + z) + 
          (146*z^3*H[1, 1, 0, z])/(3*(-1 + z)) + (29*z^3*H[1, 1, 1, z])/
           (-1 + z))*Zeta[3] + (65*z^3*Zeta[3]^2)/(3*(-1 + z)) + 
        Pi^2*((-64*z^3*H[0, 0, 0, 0, z])/(3*(-1 + z)) - 
          (8*z^3*H[0, 0, 0, 1, z])/(3*(-1 + z)) + (4*z^3*H[0, 0, 1, 0, z])/
           (-1 + z) - (8*z^3*H[0, 0, 1, 1, z])/(3*(-1 + z)) + 
          (16*z^3*H[0, 1, 0, 0, z])/(3*(-1 + z)) - (4*z^3*H[0, 1, 0, 1, z])/
           (3*(-1 + z)) + (16*z^3*H[0, 1, 1, 0, z])/(3*(-1 + z)) - 
          (2*z^3*H[0, 1, 1, 1, z])/(-1 + z) + (2*z^3*H[1, 0, 0, 0, z])/
           (3*(-1 + z)) - (4*z^3*H[1, 0, 0, 1, z])/(3*(-1 + z)) + 
          (2*z^3*H[1, 0, 1, 0, z])/(-1 + z) - (4*z^3*H[1, 0, 1, 1, z])/
           (3*(-1 + z)) + (5*z^3*H[1, 1, 0, 0, z])/(-1 + z) - 
          (2*z^3*H[1, 1, 0, 1, z])/(3*(-1 + z)) + (7*z^3*H[1, 1, 1, 0, z])/
           (2*(-1 + z)) - (7*z^3*H[1, 1, 1, 1, z])/(6*(-1 + z)) + 
          ((31*z^3*H[0, z])/(3*(-1 + z)) - (73*z^3*H[1, z])/(18*(-1 + z)))*
           Zeta[3]) + ((-66*z^3*H[0, z])/(5*(-1 + z)) + (117*z^3*H[1, z])/
           (-1 + z))*Zeta[5]) + 
      eps^4*(Pi^6*((287*z^3*H[0, z])/(2160*(-1 + z)) + (67*z^3*H[1, z])/
           (432*(-1 + z))) + (444*z^3*H[0, 0, 0, 0, 0, 0, 0, z])/(-1 + z) - 
        (32*z^3*H[0, 0, 0, 0, 1, 0, 0, z])/(-1 + z) - 
        (32*z^3*H[0, 0, 0, 0, 1, 1, 0, z])/(-1 + z) - 
        (48*z^3*H[0, 0, 0, 1, 0, 0, 0, z])/(-1 + z) - 
        (80*z^3*H[0, 0, 0, 1, 1, 0, 0, z])/(-1 + z) - 
        (32*z^3*H[0, 0, 0, 1, 1, 1, 0, z])/(-1 + z) - 
        (56*z^3*H[0, 0, 1, 0, 0, 0, 0, z])/(-1 + z) - 
        (16*z^3*H[0, 0, 1, 0, 1, 0, 0, z])/(-1 + z) - 
        (16*z^3*H[0, 0, 1, 0, 1, 1, 0, z])/(-1 + z) - 
        (104*z^3*H[0, 0, 1, 1, 0, 0, 0, z])/(-1 + z) - 
        (72*z^3*H[0, 0, 1, 1, 1, 0, 0, z])/(-1 + z) - 
        (24*z^3*H[0, 0, 1, 1, 1, 1, 0, z])/(-1 + z) - 
        (60*z^3*H[0, 1, 0, 0, 0, 0, 0, z])/(-1 + z) - 
        (16*z^3*H[0, 1, 0, 0, 1, 0, 0, z])/(-1 + z) - 
        (16*z^3*H[0, 1, 0, 0, 1, 1, 0, z])/(-1 + z) - 
        (24*z^3*H[0, 1, 0, 1, 0, 0, 0, z])/(-1 + z) - 
        (40*z^3*H[0, 1, 0, 1, 1, 0, 0, z])/(-1 + z) - 
        (16*z^3*H[0, 1, 0, 1, 1, 1, 0, z])/(-1 + z) - 
        (116*z^3*H[0, 1, 1, 0, 0, 0, 0, z])/(-1 + z) - 
        (8*z^3*H[0, 1, 1, 0, 1, 0, 0, z])/(-1 + z) - 
        (8*z^3*H[0, 1, 1, 0, 1, 1, 0, z])/(-1 + z) - 
        (92*z^3*H[0, 1, 1, 1, 0, 0, 0, z])/(-1 + z) - 
        (52*z^3*H[0, 1, 1, 1, 1, 0, 0, z])/(-1 + z) - 
        (16*z^3*H[0, 1, 1, 1, 1, 1, 0, z])/(-1 + z) + 
        (32*z^3*H[1, 0, 0, 0, 0, 0, 0, z])/(-1 + z) - 
        (16*z^3*H[1, 0, 0, 0, 1, 0, 0, z])/(-1 + z) - 
        (16*z^3*H[1, 0, 0, 0, 1, 1, 0, z])/(-1 + z) - 
        (24*z^3*H[1, 0, 0, 1, 0, 0, 0, z])/(-1 + z) - 
        (40*z^3*H[1, 0, 0, 1, 1, 0, 0, z])/(-1 + z) - 
        (16*z^3*H[1, 0, 0, 1, 1, 1, 0, z])/(-1 + z) - 
        (28*z^3*H[1, 0, 1, 0, 0, 0, 0, z])/(-1 + z) - 
        (8*z^3*H[1, 0, 1, 0, 1, 0, 0, z])/(-1 + z) - 
        (8*z^3*H[1, 0, 1, 0, 1, 1, 0, z])/(-1 + z) - 
        (52*z^3*H[1, 0, 1, 1, 0, 0, 0, z])/(-1 + z) - 
        (36*z^3*H[1, 0, 1, 1, 1, 0, 0, z])/(-1 + z) - 
        (12*z^3*H[1, 0, 1, 1, 1, 1, 0, z])/(-1 + z) - 
        (76*z^3*H[1, 1, 0, 0, 0, 0, 0, z])/(-1 + z) - 
        (8*z^3*H[1, 1, 0, 0, 1, 0, 0, z])/(-1 + z) - 
        (8*z^3*H[1, 1, 0, 0, 1, 1, 0, z])/(-1 + z) - 
        (12*z^3*H[1, 1, 0, 1, 0, 0, 0, z])/(-1 + z) - 
        (20*z^3*H[1, 1, 0, 1, 1, 0, 0, z])/(-1 + z) - 
        (8*z^3*H[1, 1, 0, 1, 1, 1, 0, z])/(-1 + z) - 
        (80*z^3*H[1, 1, 1, 0, 0, 0, 0, z])/(-1 + z) - 
        (4*z^3*H[1, 1, 1, 0, 1, 0, 0, z])/(-1 + z) - 
        (4*z^3*H[1, 1, 1, 0, 1, 1, 0, z])/(-1 + z) - 
        (56*z^3*H[1, 1, 1, 1, 0, 0, 0, z])/(-1 + z) - 
        (30*z^3*H[1, 1, 1, 1, 1, 0, 0, z])/(-1 + z) - 
        (9*z^3*H[1, 1, 1, 1, 1, 1, 0, z])/(-1 + z) + 
        ((-824*z^3*H[0, 0, 0, 0, z])/(3*(-1 + z)) + 
          (112*z^3*H[0, 0, 0, 1, z])/(-1 + z) + (128*z^3*H[0, 0, 1, 0, z])/
           (-1 + z) + (96*z^3*H[0, 0, 1, 1, z])/(-1 + z) + 
          (440*z^3*H[0, 1, 0, 0, z])/(3*(-1 + z)) + (56*z^3*H[0, 1, 0, 1, z])/
           (-1 + z) + (392*z^3*H[0, 1, 1, 0, z])/(3*(-1 + z)) + 
          (68*z^3*H[0, 1, 1, 1, z])/(-1 + z) + (184*z^3*H[1, 0, 0, 0, z])/
           (3*(-1 + z)) + (56*z^3*H[1, 0, 0, 1, z])/(-1 + z) + 
          (64*z^3*H[1, 0, 1, 0, z])/(-1 + z) + (48*z^3*H[1, 0, 1, 1, z])/
           (-1 + z) + (116*z^3*H[1, 1, 0, 0, z])/(-1 + z) + 
          (28*z^3*H[1, 1, 0, 1, z])/(-1 + z) + (82*z^3*H[1, 1, 1, 0, z])/
           (-1 + z) + (39*z^3*H[1, 1, 1, 1, z])/(-1 + z))*Zeta[3] + 
        ((250*z^3*H[0, z])/(3*(-1 + z)) - (51*z^3*H[1, z])/(-1 + z))*
         Zeta[3]^2 + Pi^4*((11*z^3*H[0, 0, 0, z])/(30*(-1 + z)) + 
          (41*z^3*H[0, 0, 1, z])/(45*(-1 + z)) + (17*z^3*H[0, 1, 0, z])/
           (10*(-1 + z)) + (43*z^3*H[0, 1, 1, z])/(90*(-1 + z)) + 
          (223*z^3*H[1, 0, 0, z])/(180*(-1 + z)) + (41*z^3*H[1, 0, 1, z])/
           (90*(-1 + z)) + (389*z^3*H[1, 1, 0, z])/(360*(-1 + z)) + 
          (11*z^3*H[1, 1, 1, z])/(45*(-1 + z)) + (91*z^3*Zeta[3])/
           (1080*(-1 + z))) + ((-76*z^3*H[0, 0, z])/(-1 + z) + 
          (336*z^3*H[0, 1, z])/(-1 + z) + (1138*z^3*H[1, 0, z])/
           (5*(-1 + z)) + (219*z^3*H[1, 1, z])/(-1 + z))*Zeta[5] + 
        Pi^2*((-44*z^3*H[0, 0, 0, 0, 0, z])/(-1 + z) - 
          (16*z^3*H[0, 0, 0, 0, 1, z])/(3*(-1 + z)) + 
          (8*z^3*H[0, 0, 0, 1, 0, z])/(-1 + z) - (16*z^3*H[0, 0, 0, 1, 1, z])/
           (3*(-1 + z)) + (32*z^3*H[0, 0, 1, 0, 0, z])/(3*(-1 + z)) - 
          (8*z^3*H[0, 0, 1, 0, 1, z])/(3*(-1 + z)) + 
          (32*z^3*H[0, 0, 1, 1, 0, z])/(3*(-1 + z)) - 
          (4*z^3*H[0, 0, 1, 1, 1, z])/(-1 + z) + (12*z^3*H[0, 1, 0, 0, 0, z])/
           (-1 + z) - (8*z^3*H[0, 1, 0, 0, 1, z])/(3*(-1 + z)) + 
          (4*z^3*H[0, 1, 0, 1, 0, z])/(-1 + z) - (8*z^3*H[0, 1, 0, 1, 1, z])/
           (3*(-1 + z)) + (44*z^3*H[0, 1, 1, 0, 0, z])/(3*(-1 + z)) - 
          (4*z^3*H[0, 1, 1, 0, 1, z])/(3*(-1 + z)) + 
          (26*z^3*H[0, 1, 1, 1, 0, z])/(3*(-1 + z)) - 
          (8*z^3*H[0, 1, 1, 1, 1, z])/(3*(-1 + z)) + 
          (4*z^3*H[1, 0, 0, 0, 0, z])/(3*(-1 + z)) - 
          (8*z^3*H[1, 0, 0, 0, 1, z])/(3*(-1 + z)) + 
          (4*z^3*H[1, 0, 0, 1, 0, z])/(-1 + z) - (8*z^3*H[1, 0, 0, 1, 1, z])/
           (3*(-1 + z)) + (16*z^3*H[1, 0, 1, 0, 0, z])/(3*(-1 + z)) - 
          (4*z^3*H[1, 0, 1, 0, 1, z])/(3*(-1 + z)) + 
          (16*z^3*H[1, 0, 1, 1, 0, z])/(3*(-1 + z)) - 
          (2*z^3*H[1, 0, 1, 1, 1, z])/(-1 + z) + (34*z^3*H[1, 1, 0, 0, 0, z])/
           (3*(-1 + z)) - (4*z^3*H[1, 1, 0, 0, 1, z])/(3*(-1 + z)) + 
          (2*z^3*H[1, 1, 0, 1, 0, z])/(-1 + z) - (4*z^3*H[1, 1, 0, 1, 1, z])/
           (3*(-1 + z)) + (29*z^3*H[1, 1, 1, 0, 0, z])/(3*(-1 + z)) - 
          (2*z^3*H[1, 1, 1, 0, 1, z])/(3*(-1 + z)) + 
          (31*z^3*H[1, 1, 1, 1, 0, z])/(6*(-1 + z)) - 
          (3*z^3*H[1, 1, 1, 1, 1, z])/(2*(-1 + z)) + 
          ((242*z^3*H[0, 0, z])/(9*(-1 + z)) - (122*z^3*H[0, 1, z])/
             (9*(-1 + z)) - (85*z^3*H[1, 0, z])/(9*(-1 + z)) - 
            (19*z^3*H[1, 1, z])/(2*(-1 + z)))*Zeta[3] - (137*z^3*Zeta[5])/
           (30*(-1 + z))) + (333*z^3*Zeta[7])/(2*(-1 + z)))))/(1 - z)^eps, 
   (normRV[(2*I)*Pi*SG]*((3*z^3)/(eps^3*(-1 + z)) + 
      (6*z^3*H[0, z])/(eps^2*(-1 + z)) - (17*Pi^2*z^3*H[0, z])/(3*(-1 + z)) + 
      ((-17*Pi^2*z^3)/(6*(-1 + z)) + (12*z^3*H[0, 0, z])/(-1 + z))/eps + 
      (24*z^3*H[0, 0, 0, z])/(-1 + z) - (24*z^3*Zeta[3])/(-1 + z) + 
      eps*((59*Pi^4*z^3)/(120*(-1 + z)) - (34*Pi^2*z^3*H[0, 0, z])/
         (3*(-1 + z)) + (48*z^3*H[0, 0, 0, 0, z])/(-1 + z) - 
        (48*z^3*H[0, z]*Zeta[3])/(-1 + z)) + 
      eps^2*((59*Pi^4*z^3*H[0, z])/(60*(-1 + z)) + 
        (96*z^3*H[0, 0, 0, 0, 0, z])/(-1 + z) - (96*z^3*H[0, 0, z]*Zeta[3])/
         (-1 + z) + Pi^2*((-68*z^3*H[0, 0, 0, z])/(3*(-1 + z)) + 
          (188*z^3*Zeta[3])/(9*(-1 + z))) - (556*z^3*Zeta[5])/(5*(-1 + z))) + 
      eps^3*((463*Pi^6*z^3)/(45360*(-1 + z)) + (59*Pi^4*z^3*H[0, 0, z])/
         (30*(-1 + z)) + (192*z^3*H[0, 0, 0, 0, 0, 0, z])/(-1 + z) - 
        (192*z^3*H[0, 0, 0, z]*Zeta[3])/(-1 + z) + (208*z^3*Zeta[3]^2)/
         (3*(-1 + z)) + Pi^2*((-136*z^3*H[0, 0, 0, 0, z])/(3*(-1 + z)) + 
          (376*z^3*H[0, z]*Zeta[3])/(9*(-1 + z))) - 
        (1112*z^3*H[0, z]*Zeta[5])/(5*(-1 + z))) + 
      eps^4*((463*Pi^6*z^3*H[0, z])/(22680*(-1 + z)) + 
        (384*z^3*H[0, 0, 0, 0, 0, 0, 0, z])/(-1 + z) - 
        (384*z^3*H[0, 0, 0, 0, z]*Zeta[3])/(-1 + z) + 
        (416*z^3*H[0, z]*Zeta[3]^2)/(3*(-1 + z)) + 
        Pi^4*((59*z^3*H[0, 0, 0, z])/(15*(-1 + z)) - (193*z^3*Zeta[3])/
           (45*(-1 + z))) - (2224*z^3*H[0, 0, z]*Zeta[5])/(5*(-1 + z)) + 
        Pi^2*((-272*z^3*H[0, 0, 0, 0, 0, z])/(3*(-1 + z)) + 
          (752*z^3*H[0, 0, z]*Zeta[3])/(9*(-1 + z)) + (474*z^3*Zeta[5])/
           (5*(-1 + z))) - (3331*z^3*Zeta[7])/(7*(-1 + z)))))/
    (1 - z)^(2*eps)}}


==> anc/RVantennae.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{qA31Ux -> (5*(-1 + z))/(4*eps^4) + (7*Pi^4*(-1 + z))/288 + 
   (3*(-9 + 5*z + 4*D0[1 - z]))/(8*eps^3) + 
   (-3969 + 2355*z + 1182*D0[1 - z] - 582*D1[1 - z] + 126*D2[1 - z] - 
     40*D3[1 - z])/48 - ((-40 + 152*z + z^2)*H[0, z])/(8*(-1 + z)) + 
   ((-125 - 2*z)*H[1, z])/8 + ((-13*Pi^2*(-1 + z))/24 + 
     (-187 + 131*z + 48*D0[1 - z] - 32*D1[1 - z])/16 - 
     (5*(1 + z^2)*H[0, z])/(4*(-1 + z)) + (-1 - z)*H[1, z])/eps^2 + 
   Pi^2*(-1/96*(521 - 858*z + 349*z^2 - 132*D0[1 - z] + 132*z*D0[1 - z] + 
        112*D1[1 - z] - 112*z*D1[1 - z])/(-1 + z) + 
     (19*(1 + z^2)*H[0, z])/(24*(-1 + z)) + ((-4 + 3*z^2)*H[1, z])/
      (6*(-1 + z))) + ((12 - 50*z + 5*z^2)*H[0, 0, z])/(4*(-1 + z)) + 
   ((5 - 19*z + 2*z^2)*H[0, 1, z])/(2*(-1 + z)) + 
   ((8 - 38*z + 3*z^2)*H[1, 0, z])/(4*(-1 + z)) + 
   ((-29 + 3*z)*H[1, 1, z])/4 - (5*(1 + z^2)*H[0, 0, 0, z])/(-1 + z) - 
   (7*(1 + z^2)*H[0, 0, 1, z])/(2*(-1 + z)) - (7*(1 + z^2)*H[0, 1, 0, z])/
    (2*(-1 + z)) - (11*(1 + z^2)*H[0, 1, 1, z])/(4*(-1 + z)) - 
   (9*(1 + z^2)*H[1, 0, 0, z])/(2*(-1 + z)) - (3*(1 + z^2)*H[1, 0, 1, z])/
    (-1 + z) - (7*(1 + z^2)*H[1, 1, 0, z])/(2*(-1 + z)) - 
   (5*(1 + z)*H[1, 1, 1, z])/2 - 
   ((29 - 49*z + 15*z^2 - 14*D0[1 - z] + 14*z*D0[1 - z])*Zeta[3])/
    (2*(-1 + z)) + 
   (-1/48*(Pi^2*(71 - 102*z + 35*z^2 - 36*D0[1 - z] + 36*z*D0[1 - z]))/
       (-1 + z) + (-257 + 158*z + 76*D0[1 - z] - 30*D1[1 - z] + 12*D2[1 - z])/
      8 + ((3 - 13*z + z^2)*H[0, z])/(2*(-1 + z)) + ((-19 + z)*H[1, z])/4 - 
     (5*(1 + z^2)*H[0, 0, z])/(2*(-1 + z)) - (7*(1 + z^2)*H[0, 1, z])/
      (4*(-1 + z)) - (2*(1 + z^2)*H[1, 0, z])/(-1 + z) - 
     (3*(1 + z)*H[1, 1, z])/2 - (35*(-1 + z)*Zeta[3])/6)/eps + 
   eps*(-1/2880*(Pi^4*(-163 + 114*z + 41*z^2 + 204*D0[1 - z] - 
         204*z*D0[1 - z]))/(-1 + z) + (-3272 + 1864*z + 970*D0[1 - z] - 
       514*D1[1 - z] + 139*D2[1 - z] - 22*D3[1 - z] + 6*D4[1 - z])/16 + 
     ((134 - 439*z + 16*z^2)*H[0, z])/(8*(-1 + z)) + 
     (3*(-116 + 5*z)*H[1, z])/8 + ((80 - 290*z + 7*z^2)*H[0, 0, z])/
      (8*(-1 + z)) + ((68 - 236*z + 13*z^2)*H[0, 1, z])/(8*(-1 + z)) + 
     ((56 - 232*z + 5*z^2)*H[1, 0, z])/(8*(-1 + z)) + 
     (3*(-65 + 4*z)*H[1, 1, z])/8 + ((24 - 98*z + 11*z^2)*H[0, 0, 0, z])/
      (4*(-1 + z)) + ((20 - 74*z + 9*z^2)*H[0, 0, 1, z])/(4*(-1 + z)) + 
     ((20 - 74*z + 9*z^2)*H[0, 1, 0, z])/(4*(-1 + z)) + 
     ((9 - 31*z + 4*z^2)*H[0, 1, 1, z])/(2*(-1 + z)) + 
     ((12 - 74*z + 5*z^2)*H[1, 0, 0, z])/(4*(-1 + z)) + 
     ((16 - 62*z + 7*z^2)*H[1, 0, 1, z])/(4*(-1 + z)) + 
     ((12 - 62*z + 5*z^2)*H[1, 1, 0, z])/(4*(-1 + z)) + 
     (7*(-7 + z)*H[1, 1, 1, z])/4 - (10*(1 + z^2)*H[0, 0, 0, 0, z])/
      (-1 + z) - (7*(1 + z^2)*H[0, 0, 0, 1, z])/(-1 + z) - 
     (7*(1 + z^2)*H[0, 0, 1, 0, z])/(-1 + z) - 
     (11*(1 + z^2)*H[0, 0, 1, 1, z])/(2*(-1 + z)) - 
     (7*(1 + z^2)*H[0, 1, 0, 0, z])/(-1 + z) - 
     (11*(1 + z^2)*H[0, 1, 0, 1, z])/(2*(-1 + z)) - 
     (11*(1 + z^2)*H[0, 1, 1, 0, z])/(2*(-1 + z)) - 
     (19*(1 + z^2)*H[0, 1, 1, 1, z])/(4*(-1 + z)) - 
     (19*(1 + z^2)*H[1, 0, 0, 0, z])/(2*(-1 + z)) - 
     (13*(1 + z^2)*H[1, 0, 0, 1, z])/(2*(-1 + z)) - 
     (13*(1 + z^2)*H[1, 0, 1, 0, z])/(2*(-1 + z)) - 
     (5*(1 + z^2)*H[1, 0, 1, 1, z])/(-1 + z) - 
     (17*(1 + z^2)*H[1, 1, 0, 0, z])/(2*(-1 + z)) - 
     (11*(1 + z^2)*H[1, 1, 0, 1, z])/(2*(-1 + z)) - 
     (13*(1 + z^2)*H[1, 1, 1, 0, z])/(2*(-1 + z)) - 
     (9*(1 + z)*H[1, 1, 1, 1, z])/2 + 
     (-1/24*(1345 - 2370*z + 935*z^2 - 336*D0[1 - z] + 336*z*D0[1 - z] + 
          224*D1[1 - z] - 224*z*D1[1 - z])/(-1 + z) + (53*(1 + z^2)*H[0, z])/
        (6*(-1 + z)) + ((-13 + 43*z^2)*H[1, z])/(6*(-1 + z)))*Zeta[3] + 
     Pi^2*(-1/48*(745 - 1173*z + 444*z^2 - 215*D0[1 - z] + 215*z*D0[1 - z] + 
          96*D1[1 - z] - 96*z*D1[1 - z] - 48*D2[1 - z] + 48*z*D2[1 - z])/
         (-1 + z) - ((26 - 100*z + 11*z^2)*H[0, z])/(24*(-1 + z)) - 
       ((38 - 41*z + 6*z^2)*H[1, z])/(12*(-1 + z)) + 
       (19*(1 + z^2)*H[0, 0, z])/(12*(-1 + z)) + (29*(1 + z^2)*H[0, 1, z])/
        (24*(-1 + z)) + (17*(1 + z^2)*H[1, 0, z])/(12*(-1 + z)) + 
       ((-7 + 5*z^2)*H[1, 1, z])/(6*(-1 + z)) + (91*(-1 + z)*Zeta[3])/36) - 
     (31*(-1 + z)*Zeta[5])/2) + eps^2*((-223*Pi^6*(-1 + z))/60480 + 
     (-238560 + 129480*z + 69120*D0[1 - z] - 38400*D1[1 - z] + 
       11310*D2[1 - z] - 2230*D3[1 - z] + 285*D4[1 - z] - 68*D5[1 - z])/480 + 
     ((209 - 591*z + 30*z^2)*H[0, z])/(4*(-1 + z)) + 
     ((-447 + 29*z)*H[1, z])/4 + 
     Pi^4*((1195 - 1806*z + 635*z^2 - 516*D0[1 - z] + 516*z*D0[1 - z] + 
         944*D1[1 - z] - 944*z*D1[1 - z])/(5760*(-1 + z)) - 
       (7*(1 + z^2)*H[0, z])/(288*(-1 + z)) - ((-61 + 57*z^2)*H[1, z])/
        (720*(-1 + z))) + ((268 - 851*z + 78*z^2)*H[0, 0, z])/(8*(-1 + z)) + 
     ((202 - 687*z + 76*z^2)*H[0, 1, z])/(8*(-1 + z)) + 
     ((182 - 699*z + 76*z^2)*H[1, 0, z])/(8*(-1 + z)) + 
     ((-536 + 75*z)*H[1, 1, z])/8 + ((160 - 566*z + 23*z^2)*H[0, 0, 0, z])/
      (8*(-1 + z)) + ((136 - 458*z + 35*z^2)*H[0, 0, 1, z])/(8*(-1 + z)) + 
     ((136 - 458*z + 35*z^2)*H[0, 1, 0, z])/(8*(-1 + z)) + 
     ((124 - 404*z + 41*z^2)*H[0, 1, 1, z])/(8*(-1 + z)) + 
     ((88 - 442*z + 3*z^2)*H[1, 0, 0, z])/(8*(-1 + z)) + 
     ((112 - 400*z + 33*z^2)*H[1, 0, 1, z])/(8*(-1 + z)) + 
     ((88 - 392*z + 17*z^2)*H[1, 1, 0, z])/(8*(-1 + z)) + 
     (5*(-67 + 8*z)*H[1, 1, 1, z])/8 + 
     ((48 - 194*z + 23*z^2)*H[0, 0, 0, 0, z])/(4*(-1 + z)) + 
     ((40 - 146*z + 19*z^2)*H[0, 0, 0, 1, z])/(4*(-1 + z)) + 
     ((40 - 146*z + 19*z^2)*H[0, 0, 1, 0, z])/(4*(-1 + z)) + 
     ((36 - 122*z + 17*z^2)*H[0, 0, 1, 1, z])/(4*(-1 + z)) + 
     ((40 - 146*z + 19*z^2)*H[0, 1, 0, 0, z])/(4*(-1 + z)) + 
     ((36 - 122*z + 17*z^2)*H[0, 1, 0, 1, z])/(4*(-1 + z)) + 
     ((36 - 122*z + 17*z^2)*H[0, 1, 1, 0, z])/(4*(-1 + z)) + 
     ((17 - 55*z + 8*z^2)*H[0, 1, 1, 1, z])/(2*(-1 + z)) + 
     ((20 - 146*z + 9*z^2)*H[1, 0, 0, 0, z])/(4*(-1 + z)) + 
     ((28 - 122*z + 13*z^2)*H[1, 0, 0, 1, z])/(4*(-1 + z)) + 
     ((28 - 122*z + 13*z^2)*H[1, 0, 1, 0, z])/(4*(-1 + z)) + 
     ((32 - 110*z + 15*z^2)*H[1, 0, 1, 1, z])/(4*(-1 + z)) + 
     ((12 - 122*z + 5*z^2)*H[1, 1, 0, 0, z])/(4*(-1 + z)) + 
     ((28 - 110*z + 13*z^2)*H[1, 1, 0, 1, z])/(4*(-1 + z)) + 
     ((20 - 110*z + 9*z^2)*H[1, 1, 1, 0, z])/(4*(-1 + z)) + 
     ((-89 + 15*z)*H[1, 1, 1, 1, z])/4 - (20*(1 + z^2)*H[0, 0, 0, 0, 0, z])/
      (-1 + z) - (14*(1 + z^2)*H[0, 0, 0, 0, 1, z])/(-1 + z) - 
     (14*(1 + z^2)*H[0, 0, 0, 1, 0, z])/(-1 + z) - 
     (11*(1 + z^2)*H[0, 0, 0, 1, 1, z])/(-1 + z) - 
     (14*(1 + z^2)*H[0, 0, 1, 0, 0, z])/(-1 + z) - 
     (11*(1 + z^2)*H[0, 0, 1, 0, 1, z])/(-1 + z) - 
     (11*(1 + z^2)*H[0, 0, 1, 1, 0, z])/(-1 + z) - 
     (19*(1 + z^2)*H[0, 0, 1, 1, 1, z])/(2*(-1 + z)) - 
     (14*(1 + z^2)*H[0, 1, 0, 0, 0, z])/(-1 + z) - 
     (11*(1 + z^2)*H[0, 1, 0, 0, 1, z])/(-1 + z) - 
     (11*(1 + z^2)*H[0, 1, 0, 1, 0, z])/(-1 + z) - 
     (19*(1 + z^2)*H[0, 1, 0, 1, 1, z])/(2*(-1 + z)) - 
     (11*(1 + z^2)*H[0, 1, 1, 0, 0, z])/(-1 + z) - 
     (19*(1 + z^2)*H[0, 1, 1, 0, 1, z])/(2*(-1 + z)) - 
     (19*(1 + z^2)*H[0, 1, 1, 1, 0, z])/(2*(-1 + z)) - 
     (35*(1 + z^2)*H[0, 1, 1, 1, 1, z])/(4*(-1 + z)) - 
     (39*(1 + z^2)*H[1, 0, 0, 0, 0, z])/(2*(-1 + z)) - 
     (27*(1 + z^2)*H[1, 0, 0, 0, 1, z])/(2*(-1 + z)) - 
     (27*(1 + z^2)*H[1, 0, 0, 1, 0, z])/(2*(-1 + z)) - 
     (21*(1 + z^2)*H[1, 0, 0, 1, 1, z])/(2*(-1 + z)) - 
     (27*(1 + z^2)*H[1, 0, 1, 0, 0, z])/(2*(-1 + z)) - 
     (21*(1 + z^2)*H[1, 0, 1, 0, 1, z])/(2*(-1 + z)) - 
     (21*(1 + z^2)*H[1, 0, 1, 1, 0, z])/(2*(-1 + z)) - 
     (9*(1 + z^2)*H[1, 0, 1, 1, 1, z])/(-1 + z) - 
     (37*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(2*(-1 + z)) - 
     (25*(1 + z^2)*H[1, 1, 0, 0, 1, z])/(2*(-1 + z)) - 
     (25*(1 + z^2)*H[1, 1, 0, 1, 0, z])/(2*(-1 + z)) - 
     (19*(1 + z^2)*H[1, 1, 0, 1, 1, z])/(2*(-1 + z)) - 
     (33*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(2*(-1 + z)) - 
     (21*(1 + z^2)*H[1, 1, 1, 0, 1, z])/(2*(-1 + z)) - 
     (25*(1 + z^2)*H[1, 1, 1, 1, 0, z])/(2*(-1 + z)) - 
     (17*(1 + z)*H[1, 1, 1, 1, 1, z])/2 + 
     (-1/12*(1853 - 3073*z + 1100*z^2 - 532*D0[1 - z] + 532*z*D0[1 - z] + 
          210*D1[1 - z] - 210*z*D1[1 - z] - 84*D2[1 - z] + 84*z*D2[1 - z])/
         (-1 + z) - ((27 - 127*z + 10*z^2)*H[0, z])/(3*(-1 + z)) - 
       ((127 - 176*z + 4*z^2)*H[1, z])/(6*(-1 + z)) + 
       (53*(1 + z^2)*H[0, 0, z])/(3*(-1 + z)) + (67*(1 + z^2)*H[0, 1, z])/
        (6*(-1 + z)) + (46*(1 + z^2)*H[1, 0, z])/(3*(-1 + z)) + 
       (2*(-1 + 6*z^2)*H[1, 1, z])/(-1 + z))*Zeta[3] + 
     (245*(-1 + z)*Zeta[3]^2)/18 + 
     Pi^2*(-1/288*(11523 - 17982*z + 6651*z^2 - 3444*D0[1 - z] + 
          3444*z*D0[1 - z] + 1920*D1[1 - z] - 1920*z*D1[1 - z] - 
          468*D2[1 - z] + 468*z*D2[1 - z] + 176*D3[1 - z] - 176*z*D3[1 - z])/
         (-1 + z) - ((88 - 305*z + 17*z^2)*H[0, z])/(24*(-1 + z)) - 
       ((508 - 539*z + 63*z^2)*H[1, z])/(48*(-1 + z)) - 
       ((13 - 49*z + 6*z^2)*H[0, 0, z])/(6*(-1 + z)) - 
       ((46 - 160*z + 21*z^2)*H[0, 1, z])/(24*(-1 + z)) - 
       ((9 - 40*z + 4*z^2)*H[1, 0, z])/(6*(-1 + z)) - 
       ((65 - 71*z + 12*z^2)*H[1, 1, z])/(12*(-1 + z)) + 
       (19*(1 + z^2)*H[0, 0, 0, z])/(6*(-1 + z)) + 
       (29*(1 + z^2)*H[0, 0, 1, z])/(12*(-1 + z)) + 
       (29*(1 + z^2)*H[0, 1, 0, z])/(12*(-1 + z)) + 
       (49*(1 + z^2)*H[0, 1, 1, z])/(24*(-1 + z)) + 
       (3*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) + (9*(1 + z^2)*H[1, 0, 1, z])/
        (4*(-1 + z)) + (8*(1 + z^2)*H[1, 1, 0, z])/(3*(-1 + z)) + 
       ((-13 + 9*z^2)*H[1, 1, 1, z])/(6*(-1 + z)) + 
       (7*(31 - 51*z + 13*z^2 - 18*D0[1 - z] + 18*z*D0[1 - z])*Zeta[3])/
        (36*(-1 + z))) - (3*(97 - 217*z + 35*z^2 - 62*D0[1 - z] + 
        62*z*D0[1 - z])*Zeta[5])/(10*(-1 + z))), 
 qA31tU -> (-1 + z)/eps^4 - (7*Pi^4*(-1 + z))/180 + 
   (-11 + 7*z + 4*D0[1 - z])/(4*eps^3) + 
   (-3435 + 2061*z + 942*D0[1 - z] - 390*D1[1 - z] + 54*D2[1 - z] - 
     8*D3[1 - z])/48 - (3*(-8 + 28*z + 3*z^2)*H[0, z])/(8*(-1 + z)) + 
   ((-65 - 8*z)*H[1, z])/8 + ((-5*Pi^2*(-1 + z))/12 + 
     (-151 + 111*z + 36*D0[1 - z] - 16*D1[1 - z])/16 - 
     (3*(1 + z^2)*H[0, z])/(4*(-1 + z)) + ((-1 - z)*H[1, z])/2)/eps^2 + 
   Pi^2*(-1/96*(325 - 642*z + 329*z^2 - 72*D0[1 - z] + 72*z*D0[1 - z] + 
        64*D1[1 - z] - 64*z*D1[1 - z])/(-1 + z) + (17*(1 + z^2)*H[0, z])/
      (24*(-1 + z)) + (z^2*H[1, z])/(3*(-1 + z))) - 
   ((-4 + 30*z + 7*z^2)*H[0, 0, z])/(4*(-1 + z)) - 
   ((-1 + 7*z)*H[0, 1, z])/(2*(-1 + z)) - ((-2 + 6*z + 11*z^2)*H[1, 0, z])/
    (4*(-1 + z)) + ((-9 - z)*H[1, 1, z])/4 - (3*(1 + z^2)*H[0, 0, 0, z])/
    (-1 + z) - (3*(1 + z^2)*H[0, 0, 1, z])/(2*(-1 + z)) - 
   ((1 + z^2)*H[0, 1, 0, z])/(2*(-1 + z)) - (3*(1 + z^2)*H[0, 1, 1, z])/
    (4*(-1 + z)) + H[1, 0, 0, z]/(-1 + z) - ((1 + z^2)*H[1, 0, 1, z])/
    (2*(-1 + z)) + H[1, 1, 0, z]/(-1 + z) + ((-1 - z)*H[1, 1, 1, z])/2 - 
   ((199 - 252*z + 71*z^2 - 116*D0[1 - z] + 116*z*D0[1 - z])*Zeta[3])/
    (12*(-1 + z)) + 
   (-1/24*(Pi^2*(23 - 36*z + 11*z^2 - 12*D0[1 - z] + 12*z*D0[1 - z]))/
       (-1 + z) + (-213 + 136*z + 60*D0[1 - z] - 18*D1[1 - z] + 4*D2[1 - z])/
      8 - ((-1 + 7*z)*H[0, z])/(2*(-1 + z)) + ((-9 - z)*H[1, z])/4 - 
     (3*(1 + z^2)*H[0, 0, z])/(2*(-1 + z)) - (3*(1 + z^2)*H[0, 1, z])/
      (4*(-1 + z)) - ((1 + z^2)*H[1, 0, z])/(2*(-1 + z)) + 
     ((-1 - z)*H[1, 1, z])/2 - (43*(-1 + z)*Zeta[3])/6)/eps + 
   eps*(-1/720*(Pi^4*(255 - 72*z + 111*z^2 - 40*D0[1 - z] + 40*z*D0[1 - z]))/
       (-1 + z) + (-8856 + 4920*z + 2346*D0[1 - z] - 1062*D1[1 - z] + 
       225*D2[1 - z] - 18*D3[1 - z] + 2*D4[1 - z])/48 - 
     ((-130 + 307*z)*H[0, z])/(8*(-1 + z)) + ((-214 + z)*H[1, z])/8 - 
     ((-48 + 174*z + 77*z^2)*H[0, 0, z])/(8*(-1 + z)) - 
     ((-12 + 88*z + 3*z^2)*H[0, 1, z])/(8*(-1 + z)) - 
     ((-32 + 40*z + 75*z^2)*H[1, 0, z])/(8*(-1 + z)) + 
     ((-63 - 2*z)*H[1, 1, z])/8 - ((-8 + 62*z + 21*z^2)*H[0, 0, 0, z])/
      (4*(-1 + z)) - ((-4 + 30*z + 7*z^2)*H[0, 0, 1, z])/(4*(-1 + z)) - 
     ((-8 + 6*z + 11*z^2)*H[0, 1, 0, z])/(4*(-1 + z)) - 
     ((-1 + 7*z)*H[0, 1, 1, z])/(2*(-1 + z)) - 
     (3*(-2 - 6*z + 19*z^2)*H[1, 0, 0, z])/(4*(-1 + z)) - 
     ((-2 + 6*z + 11*z^2)*H[1, 0, 1, z])/(4*(-1 + z)) - 
     ((-2 - 14*z + 37*z^2)*H[1, 1, 0, z])/(4*(-1 + z)) + 
     ((-9 - z)*H[1, 1, 1, z])/4 - (6*(1 + z^2)*H[0, 0, 0, 0, z])/(-1 + z) - 
     (3*(1 + z^2)*H[0, 0, 0, 1, z])/(-1 + z) - ((1 + z^2)*H[0, 0, 1, 0, z])/
      (-1 + z) - (3*(1 + z^2)*H[0, 0, 1, 1, z])/(2*(-1 + z)) + 
     (2*(2 + z^2)*H[0, 1, 0, 0, z])/(-1 + z) - ((1 + z^2)*H[0, 1, 0, 1, z])/
      (2*(-1 + z)) + ((7 + 3*z^2)*H[0, 1, 1, 0, z])/(2*(-1 + z)) - 
     (3*(1 + z^2)*H[0, 1, 1, 1, z])/(4*(-1 + z)) + 
     ((4 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) + H[1, 0, 0, 1, z]/(-1 + z) + 
     H[1, 0, 1, 0, z]/(-1 + z) - ((1 + z^2)*H[1, 0, 1, 1, z])/(2*(-1 + z)) + 
     ((9 + 2*z^2)*H[1, 1, 0, 0, z])/(-1 + z) + H[1, 1, 0, 1, z]/(-1 + z) + 
     ((6 + z^2)*H[1, 1, 1, 0, z])/(-1 + z) + ((-1 - z)*H[1, 1, 1, 1, z])/2 + 
     (-1/24*(1069 - 2122*z + 747*z^2 - 252*D0[1 - z] + 252*z*D0[1 - z] + 
          352*D1[1 - z] - 352*z*D1[1 - z])/(-1 + z) + ((13 + 17*z^2)*H[0, z])/
        (2*(-1 + z)) + ((-95 + 11*z^2)*H[1, z])/(6*(-1 + z)))*Zeta[3] + 
     Pi^2*(-1/48*(437 - 887*z + 454*z^2 - 135*D0[1 - z] + 135*z*D0[1 - z] + 
          36*D1[1 - z] - 36*z*D1[1 - z] - 24*D2[1 - z] + 24*z*D2[1 - z])/
         (-1 + z) - ((-2 - 92*z + z^2)*H[0, z])/(24*(-1 + z)) - 
       ((10 - 27*z + 20*z^2)*H[1, z])/(12*(-1 + z)) + 
       (17*(1 + z^2)*H[0, 0, z])/(12*(-1 + z)) + ((37 + 21*z^2)*H[0, 1, z])/
        (24*(-1 + z)) + ((1 + z)*H[1, 0, z])/12 + ((7 + 5*z^2)*H[1, 1, z])/
        (12*(-1 + z)) + (139*(-1 + z)*Zeta[3])/36) - 
     (309*(-1 + z)*Zeta[5])/10) + eps^2*((467*Pi^6*(-1 + z))/90720 + 
     (-224880 + 114360*z + 56160*D0[1 - z] - 27120*D1[1 - z] + 
       6510*D2[1 - z] - 950*D3[1 - z] + 45*D4[1 - z] - 4*D5[1 - z])/480 + 
     ((251 - 483*z + 10*z^2)*H[0, z])/(4*(-1 + z)) + 
     ((-313 + 11*z)*H[1, z])/4 + 
     Pi^4*((-1889 - 3286*z + 63*z^2 + 288*D0[1 - z] - 288*z*D0[1 - z] - 
         512*D1[1 - z] + 512*z*D1[1 - z])/(5760*(-1 + z)) - 
       ((653 + 237*z^2)*H[0, z])/(1440*(-1 + z)) + ((-195 + 31*z^2)*H[1, z])/
        (720*(-1 + z))) - ((-260 + 687*z + 242*z^2)*H[0, 0, z])/
      (8*(-1 + z)) + ((94 - 347*z + 36*z^2)*H[0, 1, z])/(8*(-1 + z)) - 
     ((-214 + 191*z + 240*z^2)*H[1, 0, z])/(8*(-1 + z)) + 
     ((-218 + 37*z)*H[1, 1, z])/8 - (3*(-32 + 118*z + 71*z^2)*H[0, 0, 0, z])/
      (8*(-1 + z)) - ((-24 + 182*z + 65*z^2)*H[0, 0, 1, z])/(8*(-1 + z)) - 
     ((-88 + 22*z + 65*z^2)*H[0, 1, 0, z])/(8*(-1 + z)) + 
     (3*(-4 - 32*z + 3*z^2)*H[0, 1, 1, z])/(8*(-1 + z)) - 
     ((-148 - 74*z + 349*z^2)*H[1, 0, 0, z])/(8*(-1 + z)) - 
     ((-8 + 48*z + 63*z^2)*H[1, 0, 1, z])/(8*(-1 + z)) - 
     ((-60 - 32*z + 203*z^2)*H[1, 1, 0, z])/(8*(-1 + z)) + 
     ((-59 + 10*z)*H[1, 1, 1, z])/8 - ((-16 + 126*z + 49*z^2)*
       H[0, 0, 0, 0, z])/(4*(-1 + z)) - 
     ((-8 + 62*z + 21*z^2)*H[0, 0, 0, 1, z])/(4*(-1 + z)) - 
     ((-16 + 14*z + 29*z^2)*H[0, 0, 1, 0, z])/(4*(-1 + z)) - 
     ((-4 + 30*z + 7*z^2)*H[0, 0, 1, 1, z])/(4*(-1 + z)) - 
     ((-28 - 66*z + 49*z^2)*H[0, 1, 0, 0, z])/(4*(-1 + z)) - 
     ((-8 + 6*z + 11*z^2)*H[0, 1, 0, 1, z])/(4*(-1 + z)) - 
     ((-16 - 50*z + 27*z^2)*H[0, 1, 1, 0, z])/(4*(-1 + z)) - 
     ((-1 + 7*z)*H[0, 1, 1, 1, z])/(2*(-1 + z)) - 
     ((-14 - 66*z + 149*z^2)*H[1, 0, 0, 0, z])/(4*(-1 + z)) - 
     (3*(-2 - 6*z + 19*z^2)*H[1, 0, 0, 1, z])/(4*(-1 + z)) - 
     (3*(-2 - 6*z + 19*z^2)*H[1, 0, 1, 0, z])/(4*(-1 + z)) - 
     ((-2 + 6*z + 11*z^2)*H[1, 0, 1, 1, z])/(4*(-1 + z)) - 
     ((-6 - 106*z + 169*z^2)*H[1, 1, 0, 0, z])/(4*(-1 + z)) - 
     ((-2 - 14*z + 37*z^2)*H[1, 1, 0, 1, z])/(4*(-1 + z)) - 
     ((-2 - 62*z + 97*z^2)*H[1, 1, 1, 0, z])/(4*(-1 + z)) + 
     ((-9 - z)*H[1, 1, 1, 1, z])/4 - (12*(1 + z^2)*H[0, 0, 0, 0, 0, z])/
      (-1 + z) - (6*(1 + z^2)*H[0, 0, 0, 0, 1, z])/(-1 + z) - 
     (2*(1 + z^2)*H[0, 0, 0, 1, 0, z])/(-1 + z) - 
     (3*(1 + z^2)*H[0, 0, 0, 1, 1, z])/(-1 + z) + 
     (4*(2 + z^2)*H[0, 0, 1, 0, 0, z])/(-1 + z) - 
     ((1 + z^2)*H[0, 0, 1, 0, 1, z])/(-1 + z) + 
     ((7 + 3*z^2)*H[0, 0, 1, 1, 0, z])/(-1 + z) - 
     (3*(1 + z^2)*H[0, 0, 1, 1, 1, z])/(2*(-1 + z)) + 
     ((13 + 7*z^2)*H[0, 1, 0, 0, 0, z])/(-1 + z) + 
     (2*(2 + z^2)*H[0, 1, 0, 0, 1, z])/(-1 + z) + 
     (2*(2 + z^2)*H[0, 1, 0, 1, 0, z])/(-1 + z) - 
     ((1 + z^2)*H[0, 1, 0, 1, 1, z])/(2*(-1 + z)) + 
     (2*(12 + 5*z^2)*H[0, 1, 1, 0, 0, z])/(-1 + z) + 
     ((7 + 3*z^2)*H[0, 1, 1, 0, 1, z])/(2*(-1 + z)) + 
     ((31 + 11*z^2)*H[0, 1, 1, 1, 0, z])/(2*(-1 + z)) - 
     (3*(1 + z^2)*H[0, 1, 1, 1, 1, z])/(4*(-1 + z)) + 
     ((10 + 3*z^2)*H[1, 0, 0, 0, 0, z])/(-1 + z) + 
     ((4 + z^2)*H[1, 0, 0, 0, 1, z])/(-1 + z) + 
     ((4 + z^2)*H[1, 0, 0, 1, 0, z])/(-1 + z) + H[1, 0, 0, 1, 1, z]/
      (-1 + z) + ((8 + z^2)*H[1, 0, 1, 0, 0, z])/(-1 + z) + 
     H[1, 0, 1, 0, 1, z]/(-1 + z) + (5*H[1, 0, 1, 1, 0, z])/(-1 + z) - 
     ((1 + z^2)*H[1, 0, 1, 1, 1, z])/(2*(-1 + z)) + 
     ((25 + 6*z^2)*H[1, 1, 0, 0, 0, z])/(-1 + z) + 
     ((9 + 2*z^2)*H[1, 1, 0, 0, 1, z])/(-1 + z) + 
     ((9 + 2*z^2)*H[1, 1, 0, 1, 0, z])/(-1 + z) + H[1, 1, 0, 1, 1, z]/
      (-1 + z) + (3*(11 + 2*z^2)*H[1, 1, 1, 0, 0, z])/(-1 + z) + 
     ((6 + z^2)*H[1, 1, 1, 0, 1, z])/(-1 + z) + 
     ((20 + 3*z^2)*H[1, 1, 1, 1, 0, z])/(-1 + z) + 
     ((-1 - z)*H[1, 1, 1, 1, 1, z])/2 + 
     (-1/12*(1539 - 2917*z + 844*z^2 - 420*D0[1 - z] + 420*z*D0[1 - z] + 
          126*D1[1 - z] - 126*z*D1[1 - z] - 148*D2[1 - z] + 148*z*D2[1 - z])/
         (-1 + z) + ((-7 + 127*z + 21*z^2)*H[0, z])/(3*(-1 + z)) + 
       ((-75 + 2*z + 118*z^2)*H[1, z])/(6*(-1 + z)) + 
       ((13 + 17*z^2)*H[0, 0, z])/(-1 + z) + ((-11 + z^2)*H[0, 1, z])/
        (2*(-1 + z)) + ((-23 + z^2)*H[1, 0, z])/(3*(-1 + z)) - 
       (2*(56 + z^2)*H[1, 1, z])/(3*(-1 + z)))*Zeta[3] + 
     (361*(-1 + z)*Zeta[3]^2)/18 + 
     Pi^2*((6573 - 8301*z - 2244*D0[1 - z] + 960*D1[1 - z] - 108*D2[1 - z] + 
         80*D3[1 - z])/288 + ((40 + 293*z + 37*z^2)*H[0, z])/(24*(-1 + z)) - 
       ((64 - 265*z + 209*z^2)*H[1, z])/(48*(-1 + z)) + 
       ((1 + 47*z + 3*z^2)*H[0, 0, z])/(6*(-1 + z)) - 
       ((-2 - 44*z + 7*z^2)*H[0, 1, z])/(8*(-1 + z)) + 
       ((-2 - 3*z + 17*z^2)*H[1, 0, z])/(6*(-1 + z)) - 
       ((10 - 45*z + 41*z^2)*H[1, 1, z])/(12*(-1 + z)) + 
       (17*(1 + z^2)*H[0, 0, 0, z])/(6*(-1 + z)) + 
       ((37 + 21*z^2)*H[0, 0, 1, z])/(12*(-1 + z)) - 
       ((7 + 3*z^2)*H[0, 1, 0, z])/(12*(-1 + z)) + 
       ((85 + 29*z^2)*H[0, 1, 1, z])/(24*(-1 + z)) - 
       ((5 + z^2)*H[1, 0, 0, z])/(6*(-1 + z)) + ((15 + z^2)*H[1, 0, 1, z])/
        (12*(-1 + z)) - ((5 + z^2)*H[1, 1, 0, z])/(3*(-1 + z)) + 
       ((25 + 7*z^2)*H[1, 1, 1, z])/(12*(-1 + z)) - 
       ((-247 + 504*z + 113*z^2 + 444*D0[1 - z] - 444*z*D0[1 - z])*Zeta[3])/
        (72*(-1 + z))) - ((1807 - 1116*z + 179*z^2 - 988*D0[1 - z] + 
        988*z*D0[1 - z])*Zeta[5])/(20*(-1 + z))), 
 qD31Ux -> (9*(-1 + z))/(2*eps^4) - (7*Pi^4*(-1 + z))/240 + 
   (5*(-17 + 5*z + 12*D0[1 - z]))/(12*eps^3) + 
   (1050 - 28631*z + 24149*z^2 + 13524*z*D0[1 - z] - 7236*z*D1[1 - z] + 
     1782*z*D2[1 - z] - 648*z*D3[1 - z])/(324*z) - 
   ((25 + 201*z + 42*z^2)*H[0, z])/(9*(-1 + z)*z) - 
   ((-7 + 12*z)*H[1, z])/(3*z) + ((-23*Pi^2*(-1 + z))/12 + 
     (6 - 82*z + 82*z^2 + 33*z*D0[1 - z] - 36*z*D1[1 - z])/(6*z) - 
     (4*(1 + z^2)*H[0, z])/(-1 + z) - 3*(1 + z)*H[1, z])/eps^2 + 
   Pi^2*(-1/36*(-30 + 234*z - 444*z^2 + 262*z^3 - 99*z*D0[1 - z] + 
        99*z^2*D0[1 - z] + 132*z*D1[1 - z] - 132*z^2*D1[1 - z])/
       ((-1 + z)*z) + (3*(1 + z^2)*H[0, z])/(-1 + z) + 
     ((-5 + 6*z^2)*H[1, z])/(3*(-1 + z))) + 
   (4*(-3 - 9*z - 15*z^2 + 5*z^3)*H[0, 0, z])/(3*(-1 + z)*z) + 
   ((-8 - 21*z - 30*z^2 + 15*z^3)*H[0, 1, z])/(3*(-1 + z)*z) + 
   ((-6 - 18*z - 42*z^2 + 11*z^3)*H[1, 0, z])/(3*(-1 + z)*z) + 
   (2*(1 - 2*z + 2*z^2)*H[1, 1, z])/z - (16*(1 + z^2)*H[0, 0, 0, z])/
    (-1 + z) - (10*(1 + z^2)*H[0, 0, 1, z])/(-1 + z) - 
   (8*(1 + z^2)*H[0, 1, 0, z])/(-1 + z) - (7*(1 + z^2)*H[0, 1, 1, z])/
    (-1 + z) - (8*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) - 
   (7*(1 + z^2)*H[1, 0, 1, z])/(-1 + z) - (6*(1 + z^2)*H[1, 1, 0, z])/
    (-1 + z) - 6*(1 + z)*H[1, 1, 1, z] - 
   ((667 - 770*z + 67*z^2 - 600*D0[1 - z] + 600*z*D0[1 - z])*Zeta[3])/
    (18*(-1 + z)) + ((Pi^2*(233 - 53*z - 180*D0[1 - z]))/72 + 
     (75 - 1801*z + 1639*z^2 + 804*z*D0[1 - z] - 396*z*D1[1 - z] + 
       216*z*D2[1 - z])/(54*z) + ((-2 - 5*z - 8*z^2 + 4*z^3)*H[0, z])/
      ((-1 + z)*z) + ((4 - 9*z + 9*z^2)*H[1, z])/(3*z) - 
     (8*(1 + z^2)*H[0, 0, z])/(-1 + z) - (5*(1 + z^2)*H[0, 1, z])/(-1 + z) - 
     (5*(1 + z^2)*H[1, 0, z])/(-1 + z) - 4*(1 + z)*H[1, 1, z] - 
     26*(-1 + z)*Zeta[3])/eps + 
   eps*(-1/4320*(Pi^4*(1301 + 770*z + 1433*z^2 + 132*D0[1 - z] - 
         132*z*D0[1 - z]))/(-1 + z) + (727 - 23058*z + 19518*z^2 + 
       11602*z*D0[1 - z] - 6968*z*D1[1 - z] + 2010*z*D2[1 - z] - 
       330*z*D3[1 - z] + 90*z*D4[1 - z])/(108*z) - 
     ((175 + 1575*z + 351*z^2 + 54*z^3)*H[0, z])/(27*(-1 + z)*z) - 
     (2*(-79 + 234*z + 27*z^2)*H[1, z])/(27*z) - 
     ((50 + 462*z + 150*z^2 + 75*z^3)*H[0, 0, z])/(9*(-1 + z)*z) - 
     (2*(7 + 50*z + 10*z^2)*H[0, 1, z])/(3*(-1 + z)*z) - 
     ((25 + 249*z + 120*z^2 + 75*z^3)*H[1, 0, z])/(9*(-1 + z)*z) - 
     (2*(-19 + 27*z)*H[1, 1, z])/(9*z) + (2*(-4 - 13*z - 22*z^2 + 6*z^3)*
       H[0, 0, 0, z])/((-1 + z)*z) + (2*(-8 - 24*z - 36*z^2 + 13*z^3)*
       H[0, 0, 1, z])/(3*(-1 + z)*z) + (4*(-3 - 9*z - 15*z^2 + 5*z^3)*
       H[0, 1, 0, z])/(3*(-1 + z)*z) + ((-4 - 11*z - 14*z^2 + 7*z^3)*
       H[0, 1, 1, z])/((-1 + z)*z) + ((-6 - 33*z - 108*z^2 + 4*z^3)*
       H[1, 0, 0, z])/(3*(-1 + z)*z) + ((-10 - 30*z - 54*z^2 + 17*z^3)*
       H[1, 0, 1, z])/(3*(-1 + z)*z) + ((-2 - 9*z - 24*z^2 + 2*z^3)*
       H[1, 1, 0, z])/((-1 + z)*z) + (2*(5 - 9*z + 9*z^2)*H[1, 1, 1, z])/
      (3*z) - (32*(1 + z^2)*H[0, 0, 0, 0, z])/(-1 + z) - 
     (20*(1 + z^2)*H[0, 0, 0, 1, z])/(-1 + z) - 
     (16*(1 + z^2)*H[0, 0, 1, 0, z])/(-1 + z) - 
     (14*(1 + z^2)*H[0, 0, 1, 1, z])/(-1 + z) - 
     (8*(1 + z^2)*H[0, 1, 0, 0, z])/(-1 + z) - 
     (12*(1 + z^2)*H[0, 1, 0, 1, z])/(-1 + z) - 
     (6*(1 + z^2)*H[0, 1, 1, 0, z])/(-1 + z) - 
     (11*(1 + z^2)*H[0, 1, 1, 1, z])/(-1 + z) - 
     (14*(1 + z^2)*H[1, 0, 0, 0, z])/(-1 + z) - 
     (12*(1 + z^2)*H[1, 0, 0, 1, z])/(-1 + z) - 
     (12*(1 + z^2)*H[1, 0, 1, 0, z])/(-1 + z) - 
     (11*(1 + z^2)*H[1, 0, 1, 1, z])/(-1 + z) - 
     (6*(1 + z^2)*H[1, 1, 0, 0, z])/(-1 + z) - 
     (10*(1 + z^2)*H[1, 1, 0, 1, z])/(-1 + z) - 
     (6*(1 + z^2)*H[1, 1, 1, 0, z])/(-1 + z) - 10*(1 + z)*H[1, 1, 1, 1, z] + 
     (-1/9*(-78 + 490*z - 1292*z^2 + 616*z^3 - 231*z*D0[1 - z] + 
          231*z^2*D0[1 - z] + 432*z*D1[1 - z] - 432*z^2*D1[1 - z])/
         ((-1 + z)*z) + (98*(1 + z^2)*H[0, z])/(3*(-1 + z)) + 
       (3*(-11 + 5*z^2)*H[1, z])/(-1 + z))*Zeta[3] + 
     Pi^2*(-1/324*(-531 + 4958*z - 10048*z^2 + 6023*z^3 - 2814*z*D0[1 - z] + 
          2814*z^2*D0[1 - z] + 1386*z*D1[1 - z] - 1386*z^2*D1[1 - z] - 
          972*z*D2[1 - z] + 972*z^2*D2[1 - z])/((-1 + z)*z) - 
       ((-30 - 87*z - 120*z^2 + 50*z^3)*H[0, z])/(18*(-1 + z)*z) - 
       ((-11 + 16*z - 18*z^2 + 24*z^3)*H[1, z])/(9*(-1 + z)*z) + 
       (6*(1 + z^2)*H[0, 0, z])/(-1 + z) + (29*(1 + z^2)*H[0, 1, z])/
        (6*(-1 + z)) + (17*(1 + z^2)*H[1, 0, z])/(6*(-1 + z)) + 
       ((-7 + 11*z^2)*H[1, 1, z])/(3*(-1 + z)) + (115*(-1 + z)*Zeta[3])/9) - 
     (464*(-1 + z)*Zeta[5])/5) + eps^2*((53*Pi^6*(-1 + z))/18144 + 
     (356880 - 13965580*z + 12389860*z^2 + 7669560*z*D0[1 - z] - 
       4934160*z*D1[1 - z] + 1604880*z*D2[1 - z] - 325620*z*D3[1 - z] + 
       40095*z*D4[1 - z] - 8748*z*D5[1 - z])/(29160*z) - 
     ((727 + 8657*z + 1060*z^2 + 162*z^3)*H[0, z])/(54*(-1 + z)*z) - 
     ((-1106 + 3816*z + 243*z^2)*H[1, z])/(81*z) + 
     Pi^4*((-338 + 812*z - 4648*z^2 + 1864*z^3 - 561*z*D0[1 - z] + 
         561*z^2*D0[1 - z] + 324*z*D1[1 - z] - 324*z^2*D1[1 - z])/
        (2160*(-1 + z)*z) - (2*(1 + z^2)*H[0, z])/(3*(-1 + z)) - 
       ((53 + 107*z^2)*H[1, z])/(360*(-1 + z))) - 
     ((350 + 3675*z + 1446*z^2 + 796*z^3)*H[0, 0, z])/(27*(-1 + z)*z) - 
     ((316 + 2367*z + 648*z^2 + 54*z^3)*H[0, 1, z])/(27*(-1 + z)*z) - 
     (2*(52 + 825*z + 624*z^2 + 398*z^3)*H[1, 0, z])/(27*(-1 + z)*z) - 
     ((-299 + 765*z + 54*z^2)*H[1, 1, z])/(27*z) - 
     ((100 + 984*z + 366*z^2 + 225*z^3)*H[0, 0, 0, z])/(9*(-1 + z)*z) - 
     ((28 + 220*z + 62*z^2 + 25*z^3)*H[0, 0, 1, z])/(3*(-1 + z)*z) - 
     ((50 + 462*z + 150*z^2 + 75*z^3)*H[0, 1, 0, z])/(9*(-1 + z)*z) - 
     (2*(38 + 249*z + 48*z^2)*H[0, 1, 1, z])/(9*(-1 + z)*z) - 
     ((-1 + 348*z + 417*z^2 + 375*z^3)*H[1, 0, 0, z])/(9*(-1 + z)*z) - 
     ((59 + 447*z + 156*z^2 + 75*z^3)*H[1, 0, 1, z])/(9*(-1 + z)*z) - 
     ((25 + 336*z + 285*z^2 + 225*z^3)*H[1, 1, 0, z])/(9*(-1 + z)*z) - 
     (2*(-4 + 5*z)*H[1, 1, 1, z])/z + (2*(-24 - 81*z - 138*z^2 + 34*z^3)*
       H[0, 0, 0, 0, z])/(3*(-1 + z)*z) + 
     (2*(-16 - 51*z - 78*z^2 + 24*z^3)*H[0, 0, 0, 1, z])/(3*(-1 + z)*z) + 
     (2*(-4 - 13*z - 22*z^2 + 6*z^3)*H[0, 0, 1, 0, z])/((-1 + z)*z) + 
     (2*(-12 - 36*z - 48*z^2 + 19*z^3)*H[0, 0, 1, 1, z])/(3*(-1 + z)*z) + 
     (4*(-1 - 4*z - 7*z^2 + z^3)*H[0, 1, 0, 0, z])/((-1 + z)*z) + 
     (4*(-5 - 15*z - 21*z^2 + 8*z^3)*H[0, 1, 0, 1, z])/(3*(-1 + z)*z) + 
     (2*(-6 - 21*z - 24*z^2 + 7*z^3)*H[0, 1, 1, 0, z])/(3*(-1 + z)*z) + 
     ((-20 - 57*z - 66*z^2 + 33*z^3)*H[0, 1, 1, 1, z])/(3*(-1 + z)*z) - 
     ((6 + 63*z + 240*z^2 + 10*z^3)*H[1, 0, 0, 0, z])/(3*(-1 + z)*z) + 
     ((-14 - 57*z - 132*z^2 + 16*z^3)*H[1, 0, 0, 1, z])/(3*(-1 + z)*z) + 
     ((-14 - 57*z - 132*z^2 + 16*z^3)*H[1, 0, 1, 0, z])/(3*(-1 + z)*z) + 
     ((-18 - 54*z - 78*z^2 + 29*z^3)*H[1, 0, 1, 1, z])/(3*(-1 + z)*z) - 
     ((-2 + 51*z + 192*z^2 + 34*z^3)*H[1, 1, 0, 0, z])/(3*(-1 + z)*z) + 
     ((-14 - 51*z - 96*z^2 + 18*z^3)*H[1, 1, 0, 1, z])/(3*(-1 + z)*z) - 
     ((6 + 51*z + 120*z^2 + 10*z^3)*H[1, 1, 1, 0, z])/(3*(-1 + z)*z) + 
     (2*(3 - 5*z + 5*z^2)*H[1, 1, 1, 1, z])/z - 
     (64*(1 + z^2)*H[0, 0, 0, 0, 0, z])/(-1 + z) - 
     (40*(1 + z^2)*H[0, 0, 0, 0, 1, z])/(-1 + z) - 
     (32*(1 + z^2)*H[0, 0, 0, 1, 0, z])/(-1 + z) - 
     (28*(1 + z^2)*H[0, 0, 0, 1, 1, z])/(-1 + z) - 
     (16*(1 + z^2)*H[0, 0, 1, 0, 0, z])/(-1 + z) - 
     (24*(1 + z^2)*H[0, 0, 1, 0, 1, z])/(-1 + z) - 
     (12*(1 + z^2)*H[0, 0, 1, 1, 0, z])/(-1 + z) - 
     (22*(1 + z^2)*H[0, 0, 1, 1, 1, z])/(-1 + z) - 
     (8*(1 + z^2)*H[0, 1, 0, 0, 0, z])/(-1 + z) - 
     (16*(1 + z^2)*H[0, 1, 0, 0, 1, z])/(-1 + z) - 
     (16*(1 + z^2)*H[0, 1, 0, 1, 0, z])/(-1 + z) - 
     (20*(1 + z^2)*H[0, 1, 0, 1, 1, z])/(-1 + z) + 
     (12*(1 + z^2)*H[0, 1, 1, 0, 0, z])/(-1 + z) - 
     (14*(1 + z^2)*H[0, 1, 1, 0, 1, z])/(-1 + z) + 
     (2*(1 + z^2)*H[0, 1, 1, 1, 0, z])/(-1 + z) - 
     (19*(1 + z^2)*H[0, 1, 1, 1, 1, z])/(-1 + z) - 
     (26*(1 + z^2)*H[1, 0, 0, 0, 0, z])/(-1 + z) - 
     (22*(1 + z^2)*H[1, 0, 0, 0, 1, z])/(-1 + z) - 
     (22*(1 + z^2)*H[1, 0, 0, 1, 0, z])/(-1 + z) - 
     (20*(1 + z^2)*H[1, 0, 0, 1, 1, z])/(-1 + z) - 
     (18*(1 + z^2)*H[1, 0, 1, 0, 0, z])/(-1 + z) - 
     (20*(1 + z^2)*H[1, 0, 1, 0, 1, z])/(-1 + z) - 
     (16*(1 + z^2)*H[1, 0, 1, 1, 0, z])/(-1 + z) - 
     (19*(1 + z^2)*H[1, 0, 1, 1, 1, z])/(-1 + z) - 
     (6*(1 + z^2)*H[1, 1, 0, 0, 0, z])/(-1 + z) - 
     (14*(1 + z^2)*H[1, 1, 0, 0, 1, z])/(-1 + z) - 
     (14*(1 + z^2)*H[1, 1, 0, 1, 0, z])/(-1 + z) - 
     (18*(1 + z^2)*H[1, 1, 0, 1, 1, z])/(-1 + z) + 
     (6*(1 + z^2)*H[1, 1, 1, 0, 0, z])/(-1 + z) - 
     (14*(1 + z^2)*H[1, 1, 1, 0, 1, z])/(-1 + z) - 
     (2*(1 + z^2)*H[1, 1, 1, 1, 0, z])/(-1 + z) - 
     18*(1 + z)*H[1, 1, 1, 1, 1, z] + 
     (-1/81*(-975 + 8947*z - 25403*z^2 + 10798*z^3 - 5628*z*D0[1 - z] + 
          5628*z^2*D0[1 - z] + 2772*z*D1[1 - z] - 2772*z^2*D1[1 - z] - 
          3132*z*D2[1 - z] + 3132*z^2*D2[1 - z])/((-1 + z)*z) - 
       (2*(-26 - 80*z - 122*z^2 + 41*z^3)*H[0, z])/(3*(-1 + z)*z) - 
       ((-44 + 137*z - 486*z^2 + 63*z^3)*H[1, z])/(9*(-1 + z)*z) + 
       (196*(1 + z^2)*H[0, 0, z])/(3*(-1 + z)) + (52*(1 + z^2)*H[0, 1, z])/
        (3*(-1 + z)) + (70*(1 + z^2)*H[1, 0, z])/(3*(-1 + z)) + 
       (8*(-5 + 2*z)*(5 + 2*z)*H[1, 1, z])/(3*(-1 + z)))*Zeta[3] + 
     (202*(-1 + z)*Zeta[3]^2)/3 + 
     Pi^2*(-1/1944*(-9930 + 74557*z - 155804*z^2 + 96133*z^3 - 
          49188*z*D0[1 - z] + 49188*z^2*D0[1 - z] + 28944*z*D1[1 - z] - 
          28944*z^2*D1[1 - z] - 7128*z*D2[1 - z] + 7128*z^2*D2[1 - z] + 
          3456*z*D3[1 - z] - 3456*z^2*D3[1 - z])/((-1 + z)*z) + 
       ((59 + 419*z + 100*z^2 + 25*z^3)*H[0, z])/(18*(-1 + z)*z) - 
       ((-148 - 9*z + 66*z^2 + 225*z^3)*H[1, z])/(54*(-1 + z)*z) - 
       ((-30 - 93*z - 132*z^2 + 46*z^3)*H[0, 0, z])/(9*(-1 + z)*z) - 
       ((-44 - 117*z - 186*z^2 + 83*z^3)*H[0, 1, z])/(18*(-1 + z)*z) - 
       ((-20 - 75*z - 174*z^2 + 27*z^3)*H[1, 0, z])/(18*(-1 + z)*z) - 
       ((-18 + 33*z - 36*z^2 + 43*z^3)*H[1, 1, z])/(9*(-1 + z)*z) + 
       (12*(1 + z^2)*H[0, 0, 0, z])/(-1 + z) + (29*(1 + z^2)*H[0, 0, 1, z])/
        (3*(-1 + z)) + (4*(1 + z^2)*H[0, 1, 0, z])/(-1 + z) + 
       (53*(1 + z^2)*H[0, 1, 1, z])/(6*(-1 + z)) + 
       (5*(1 + z^2)*H[1, 0, 0, z])/(-1 + z) + (35*(1 + z^2)*H[1, 0, 1, z])/
        (6*(-1 + z)) + (10*(1 + z^2)*H[1, 1, 0, z])/(3*(-1 + z)) + 
       (2*(-5 + 11*z^2)*H[1, 1, 1, z])/(3*(-1 + z)) - 
       ((-1343 + 2002*z + 745*z^2 + 2088*D0[1 - z] - 2088*z*D0[1 - z])*
         Zeta[3])/(108*(-1 + z))) - 
     ((857 - 682*z + 41*z^2 - 816*D0[1 - z] + 816*z*D0[1 - z])*Zeta[5])/
      (6*(-1 + z))), qD31hU -> (1 - z)/(12*eps) + 
   (25 - 19*z - 6*D0[1 - z])/36 + eps*((5*Pi^2*(-1 + z))/72 - 
     (1 - 110*z + 76*z^2 + 38*z*D0[1 - z] - 12*z*D1[1 - z])/(36*z) + 
     (z*H[0, z])/(3*(-1 + z)) + H[1, z]/3) + 
   eps^2*((5*Pi^2*(-25 + 19*z + 6*D0[1 - z]))/216 - 
     (66 - 3335*z + 2213*z^2 + 1368*z*D0[1 - z] - 684*z*D1[1 - z] + 
       108*z*D2[1 - z])/(324*z) + ((1 + 3*z + 34*z^2)*H[0, z])/
      (18*(-1 + z)*z) + ((-1 + 34*z)*H[1, z])/(18*z) + 
     (2*z*H[0, 0, z])/(3*(-1 + z)) + (2*z*H[0, 1, z])/(3*(-1 + z)) + 
     (2*z*H[1, 0, z])/(3*(-1 + z)) + (2*H[1, 1, z])/3 + 
     (7*(-1 + z)*Zeta[3])/18), qE31Ux -> (-2*(-1 + z))/(3*eps^3) - 
   (-3 - 10*z + 10*z^2 + 6*z*D0[1 - z])/(9*eps^2*z) + 
   (Pi^2*(9 + 5*z - 31*z^2 + 23*z^3 - 12*z*D0[1 - z] + 12*z^2*D0[1 - z]))/
    (54*(-1 + z)*z) - (-1077 - 3290*z + 3398*z^2 + 1452*z*D0[1 - z] - 
     720*z*D1[1 - z] + 216*z*D2[1 - z])/(648*z) - 
   ((29 - 72*z + 3*z^2)*H[0, z])/(18*(-1 + z)*z) + (17*H[1, z])/(36*z) + 
   ((2*Pi^2*(-1 + z))/9 - (-87 - 233*z + 233*z^2 + 120*z*D0[1 - z] - 
       72*z*D1[1 - z])/(108*z) + (2*(-1 + 3*z)*H[0, z])/(3*(-1 + z)*z) + 
     H[1, z]/(3*z))/eps + ((-8 + 24*z + 3*z^2 + z^3)*H[0, 0, z])/
    (6*(-1 + z)*z) + (2*(-1 + 3*z)*H[0, 1, z])/(3*(-1 + z)*z) + 
   ((-4 + 12*z + 3*z^2 + z^3)*H[1, 0, z])/(6*(-1 + z)*z) + H[1, 1, z]/(3*z) + 
   (28*(-1 + z)*Zeta[3])/9 + eps*((2*Pi^4*(-1 + z))/135 - 
     (-15297 - 43976*z + 51536*z^2 + 22440*z*D0[1 - z] - 9360*z*D1[1 - z] + 
       2160*z*D2[1 - z] - 432*z*D3[1 - z])/(3888*z) - 
     ((359 - 981*z + 102*z^2)*H[0, z])/(108*(-1 + z)*z) + 
     ((23 + 144*z)*H[1, z])/(216*z) + 
     Pi^2*((189 + 166*z - 968*z^2 + 733*z^3 - 240*z*D0[1 - z] + 
         240*z^2*D0[1 - z] + 144*z*D1[1 - z] - 144*z^2*D1[1 - z])/
        (648*(-1 + z)*z) - ((-12 + 36*z + 3*z^2 + z^3)*H[0, z])/
        (36*(-1 + z)*z) + ((6 - 10*z + 9*z^2 + 3*z^3)*H[1, z])/
        (36*(-1 + z)*z)) + ((-58 + 147*z - 9*z^2 + 20*z^3)*H[0, 0, z])/
      (18*(-1 + z)*z) - ((17 - 60*z + 3*z^2)*H[0, 1, z])/(18*(-1 + z)*z) + 
     ((-17 + 60*z - 3*z^2 + 20*z^3)*H[1, 0, z])/(18*(-1 + z)*z) - 
     (7*H[1, 1, z])/(36*z) + ((-16 + 48*z + 9*z^2 + 3*z^3)*H[0, 0, 0, z])/
      (6*(-1 + z)*z) + ((-8 + 24*z + 3*z^2 + z^3)*H[0, 0, 1, z])/
      (6*(-1 + z)*z) + ((-8 + 24*z + 3*z^2 + z^3)*H[0, 1, 0, z])/
      (6*(-1 + z)*z) + (2*(-1 + 3*z)*H[0, 1, 1, z])/(3*(-1 + z)*z) + 
     ((-8 + 24*z + 15*z^2 + 5*z^3)*H[1, 0, 0, z])/(6*(-1 + z)*z) + 
     ((-4 + 12*z + 3*z^2 + z^3)*H[1, 0, 1, z])/(6*(-1 + z)*z) + 
     ((-4 + 12*z + 9*z^2 + 3*z^3)*H[1, 1, 0, z])/(6*(-1 + z)*z) + 
     H[1, 1, 1, z]/(3*z) + ((156 - 20*z - 587*z^2 + 271*z^3 - 
        168*z*D0[1 - z] + 168*z^2*D0[1 - z])*Zeta[3])/(54*(-1 + z)*z)) + 
   eps^2*((Pi^4*(198 - 338*z - 113*z^2 + 229*z^3 - 96*z*D0[1 - z] + 
        96*z^2*D0[1 - z]))/(6480*(-1 + z)*z) - 
     (-269493 - 496808*z + 768104*z^2 + 358464*z*D0[1 - z] - 
       159264*z*D1[1 - z] + 31968*z*D2[1 - z] - 4320*z*D3[1 - z] + 
       648*z*D4[1 - z])/(23328*z) - ((5099 - 17235*z + 4080*z^2)*H[0, z])/
      (648*(-1 + z)*z) + ((-1465 + 1872*z)*H[1, z])/(1296*z) + 
     ((-359 + 1032*z - 162*z^2 + 157*z^3)*H[0, 0, z])/(54*(-1 + z)*z) + 
     ((-23 + 501*z + 78*z^2)*H[0, 1, z])/(108*(-1 + z)*z) + 
     ((-23 + 501*z + 24*z^2 + 314*z^3)*H[1, 0, z])/(108*(-1 + z)*z) + 
     ((-649 + 504*z)*H[1, 1, z])/(216*z) + 
     ((-116 + 297*z - 21*z^2 + 60*z^3)*H[0, 0, 0, z])/(18*(-1 + z)*z) + 
     ((-34 + 123*z - 9*z^2 + 20*z^3)*H[0, 0, 1, z])/(18*(-1 + z)*z) + 
     ((-34 + 123*z - 9*z^2 + 20*z^3)*H[0, 1, 0, z])/(18*(-1 + z)*z) - 
     ((-7 - 36*z + 3*z^2)*H[0, 1, 1, z])/(18*(-1 + z)*z) + 
     ((-34 + 123*z - 9*z^2 + 100*z^3)*H[1, 0, 0, z])/(18*(-1 + z)*z) + 
     ((7 + 36*z - 3*z^2 + 20*z^3)*H[1, 0, 1, z])/(18*(-1 + z)*z) + 
     ((7 + 36*z - 3*z^2 + 60*z^3)*H[1, 1, 0, z])/(18*(-1 + z)*z) - 
     (55*H[1, 1, 1, z])/(36*z) + ((-32 + 96*z + 21*z^2 + 7*z^3)*
       H[0, 0, 0, 0, z])/(6*(-1 + z)*z) + 
     ((-16 + 48*z + 9*z^2 + 3*z^3)*H[0, 0, 0, 1, z])/(6*(-1 + z)*z) + 
     ((-16 + 48*z + 9*z^2 + 3*z^3)*H[0, 0, 1, 0, z])/(6*(-1 + z)*z) + 
     ((-8 + 24*z + 3*z^2 + z^3)*H[0, 0, 1, 1, z])/(6*(-1 + z)*z) + 
     ((-16 + 48*z + 9*z^2 + 3*z^3)*H[0, 1, 0, 0, z])/(6*(-1 + z)*z) + 
     ((-8 + 24*z + 3*z^2 + z^3)*H[0, 1, 0, 1, z])/(6*(-1 + z)*z) + 
     ((-8 + 24*z + 3*z^2 + z^3)*H[0, 1, 1, 0, z])/(6*(-1 + z)*z) + 
     (2*(-1 + 3*z)*H[0, 1, 1, 1, z])/(3*(-1 + z)*z) + 
     ((-16 + 48*z + 39*z^2 + 13*z^3)*H[1, 0, 0, 0, z])/(6*(-1 + z)*z) + 
     ((-8 + 24*z + 15*z^2 + 5*z^3)*H[1, 0, 0, 1, z])/(6*(-1 + z)*z) + 
     ((-8 + 24*z + 15*z^2 + 5*z^3)*H[1, 0, 1, 0, z])/(6*(-1 + z)*z) + 
     ((-4 + 12*z + 3*z^2 + z^3)*H[1, 0, 1, 1, z])/(6*(-1 + z)*z) + 
     ((-8 + 24*z + 39*z^2 + 13*z^3)*H[1, 1, 0, 0, z])/(6*(-1 + z)*z) + 
     ((-4 + 12*z + 9*z^2 + 3*z^3)*H[1, 1, 0, 1, z])/(6*(-1 + z)*z) + 
     ((2 + z)*(-2 + 7*z + 7*z^2)*H[1, 1, 1, 0, z])/(6*(-1 + z)*z) + 
     H[1, 1, 1, 1, z]/(3*z) + 
     ((1347 - 544*z - 3154*z^2 + 1451*z^3 - 840*z*D0[1 - z] + 
         840*z^2*D0[1 - z] + 504*z*D1[1 - z] - 504*z^2*D1[1 - z])/
        (162*(-1 + z)*z) - (2*(-26 + 78*z + 9*z^2 + 3*z^3)*H[0, z])/
        (9*(-1 + z)*z) - ((-26 + 50*z + 27*z^2 + 9*z^3)*H[1, z])/
        (9*(-1 + z)*z))*Zeta[3] + 
     Pi^2*((1215 + 5407*z - 16652*z^2 + 11590*z^3 - 3228*z*D0[1 - z] + 
         3228*z^2*D0[1 - z] + 1440*z*D1[1 - z] - 1440*z^2*D1[1 - z] - 
         432*z*D2[1 - z] + 432*z^2*D2[1 - z])/(3888*(-1 + z)*z) - 
       ((-63 + 195*z - 12*z^2 + 20*z^3)*H[0, z])/(108*(-1 + z)*z) + 
       ((3 - 49*z + 6*z^2 + 120*z^3)*H[1, z])/(216*(-1 + z)*z) - 
       ((-6 + 18*z + 3*z^2 + z^3)*H[0, 0, z])/(9*(-1 + z)*z) - 
       ((-12 + 36*z + 3*z^2 + z^3)*H[0, 1, z])/(36*(-1 + z)*z) - 
       ((-2 + 6*z + 3*z^2 + z^3)*H[1, 0, z])/(6*(-1 + z)*z) + 
       ((6 - 10*z + 15*z^2 + 5*z^3)*H[1, 1, z])/(36*(-1 + z)*z) - 
       (28*(-1 + z)*Zeta[3])/27) + (124*(-1 + z)*Zeta[5])/15), 
 qE31tU -> (1 - z)/(6*eps^3) - (-6 - 19*z + 19*z^2 + 12*z*D0[1 - z])/
    (36*eps^2*z) + (5*Pi^2*(-6 - 19*z + 19*z^2 + 12*z*D0[1 - z]))/(216*z) - 
   (-372 - 686*z + 686*z^2 + 519*z*D0[1 - z] - 342*z*D1[1 - z] + 
     108*z*D2[1 - z])/(162*z) + ((-25 + 63*z)*H[0, z])/(18*(-1 + z)*z) + 
   (25*H[1, z])/(18*z) + ((5*Pi^2*(-1 + z))/36 - 
     (-75 - 173*z + 173*z^2 + 114*z*D0[1 - z] - 72*z*D1[1 - z])/(108*z) + 
     ((-1 + 3*z)*H[0, z])/(3*(-1 + z)*z) + H[1, z]/(3*z))/eps + 
   (2*(-1 + 3*z)*H[0, 0, z])/(3*(-1 + z)*z) + (2*(-1 + 3*z)*H[0, 1, z])/
    (3*(-1 + z)*z) + (2*(-1 + 3*z)*H[1, 0, z])/(3*(-1 + z)*z) + 
   (2*H[1, 1, z])/(3*z) + (7*(-1 + z)*Zeta[3])/9 + 
   eps*((-67*Pi^4*(-1 + z))/2160 - (-1587 - 2549*z + 2549*z^2 + 
       2058*z*D0[1 - z] - 1557*z*D1[1 - z] + 513*z*D2[1 - z] - 
       108*z*D3[1 - z])/(243*z) + ((-124 + 297*z)*H[0, z])/(27*(-1 + z)*z) + 
     (124*H[1, z])/(27*z) + 
     Pi^2*((5*(-75 - 173*z + 173*z^2 + 114*z*D0[1 - z] - 72*z*D1[1 - z]))/
        (648*z) - (5*(-1 + 3*z)*H[0, z])/(18*(-1 + z)*z) - 
       (5*H[1, z])/(18*z)) + ((-25 + 63*z)*H[0, 0, z])/(9*(-1 + z)*z) + 
     ((-25 + 63*z)*H[0, 1, z])/(9*(-1 + z)*z) + ((-25 + 63*z)*H[1, 0, z])/
      (9*(-1 + z)*z) + (25*H[1, 1, z])/(9*z) + (4*(-1 + 3*z)*H[0, 0, 0, z])/
      (3*(-1 + z)*z) + (4*(-1 + 3*z)*H[0, 0, 1, z])/(3*(-1 + z)*z) + 
     (4*(-1 + 3*z)*H[0, 1, 0, z])/(3*(-1 + z)*z) + 
     (4*(-1 + 3*z)*H[0, 1, 1, z])/(3*(-1 + z)*z) + 
     (4*(-1 + 3*z)*H[1, 0, 0, z])/(3*(-1 + z)*z) + 
     (4*(-1 + 3*z)*H[1, 0, 1, z])/(3*(-1 + z)*z) + 
     (4*(-1 + 3*z)*H[1, 1, 0, z])/(3*(-1 + z)*z) + (4*H[1, 1, 1, z])/(3*z) + 
     (7*(-6 - 19*z + 19*z^2 + 12*z*D0[1 - z])*Zeta[3])/(54*z)) + 
   eps^2*((-67*Pi^4*(-6 - 19*z + 19*z^2 + 12*z*D0[1 - z]))/(12960*z) - 
     (-12408 - 18220*z + 18220*z^2 + 15294*z*D0[1 - z] - 12348*z*D1[1 - z] + 
       4671*z*D2[1 - z] - 1026*z*D3[1 - z] + 162*z*D4[1 - z])/(729*z) + 
     (2*(-529 + 1215*z)*H[0, z])/(81*(-1 + z)*z) + (1058*H[1, z])/(81*z) + 
     (2*(-124 + 297*z)*H[0, 0, z])/(27*(-1 + z)*z) + 
     (2*(-124 + 297*z)*H[0, 1, z])/(27*(-1 + z)*z) + 
     (2*(-124 + 297*z)*H[1, 0, z])/(27*(-1 + z)*z) + 
     (248*H[1, 1, z])/(27*z) + (2*(-25 + 63*z)*H[0, 0, 0, z])/
      (9*(-1 + z)*z) + (2*(-25 + 63*z)*H[0, 0, 1, z])/(9*(-1 + z)*z) + 
     (2*(-25 + 63*z)*H[0, 1, 0, z])/(9*(-1 + z)*z) + 
     (2*(-25 + 63*z)*H[0, 1, 1, z])/(9*(-1 + z)*z) + 
     (2*(-25 + 63*z)*H[1, 0, 0, z])/(9*(-1 + z)*z) + 
     (2*(-25 + 63*z)*H[1, 0, 1, z])/(9*(-1 + z)*z) + 
     (2*(-25 + 63*z)*H[1, 1, 0, z])/(9*(-1 + z)*z) + 
     (50*H[1, 1, 1, z])/(9*z) + (8*(-1 + 3*z)*H[0, 0, 0, 0, z])/
      (3*(-1 + z)*z) + (8*(-1 + 3*z)*H[0, 0, 0, 1, z])/(3*(-1 + z)*z) + 
     (8*(-1 + 3*z)*H[0, 0, 1, 0, z])/(3*(-1 + z)*z) + 
     (8*(-1 + 3*z)*H[0, 0, 1, 1, z])/(3*(-1 + z)*z) + 
     (8*(-1 + 3*z)*H[0, 1, 0, 0, z])/(3*(-1 + z)*z) + 
     (8*(-1 + 3*z)*H[0, 1, 0, 1, z])/(3*(-1 + z)*z) + 
     (8*(-1 + 3*z)*H[0, 1, 1, 0, z])/(3*(-1 + z)*z) + 
     (8*(-1 + 3*z)*H[0, 1, 1, 1, z])/(3*(-1 + z)*z) + 
     (8*(-1 + 3*z)*H[1, 0, 0, 0, z])/(3*(-1 + z)*z) + 
     (8*(-1 + 3*z)*H[1, 0, 0, 1, z])/(3*(-1 + z)*z) + 
     (8*(-1 + 3*z)*H[1, 0, 1, 0, z])/(3*(-1 + z)*z) + 
     (8*(-1 + 3*z)*H[1, 0, 1, 1, z])/(3*(-1 + z)*z) + 
     (8*(-1 + 3*z)*H[1, 1, 0, 0, z])/(3*(-1 + z)*z) + 
     (8*(-1 + 3*z)*H[1, 1, 0, 1, z])/(3*(-1 + z)*z) + 
     (8*(-1 + 3*z)*H[1, 1, 1, 0, z])/(3*(-1 + z)*z) + 
     (8*H[1, 1, 1, 1, z])/(3*z) + 
     ((7*(-75 - 173*z + 173*z^2 + 114*z*D0[1 - z] - 72*z*D1[1 - z]))/
        (162*z) - (14*(-1 + 3*z)*H[0, z])/(9*(-1 + z)*z) - 
       (14*H[1, z])/(9*z))*Zeta[3] + 
     Pi^2*((5*(-372 - 686*z + 686*z^2 + 519*z*D0[1 - z] - 342*z*D1[1 - z] + 
          108*z*D2[1 - z]))/(972*z) - (5*(-25 + 63*z)*H[0, z])/
        (108*(-1 + z)*z) - (125*H[1, z])/(108*z) - (5*(-1 + 3*z)*H[0, 0, z])/
        (9*(-1 + z)*z) - (5*(-1 + 3*z)*H[0, 1, z])/(9*(-1 + z)*z) - 
       (5*(-1 + 3*z)*H[1, 0, z])/(9*(-1 + z)*z) - (5*H[1, 1, z])/(9*z) - 
       (35*(-1 + z)*Zeta[3])/54) + (31*(-1 + z)*Zeta[5])/15), 
 qE31hU -> (1 - z)/(9*eps^2) + (5*Pi^2*(-1 + z))/54 - 
   (-3 - 10*z + 10*z^2 + 6*z*D0[1 - z])/(27*eps*z) - 
   (-13 - 27*z + 27*z^2 + 20*z*D0[1 - z] - 12*z*D1[1 - z])/(27*z) + 
   (2*(-1 + 3*z)*H[0, z])/(9*(-1 + z)*z) + (2*H[1, z])/(9*z) + 
   eps*((5*Pi^2*(-3 - 10*z + 10*z^2 + 6*z*D0[1 - z]))/(162*z) - 
     (2*(-180 - 304*z + 304*z^2 + 243*z*D0[1 - z] - 180*z*D1[1 - z] + 
        54*z*D2[1 - z]))/(243*z) + (2*(-13 + 33*z)*H[0, z])/(27*(-1 + z)*z) + 
     (26*H[1, z])/(27*z) + (4*(-1 + 3*z)*H[0, 0, z])/(9*(-1 + z)*z) + 
     (4*(-1 + 3*z)*H[0, 1, z])/(9*(-1 + z)*z) + (4*(-1 + 3*z)*H[1, 0, z])/
      (9*(-1 + z)*z) + (4*H[1, 1, z])/(9*z) + (14*(-1 + z)*Zeta[3])/27) + 
   eps^2*((-67*Pi^4*(-1 + z))/3240 - 
     (4*(-726 - 1094*z + 1094*z^2 + 912*z*D0[1 - z] - 729*z*D1[1 - z] + 
        270*z*D2[1 - z] - 54*z*D3[1 - z]))/(729*z) + 
     (4*(-20 + 47*z)*H[0, z])/(27*(-1 + z)*z) + (80*H[1, z])/(27*z) + 
     Pi^2*((5*(-13 - 27*z + 27*z^2 + 20*z*D0[1 - z] - 12*z*D1[1 - z]))/
        (162*z) - (5*(-1 + 3*z)*H[0, z])/(27*(-1 + z)*z) - 
       (5*H[1, z])/(27*z)) + (4*(-13 + 33*z)*H[0, 0, z])/(27*(-1 + z)*z) + 
     (4*(-13 + 33*z)*H[0, 1, z])/(27*(-1 + z)*z) + 
     (4*(-13 + 33*z)*H[1, 0, z])/(27*(-1 + z)*z) + (52*H[1, 1, z])/(27*z) + 
     (8*(-1 + 3*z)*H[0, 0, 0, z])/(9*(-1 + z)*z) + 
     (8*(-1 + 3*z)*H[0, 0, 1, z])/(9*(-1 + z)*z) + 
     (8*(-1 + 3*z)*H[0, 1, 0, z])/(9*(-1 + z)*z) + 
     (8*(-1 + 3*z)*H[0, 1, 1, z])/(9*(-1 + z)*z) + 
     (8*(-1 + 3*z)*H[1, 0, 0, z])/(9*(-1 + z)*z) + 
     (8*(-1 + 3*z)*H[1, 0, 1, z])/(9*(-1 + z)*z) + 
     (8*(-1 + 3*z)*H[1, 1, 0, z])/(9*(-1 + z)*z) + (8*H[1, 1, 1, z])/(9*z) + 
     (14*(-3 - 10*z + 10*z^2 + 6*z*D0[1 - z])*Zeta[3])/(81*z)), 
 gA31Ux -> (-121 + 66*z - 64*z^2)/4 - (3*(1 - 2*z + 2*z^2))/(2*eps^3) + 
   ((-34 + 17*z - 16*z^2)*H[0, z])/2 + ((-40 + 33*z - 32*z^2)*H[1, z])/4 + 
   (-2 + 3*z - 3*z^2 - (5*(1 - 2*z + 2*z^2)*H[0, z])/2 - 
     (3*(1 - 2*z + 2*z^2)*H[1, z])/2)/eps^2 + 
   Pi^2*((5 - 4*z + 6*z^2)/6 + (23*(1 - 2*z + 2*z^2)*H[0, z])/12 + 
     (11*(1 - 2*z + 2*z^2)*H[1, z])/12) + (-6 + 4*z - 3*z^2)*H[0, 0, z] - 
   3*(1 - z + z^2)*H[0, 1, z] + (-3 + 4*z - 3*z^2)*H[1, 0, z] + 
   (-2 + 3*z - 3*z^2)*H[1, 1, z] + ((-40 + 33*z - 32*z^2)/4 + 
     (5*Pi^2*(1 - 2*z + 2*z^2))/6 - 3*(1 - z + z^2)*H[0, z] + 
     (-2 + 3*z - 3*z^2)*H[1, z] - 5*(1 - 2*z + 2*z^2)*H[0, 0, z] - 
     (5*(1 - 2*z + 2*z^2)*H[0, 1, z])/2 - 2*(1 - 2*z + 2*z^2)*H[1, 0, z] - 
     (3*(1 - 2*z + 2*z^2)*H[1, 1, z])/2)/eps - 10*(1 - 2*z + 2*z^2)*
    H[0, 0, 0, z] - 5*(1 - 2*z + 2*z^2)*H[0, 0, 1, z] - 
   3*(1 - 2*z + 2*z^2)*H[0, 1, 0, z] - (5*(1 - 2*z + 2*z^2)*H[0, 1, 1, z])/
    2 - 2*(1 - 2*z + 2*z^2)*H[1, 0, 0, z] - 2*(1 - 2*z + 2*z^2)*
    H[1, 0, 1, z] + (-1 + 2*z - 2*z^2)*H[1, 1, 0, z] - 
   (3*(1 - 2*z + 2*z^2)*H[1, 1, 1, z])/2 + (27*(1 - 2*z + 2*z^2)*Zeta[3])/2 + 
   eps*((-187 + 66*z - 64*z^2)/2 - (13*Pi^4*(1 - 2*z + 2*z^2))/80 + 
     ((-111 + 34*z - 32*z^2)*H[0, z])/2 + ((-121 + 66*z - 64*z^2)*H[1, z])/
      4 + (-34 + 11*z - 8*z^2)*H[0, 0, z] + 
     ((-34 + 17*z - 16*z^2)*H[0, 1, z])/2 + 
     ((-30 + 21*z - 16*z^2)*H[1, 0, z])/2 + 
     ((-40 + 33*z - 32*z^2)*H[1, 1, z])/4 + 
     Pi^2*((124 - 51*z + 64*z^2)/24 + ((13 - 7*z + 6*z^2)*H[0, z])/6 + 
       ((5 - 3*z + 6*z^2)*H[1, z])/6 + (23*(1 - 2*z + 2*z^2)*H[0, 0, z])/6 + 
       (9*(1 - 2*z + 2*z^2)*H[0, 1, z])/4 + (2*(1 - 2*z + 2*z^2)*H[1, 0, z])/
        3 + (13*(1 - 2*z + 2*z^2)*H[1, 1, z])/12) - 
     3*(4 - 2*z + z^2)*H[0, 0, 0, z] + (-6 + 4*z - 3*z^2)*H[0, 0, 1, z] + 
     (-4 + 4*z - 3*z^2)*H[0, 1, 0, z] - 3*(1 - z + z^2)*H[0, 1, 1, z] - 
     (-1 + z)*(-5 + 3*z)*H[1, 0, 0, z] + (-3 + 4*z - 3*z^2)*H[1, 0, 1, z] - 
     3*(-1 + z)^2*H[1, 1, 0, z] + (-2 + 3*z - 3*z^2)*H[1, 1, 1, z] - 
     20*(1 - 2*z + 2*z^2)*H[0, 0, 0, 0, z] - 10*(1 - 2*z + 2*z^2)*
      H[0, 0, 0, 1, z] - 6*(1 - 2*z + 2*z^2)*H[0, 0, 1, 0, z] - 
     5*(1 - 2*z + 2*z^2)*H[0, 0, 1, 1, z] - 3*(1 - 2*z + 2*z^2)*
      H[0, 1, 0, 1, z] + (1 - 2*z + 2*z^2)*H[0, 1, 1, 0, z] - 
     (5*(1 - 2*z + 2*z^2)*H[0, 1, 1, 1, z])/2 - 2*(1 - 2*z + 2*z^2)*
      H[1, 0, 0, 0, z] - 2*(1 - 2*z + 2*z^2)*H[1, 0, 0, 1, z] - 
     2*(1 - 2*z + 2*z^2)*H[1, 0, 1, 0, z] - 2*(1 - 2*z + 2*z^2)*
      H[1, 0, 1, 1, z] + 2*(1 - 2*z + 2*z^2)*H[1, 1, 0, 0, z] + 
     (-1 + 2*z - 2*z^2)*H[1, 1, 0, 1, z] + (1 - 2*z + 2*z^2)*
      H[1, 1, 1, 0, z] - (3*(1 - 2*z + 2*z^2)*H[1, 1, 1, 1, z])/2 + 
     ((49 - 45*z + 42*z^2)/3 + (77*(1 - 2*z + 2*z^2)*H[0, z])/3 + 
       8*(1 - 2*z + 2*z^2)*H[1, z])*Zeta[3]) + 
   eps^2*(-2*(143 - 33*z + 32*z^2) + (-177 + 34*z - 32*z^2)*H[0, z] + 
     ((-187 + 66*z - 64*z^2)*H[1, z])/2 + 
     Pi^4*((-66 - z + 24*z^2)/360 - (19*(1 - 2*z + 2*z^2)*H[0, z])/80 + 
       (19*(1 - 2*z + 2*z^2)*H[1, z])/144) + (-111 + 14*z - 16*z^2)*
      H[0, 0, z] + ((-111 + 34*z - 32*z^2)*H[0, 1, z])/2 + 
     ((-89 + 26*z - 32*z^2)*H[1, 0, z])/2 + 
     ((-121 + 66*z - 64*z^2)*H[1, 1, z])/4 - 4*(17 - 4*z + 2*z^2)*
      H[0, 0, 0, z] + (-34 + 11*z - 8*z^2)*H[0, 0, 1, z] + 
     (-24 + 11*z - 8*z^2)*H[0, 1, 0, z] + 
     ((-34 + 17*z - 16*z^2)*H[0, 1, 1, z])/2 + (-21 + 19*z - 8*z^2)*
      H[1, 0, 0, z] + ((-30 + 21*z - 16*z^2)*H[1, 0, 1, z])/2 + 
     ((-22 + 29*z - 16*z^2)*H[1, 1, 0, z])/2 + 
     ((-40 + 33*z - 32*z^2)*H[1, 1, 1, z])/4 + (-24 + 10*z - 3*z^2)*
      H[0, 0, 0, 0, z] - 3*(4 - 2*z + z^2)*H[0, 0, 0, 1, z] + 
     (-8 + 6*z - 3*z^2)*H[0, 0, 1, 0, z] + (-6 + 4*z - 3*z^2)*
      H[0, 0, 1, 1, z] + (-2 + 6*z - 3*z^2)*H[0, 1, 0, 0, z] + 
     (-4 + 4*z - 3*z^2)*H[0, 1, 0, 1, z] - z*(-4 + 3*z)*H[0, 1, 1, 0, z] - 
     3*(1 - z + z^2)*H[0, 1, 1, 1, z] + (-9 + 16*z - 3*z^2)*
      H[1, 0, 0, 0, z] - (-1 + z)*(-5 + 3*z)*H[1, 0, 0, 1, z] - 
     (-1 + z)*(-5 + 3*z)*H[1, 0, 1, 0, z] + (-3 + 4*z - 3*z^2)*
      H[1, 0, 1, 1, z] - (-5 + z)*(-1 + 3*z)*H[1, 1, 0, 0, z] - 
     3*(-1 + z)^2*H[1, 1, 0, 1, z] - (-3 + z)*(-1 + 3*z)*H[1, 1, 1, 0, z] + 
     (-2 + 3*z - 3*z^2)*H[1, 1, 1, 1, z] - 40*(1 - 2*z + 2*z^2)*
      H[0, 0, 0, 0, 0, z] - 20*(1 - 2*z + 2*z^2)*H[0, 0, 0, 0, 1, z] - 
     12*(1 - 2*z + 2*z^2)*H[0, 0, 0, 1, 0, z] - 10*(1 - 2*z + 2*z^2)*
      H[0, 0, 0, 1, 1, z] - 6*(1 - 2*z + 2*z^2)*H[0, 0, 1, 0, 1, z] + 
     2*(1 - 2*z + 2*z^2)*H[0, 0, 1, 1, 0, z] - 5*(1 - 2*z + 2*z^2)*
      H[0, 0, 1, 1, 1, z] + 6*(1 - 2*z + 2*z^2)*H[0, 1, 0, 0, 0, z] - 
     3*(1 - 2*z + 2*z^2)*H[0, 1, 0, 1, 1, z] + 16*(1 - 2*z + 2*z^2)*
      H[0, 1, 1, 0, 0, z] + (1 - 2*z + 2*z^2)*H[0, 1, 1, 0, 1, z] + 
     9*(1 - 2*z + 2*z^2)*H[0, 1, 1, 1, 0, z] - 
     (5*(1 - 2*z + 2*z^2)*H[0, 1, 1, 1, 1, z])/2 - 
     2*(1 - 2*z + 2*z^2)*H[1, 0, 0, 0, 0, z] - 2*(1 - 2*z + 2*z^2)*
      H[1, 0, 0, 0, 1, z] - 2*(1 - 2*z + 2*z^2)*H[1, 0, 0, 1, 0, z] - 
     2*(1 - 2*z + 2*z^2)*H[1, 0, 0, 1, 1, z] - 2*(1 - 2*z + 2*z^2)*
      H[1, 0, 1, 0, 0, z] - 2*(1 - 2*z + 2*z^2)*H[1, 0, 1, 0, 1, z] - 
     2*(1 - 2*z + 2*z^2)*H[1, 0, 1, 1, 0, z] - 2*(1 - 2*z + 2*z^2)*
      H[1, 0, 1, 1, 1, z] + 8*(1 - 2*z + 2*z^2)*H[1, 1, 0, 0, 0, z] + 
     2*(1 - 2*z + 2*z^2)*H[1, 1, 0, 0, 1, z] + 2*(1 - 2*z + 2*z^2)*
      H[1, 1, 0, 1, 0, z] + (-1 + 2*z - 2*z^2)*H[1, 1, 0, 1, 1, z] + 
     10*(1 - 2*z + 2*z^2)*H[1, 1, 1, 0, 0, z] + (1 - 2*z + 2*z^2)*
      H[1, 1, 1, 0, 1, z] + 5*(1 - 2*z + 2*z^2)*H[1, 1, 1, 1, 0, z] - 
     (3*(1 - 2*z + 2*z^2)*H[1, 1, 1, 1, 1, z])/2 + 
     ((526 - 249*z + 224*z^2)/6 + 2*(15 - 9*z + 7*z^2)*H[0, z] + 
       (2*(20 - 30*z + 21*z^2)*H[1, z])/3 + 
       (154*(1 - 2*z + 2*z^2)*H[0, 0, z])/3 + 
       (29*(1 - 2*z + 2*z^2)*H[0, 1, z])/3 + 
       (28*(1 - 2*z + 2*z^2)*H[1, 0, z])/3 + 3*(1 - 2*z + 2*z^2)*H[1, 1, z])*
      Zeta[3] + Pi^2*((431 - 166*z + 128*z^2)/24 + 
       ((142 - 39*z + 32*z^2)*H[0, z])/12 + ((132 - 43*z + 64*z^2)*H[1, z])/
        24 + ((13 - 5*z + 3*z^2)*H[0, 0, z])/3 + 
       ((15 - 7*z + 6*z^2)*H[0, 1, z])/6 + ((4 - 6*z + 3*z^2)*H[1, 0, z])/3 + 
       ((5 - z + 6*z^2)*H[1, 1, z])/6 + (23*(1 - 2*z + 2*z^2)*H[0, 0, 0, z])/
        3 + (9*(1 - 2*z + 2*z^2)*H[0, 0, 1, z])/2 + 
       ((1 - 2*z + 2*z^2)*H[0, 1, 0, z])/2 + 
       (35*(1 - 2*z + 2*z^2)*H[0, 1, 1, z])/12 + 
       (2*(1 - 2*z + 2*z^2)*H[1, 0, 0, z])/3 + 
       (2*(1 - 2*z + 2*z^2)*H[1, 0, 1, z])/3 + 
       ((-1 + 2*z - 2*z^2)*H[1, 1, 0, z])/6 + 
       (17*(1 - 2*z + 2*z^2)*H[1, 1, 1, z])/12 - 
       (443*(1 - 2*z + 2*z^2)*Zeta[3])/36) + (621*(1 - 2*z + 2*z^2)*Zeta[5])/
      10), gA31tU -> (-55 + 58*z - 64*z^2)/4 + (-1 + 2*z - 2*z^2)/eps^3 + 
   ((-18 + 15*z - 14*z^2)*H[0, z])/2 + ((-40 + 31*z - 28*z^2)*H[1, z])/4 + 
   ((-3*(1 - 2*z + 2*z^2))/2 - (3*(1 - 2*z + 2*z^2)*H[0, z])/2 - 
     (3*(1 - 2*z + 2*z^2)*H[1, z])/2)/eps^2 + 
   Pi^2*((5 - 8*z + 12*z^2)/12 + (13*(1 - 2*z + 2*z^2)*H[0, z])/12 + 
     ((17 - 34*z + 26*z^2)*H[1, z])/12) + (-4 + 4*z - 3*z^2)*H[0, 0, z] - 
   3*(1 - z + z^2)*H[0, 1, z] + (-4 + 4*z - 3*z^2)*H[1, 0, z] - 
   3*(1 - z + z^2)*H[1, 1, z] + ((-24 + 31*z - 32*z^2)/4 + 
     (5*Pi^2*(1 - 2*z + 2*z^2))/12 + (-2 + 3*z - 3*z^2)*H[0, z] + 
     (-2 + 3*z - 3*z^2)*H[1, z] - 3*(1 - 2*z + 2*z^2)*H[0, 0, z] - 
     (5*(1 - 2*z + 2*z^2)*H[0, 1, z])/2 - 3*(1 - 2*z + 2*z^2)*H[1, 0, z] - 
     (5*(1 - 2*z + 2*z^2)*H[1, 1, z])/2)/eps - 6*(1 - 2*z + 2*z^2)*
    H[0, 0, 0, z] - 5*(1 - 2*z + 2*z^2)*H[0, 0, 1, z] - 
   5*(1 - 2*z + 2*z^2)*H[0, 1, 0, z] - (9*(1 - 2*z + 2*z^2)*H[0, 1, 1, z])/
    2 + (-5 + 10*z - 12*z^2)*H[1, 0, 0, z] - 5*(1 - 2*z + 2*z^2)*
    H[1, 0, 1, z] - 2*(2 - 4*z + 5*z^2)*H[1, 1, 0, z] - 
   (9*(1 - 2*z + 2*z^2)*H[1, 1, 1, z])/2 + ((19 - 38*z + 50*z^2)*Zeta[3])/6 + 
   eps*((Pi^4*(-145 + 290*z - 186*z^2))/360 + (-67 + 52*z - 64*z^2)/2 + 
     ((-45 + 24*z - 22*z^2)*H[0, z])/2 + ((-95 + 50*z - 44*z^2)*H[1, z])/4 + 
     (-18 + 12*z - 5*z^2)*H[0, 0, z] + ((-34 + 15*z - 10*z^2)*H[0, 1, z])/2 - 
     (5*(8 - 5*z + 2*z^2)*H[1, 0, z])/2 + ((-72 + 31*z - 20*z^2)*H[1, 1, z])/
      4 + Pi^2*((68 - 21*z + 52*z^2)/24 + ((8 - 7*z + 6*z^2)*H[0, z])/6 + 
       ((4 - 7*z + 6*z^2)*H[1, z])/6 + (13*(1 - 2*z + 2*z^2)*H[0, 0, z])/6 + 
       ((39 - 78*z + 62*z^2)*H[0, 1, z])/12 + 
       ((6 - 12*z + 13*z^2)*H[1, 0, z])/3 + ((45 - 90*z + 62*z^2)*H[1, 1, z])/
        12) + (-8 + 6*z - 3*z^2)*H[0, 0, 0, z] + (-6 + 4*z - 3*z^2)*
      H[0, 0, 1, z] + (-6 + 4*z - 3*z^2)*H[0, 1, 0, z] + 
     (-5 + 3*z - 3*z^2)*H[0, 1, 1, z] + (-10 + 6*z - 3*z^2)*H[1, 0, 0, z] + 
     (-6 + 4*z - 3*z^2)*H[1, 0, 1, z] + (-8 + 4*z - 3*z^2)*H[1, 1, 0, z] + 
     (-5 + 3*z - 3*z^2)*H[1, 1, 1, z] - 12*(1 - 2*z + 2*z^2)*
      H[0, 0, 0, 0, z] - 10*(1 - 2*z + 2*z^2)*H[0, 0, 0, 1, z] - 
     10*(1 - 2*z + 2*z^2)*H[0, 0, 1, 0, z] - 9*(1 - 2*z + 2*z^2)*
      H[0, 0, 1, 1, z] - 2*(3 - 6*z + 8*z^2)*H[0, 1, 0, 0, z] - 
     9*(1 - 2*z + 2*z^2)*H[0, 1, 0, 1, z] + (-5 + 10*z - 14*z^2)*
      H[0, 1, 1, 0, z] - (17*(1 - 2*z + 2*z^2)*H[0, 1, 1, 1, z])/2 - 
     3*(3 - 6*z + 8*z^2)*H[1, 0, 0, 0, z] + (-9 + 18*z - 20*z^2)*
      H[1, 0, 0, 1, z] + (-9 + 18*z - 20*z^2)*H[1, 0, 1, 0, z] - 
     9*(1 - 2*z + 2*z^2)*H[1, 0, 1, 1, z] + (-1 + 2*z - 16*z^2)*
      H[1, 1, 0, 0, z] - 2*(4 - 8*z + 9*z^2)*H[1, 1, 0, 1, z] - 
     2*(1 - 2*z + 7*z^2)*H[1, 1, 1, 0, z] - 
     (17*(1 - 2*z + 2*z^2)*H[1, 1, 1, 1, z])/2 + 
     (8 - 13*z + 14*z^2 + (5 - 10*z + 14*z^2)*H[0, z] + 
       2*(2 - 4*z + 7*z^2)*H[1, z])*Zeta[3]) + 
   eps^2*(-81 + 45*z - 64*z^2 - 3*(19 - 5*z + 5*z^2)*H[0, z] + 
     ((-113 + 32*z - 30*z^2)*H[1, z])/2 + 
     Pi^4*((-97 + 206*z + 48*z^2)/720 + ((-517 + 1034*z - 618*z^2)*H[0, z])/
        720 + ((-157 + 314*z - 206*z^2)*H[1, z])/240) + 
     (-45 + 15*z - z^2)*H[0, 0, z] + ((-85 + 16*z - 2*z^2)*H[0, 1, z])/2 + 
     ((-95 + 32*z - 2*z^2)*H[1, 0, z])/2 + ((-175 + 34*z - 4*z^2)*H[1, 1, z])/
      4 + (-36 + 21*z - z^2)*H[0, 0, 0, z] + (-34 + 12*z - z^2)*
      H[0, 0, 1, z] + (-34 + 12*z - z^2)*H[0, 1, 0, z] + 
     ((-66 + 15*z - 2*z^2)*H[0, 1, 1, z])/2 + (-43 + 30*z - z^2)*
      H[1, 0, 0, z] - ((-8 + z)*(-9 + 2*z)*H[1, 0, 1, z])/2 + 
     ((-78 + 41*z - 2*z^2)*H[1, 1, 0, z])/2 + 
     ((-136 + 31*z - 4*z^2)*H[1, 1, 1, z])/4 + (-16 + 10*z - 3*z^2)*
      H[0, 0, 0, 0, z] - 3*(4 - 2*z + z^2)*H[0, 0, 0, 1, z] - 
     3*(4 - 2*z + z^2)*H[0, 0, 1, 0, z] + (-10 + 4*z - 3*z^2)*
      H[0, 0, 1, 1, z] + (-12 + 2*z - 3*z^2)*H[0, 1, 0, 0, z] + 
     (-10 + 4*z - 3*z^2)*H[0, 1, 0, 1, z] + (-10 - 3*z^2)*H[0, 1, 1, 0, z] - 
     3*(3 - z + z^2)*H[0, 1, 1, 1, z] + (-22 + 10*z - 3*z^2)*
      H[1, 0, 0, 0, z] + (-14 + 6*z - 3*z^2)*H[1, 0, 0, 1, z] + 
     (-14 + 6*z - 3*z^2)*H[1, 0, 1, 0, z] + (-10 + 4*z - 3*z^2)*
      H[1, 0, 1, 1, z] + (-22 + 2*z - 3*z^2)*H[1, 1, 0, 0, z] + 
     (-12 + 4*z - 3*z^2)*H[1, 1, 0, 1, z] + (-16 - 3*z^2)*H[1, 1, 1, 0, z] - 
     3*(3 - z + z^2)*H[1, 1, 1, 1, z] - 24*(1 - 2*z + 2*z^2)*
      H[0, 0, 0, 0, 0, z] - 20*(1 - 2*z + 2*z^2)*H[0, 0, 0, 0, 1, z] - 
     20*(1 - 2*z + 2*z^2)*H[0, 0, 0, 1, 0, z] - 18*(1 - 2*z + 2*z^2)*
      H[0, 0, 0, 1, 1, z] - 4*(3 - 6*z + 8*z^2)*H[0, 0, 1, 0, 0, z] - 
     18*(1 - 2*z + 2*z^2)*H[0, 0, 1, 0, 1, z] - 2*(5 - 10*z + 14*z^2)*
      H[0, 0, 1, 1, 0, z] - 17*(1 - 2*z + 2*z^2)*H[0, 0, 1, 1, 1, z] - 
     4*(2 - 4*z + 7*z^2)*H[0, 1, 0, 0, 0, z] - 2*(7 - 14*z + 16*z^2)*
      H[0, 1, 0, 0, 1, z] - 2*(7 - 14*z + 16*z^2)*H[0, 1, 0, 1, 0, z] - 
     17*(1 - 2*z + 2*z^2)*H[0, 1, 0, 1, 1, z] - 2*(-5 + 10*z + 4*z^2)*
      H[0, 1, 1, 0, 0, z] + (-13 + 26*z - 30*z^2)*H[0, 1, 1, 0, 1, z] + 
     (3 - 6*z - 14*z^2)*H[0, 1, 1, 1, 0, z] - 
     (33*(1 - 2*z + 2*z^2)*H[0, 1, 1, 1, 1, z])/2 + 
     (-17 + 34*z - 48*z^2)*H[1, 0, 0, 0, 0, z] + (-17 + 34*z - 40*z^2)*
      H[1, 0, 0, 0, 1, z] + (-17 + 34*z - 40*z^2)*H[1, 0, 0, 1, 0, z] + 
     (-17 + 34*z - 36*z^2)*H[1, 0, 0, 1, 1, z] + (-9 + 18*z - 32*z^2)*
      H[1, 0, 1, 0, 0, z] + (-17 + 34*z - 36*z^2)*H[1, 0, 1, 0, 1, z] + 
     (-9 + 18*z - 28*z^2)*H[1, 0, 1, 1, 0, z] - 17*(1 - 2*z + 2*z^2)*
      H[1, 0, 1, 1, 1, z] + (5 - 10*z - 28*z^2)*H[1, 1, 0, 0, 0, z] + 
     (-9 + 18*z - 32*z^2)*H[1, 1, 0, 0, 1, z] + (-9 + 18*z - 32*z^2)*
      H[1, 1, 0, 1, 0, z] - 2*(8 - 16*z + 17*z^2)*H[1, 1, 0, 1, 1, z] + 
     (23 - 46*z - 8*z^2)*H[1, 1, 1, 0, 0, z] - 10*(1 - 2*z + 3*z^2)*
      H[1, 1, 1, 0, 1, z] - 2*(-5 + 10*z + 7*z^2)*H[1, 1, 1, 1, 0, z] - 
     (33*(1 - 2*z + 2*z^2)*H[1, 1, 1, 1, 1, z])/2 + 
     ((144 - 229*z + 224*z^2)/6 + (2*(20 - 21*z + 21*z^2)*H[0, z])/3 + 
       (2*(23 - 21*z + 21*z^2)*H[1, z])/3 + 2*(5 - 10*z + 14*z^2)*
        H[0, 0, z] + ((5 - 10*z + 46*z^2)*H[0, 1, z])/3 + 
       2*(3 - 6*z + 14*z^2)*H[1, 0, z] + ((-13 + 26*z + 46*z^2)*H[1, 1, z])/
        3)*Zeta[3] + Pi^2*((185 - 26*z + 68*z^2)/24 + 
       ((86 - 39*z + 16*z^2)*H[0, z])/12 + ((160 - 17*z + 32*z^2)*H[1, z])/
        24 + ((8 - 5*z + 3*z^2)*H[0, 0, z])/3 + 
       ((13 - 15*z + 6*z^2)*H[0, 1, z])/6 + ((9 - 5*z + 3*z^2)*H[1, 0, z])/
        3 + ((7 - 15*z + 6*z^2)*H[1, 1, z])/6 + 
       (13*(1 - 2*z + 2*z^2)*H[0, 0, 0, z])/3 + 
       ((39 - 78*z + 62*z^2)*H[0, 0, 1, z])/6 + 
       ((19 - 38*z + 42*z^2)*H[0, 1, 0, z])/6 + 
       ((99 - 198*z + 142*z^2)*H[0, 1, 1, z])/12 + 
       ((11 - 22*z + 26*z^2)*H[1, 0, 0, z])/3 + 
       ((19 - 38*z + 31*z^2)*H[1, 0, 1, z])/3 + 
       ((13 - 26*z + 42*z^2)*H[1, 1, 0, z])/6 + 
       ((109 - 218*z + 142*z^2)*H[1, 1, 1, z])/12 + 
       ((-181 + 362*z - 278*z^2)*Zeta[3])/36) + 
     ((-441 + 882*z - 242*z^2)*Zeta[5])/10), 
 gD31Ux -> (9*(-1 + z))/(4*eps^4) - (7*Pi^4*(-1 + z))/480 - 
   (5*(-4 + 13*z - 11*z^2 + 8*z^3 - 4*z*D0[1 - z]))/(8*eps^3*z) - 
   (-690 + 1842*z - 1415*z^2 + 144*z^3 - 684*z*D0[1 - z] + 360*z*D1[1 - z] - 
     81*z*D2[1 - z] + 36*z*D3[1 - z])/(36*z) + 
   ((-81 + 36*z - 37*z^2 + z^3)*H[0, z])/(6*(-1 + z)*z) + 
   ((120 - 48*z + z^2)*H[1, z])/(12*z) + 
   ((-23*Pi^2*(-1 + z))/24 + (18 - 31*z + 41*z^2 + 18*z*D0[1 - z] - 
       24*z*D1[1 - z])/(8*z) - (2*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[0, z])/
      ((-1 + z)*z) - (3*(-1 + 2*z)*(2 - z + 2*z^2)*H[1, z])/(2*z))/eps^2 + 
   Pi^2*(-1/48*(-90 + 193*z - 212*z^2 + 121*z^3 - 54*z*D0[1 - z] + 
        54*z^2*D0[1 - z] + 88*z*D1[1 - z] - 88*z^2*D1[1 - z])/((-1 + z)*z) + 
     (3*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[0, z])/(2*(-1 + z)*z) + 
     ((12 - 41*z + 54*z^2 - 48*z^3 + 24*z^4)*H[1, z])/(6*(-1 + z)*z)) + 
   ((-9 - 7*z + 4*z^2)*H[0, 0, z])/((-1 + z)*z) + 
   ((-12 - 5*z + 5*z^2)*H[0, 1, z])/(2*(-1 + z)*z) + 
   ((-9 - 11*z + 5*z^2)*H[1, 0, z])/(2*(-1 + z)*z) + 
   ((9 + 4*z)*H[1, 1, z])/(2*z) - (8*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*
     H[0, 0, 0, z])/((-1 + z)*z) - (5*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*
     H[0, 0, 1, z])/((-1 + z)*z) - (4*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*
     H[0, 1, 0, z])/((-1 + z)*z) - (7*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*
     H[0, 1, 1, z])/(2*(-1 + z)*z) - (4*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*
     H[1, 0, 0, z])/((-1 + z)*z) - (7*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*
     H[1, 0, 1, z])/(2*(-1 + z)*z) - (3*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*
     H[1, 1, 0, z])/((-1 + z)*z) - (3*(-1 + 2*z)*(2 - z + 2*z^2)*
     H[1, 1, 1, z])/z + ((212 - 835*z + 1164*z^2 - 953*z^3 + 424*z^4 + 
      200*z*D0[1 - z] - 200*z^2*D0[1 - z])*Zeta[3])/(12*(-1 + z)*z) + 
   ((Pi^2*(-20 + 63*z - 53*z^2 + 40*z^3 - 20*z*D0[1 - z]))/(16*z) + 
     (81 - 204*z + 169*z^2 + 81*z*D0[1 - z] - 36*z*D1[1 - z] + 
       24*z*D2[1 - z])/(12*z) + ((-9 - 4*z + 4*z^2)*H[0, z])/(2*(-1 + z)*z) + 
     (3*(2 + z)*H[1, z])/(2*z) - (4*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*
       H[0, 0, z])/((-1 + z)*z) - (5*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*
       H[0, 1, z])/(2*(-1 + z)*z) - (5*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*
       H[1, 0, z])/(2*(-1 + z)*z) - (2*(-1 + 2*z)*(2 - z + 2*z^2)*H[1, 1, z])/
      z - 13*(-1 + z)*Zeta[3])/eps + 
   eps*(-1/2880*(Pi^4*(1212 - 3179*z + 5664*z^2 - 4953*z^3 + 2424*z^4 + 
         44*z*D0[1 - z] - 44*z^2*D0[1 - z]))/((-1 + z)*z) - 
     (-10347 + 27474*z - 20906*z^2 + 2592*z^3 - 10476*z*D0[1 - z] + 
       6264*z*D1[1 - z] - 1782*z*D2[1 - z] + 270*z*D3[1 - z] - 
       90*z*D4[1 - z])/(216*z) - ((618 - 399*z + 512*z^2 - 155*z^3 + 72*z^4)*
       H[0, z])/(18*(-1 + z)*z) - ((-1050 + 762*z - 155*z^2 + 144*z^3)*
       H[1, z])/(36*z) - ((162 - 6*z + 29*z^2 + 37*z^3)*H[0, 0, z])/
      (6*(-1 + z)*z) + ((-120 + 48*z - 49*z^2 + z^3)*H[0, 1, z])/
      (6*(-1 + z)*z) - ((81 + 36*z - 14*z^2 + 38*z^3)*H[1, 0, z])/
      (6*(-1 + z)*z) + ((198 - 72*z + z^2)*H[1, 1, z])/(12*z) + 
     ((-18 - 17*z + 8*z^2)*H[0, 0, 0, z])/((-1 + z)*z) + 
     ((-12 - 8*z + 5*z^2)*H[0, 0, 1, z])/((-1 + z)*z) + 
     ((-9 - 7*z + 4*z^2)*H[0, 1, 0, z])/((-1 + z)*z) + 
     ((-18 - 7*z + 7*z^2)*H[0, 1, 1, z])/(2*(-1 + z)*z) + 
     ((-9 - 38*z + 8*z^2)*H[1, 0, 0, z])/(2*(-1 + z)*z) + 
     ((-15 - 13*z + 7*z^2)*H[1, 0, 1, z])/(2*(-1 + z)*z) + 
     (3*(-3 - 8*z + 2*z^2)*H[1, 1, 0, z])/(2*(-1 + z)*z) + 
     (3*(5 + 2*z)*H[1, 1, 1, z])/(2*z) - 
     (16*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*z) - 
     (10*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[0, 0, 0, 1, z])/((-1 + z)*z) - 
     (8*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[0, 0, 1, 0, z])/((-1 + z)*z) - 
     (7*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[0, 0, 1, 1, z])/((-1 + z)*z) - 
     (4*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[0, 1, 0, 0, z])/((-1 + z)*z) - 
     (6*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[0, 1, 0, 1, z])/((-1 + z)*z) - 
     (3*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[0, 1, 1, 0, z])/((-1 + z)*z) - 
     (11*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[0, 1, 1, 1, z])/(2*(-1 + z)*z) - 
     (7*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[1, 0, 0, 0, z])/((-1 + z)*z) - 
     (6*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[1, 0, 0, 1, z])/((-1 + z)*z) - 
     (6*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[1, 0, 1, 0, z])/((-1 + z)*z) - 
     (11*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[1, 0, 1, 1, z])/(2*(-1 + z)*z) - 
     (3*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[1, 1, 0, 0, z])/((-1 + z)*z) - 
     (5*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[1, 1, 0, 1, z])/((-1 + z)*z) - 
     (3*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[1, 1, 1, 0, z])/((-1 + z)*z) - 
     (5*(-1 + 2*z)*(2 - z + 2*z^2)*H[1, 1, 1, 1, z])/z + 
     (-1/12*(-234 + 271*z - 468*z^2 + 287*z^3 - 126*z*D0[1 - z] + 
          126*z^2*D0[1 - z] + 288*z*D1[1 - z] - 288*z^2*D1[1 - z])/
         ((-1 + z)*z) + (49*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[0, z])/
        (3*(-1 + z)*z) + (3*(10 - 41*z + 45*z^2 - 40*z^3 + 20*z^4)*H[1, z])/
        (2*(-1 + z)*z))*Zeta[3] + 
     Pi^2*(-1/24*(-159 + 421*z - 473*z^2 + 225*z^3 - 93*z*D0[1 - z] + 
          93*z^2*D0[1 - z] + 42*z*D1[1 - z] - 42*z^2*D1[1 - z] - 
          36*z*D2[1 - z] + 36*z^2*D2[1 - z])/((-1 + z)*z) - 
       ((-15 - 8*z + 6*z^2)*H[0, z])/(4*(-1 + z)*z) - 
       ((-11 + 9*z + 4*z^2)*H[1, z])/(4*(-1 + z)*z) + 
       (3*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[0, 0, z])/((-1 + z)*z) + 
       (29*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[0, 1, z])/(12*(-1 + z)*z) + 
       (17*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[1, 0, z])/(12*(-1 + z)*z) + 
       ((22 - 73*z + 99*z^2 - 88*z^3 + 44*z^4)*H[1, 1, z])/(6*(-1 + z)*z) + 
       (115*(-1 + z)*Zeta[3])/18) - (232*(-1 + z)*Zeta[5])/5) + 
   eps^2*((53*Pi^6*(-1 + z))/36288 - (-735735 + 1883280*z - 1450060*z^2 + 
       181440*z^3 - 764640*z*D0[1 - z] + 489240*z*D1[1 - z] - 
       158760*z*D2[1 - z] + 31860*z*D3[1 - z] - 3645*z*D4[1 - z] + 
       972*z*D5[1 - z])/(6480*z) - 
     ((9051 - 5691*z + 7448*z^2 - 2438*z^3 + 1080*z^4)*H[0, z])/
      (108*(-1 + z)*z) - ((-16179 + 13002*z - 2546*z^2 + 2160*z^3)*H[1, z])/
      (216*z) + Pi^4*((-1014 - 205*z - 688*z^2 + 647*z^3 - 306*z*D0[1 - z] + 
         306*z^2*D0[1 - z] + 216*z*D1[1 - z] - 216*z^2*D1[1 - z])/
        (2880*(-1 + z)*z) - ((2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[0, z])/
        (3*(-1 + z)*z) - ((214 - 589*z + 963*z^2 - 856*z^3 + 428*z^4)*
         H[1, z])/(720*(-1 + z)*z)) - 
     ((1236 - 195*z + 538*z^2 + 212*z^3 + 72*z^4)*H[0, 0, z])/
      (18*(-1 + z)*z) - ((978 - 579*z + 692*z^2 - 155*z^3 + 72*z^4)*
       H[0, 1, z])/(18*(-1 + z)*z) - 
     ((582 + 96*z + 161*z^2 + 223*z^3 + 72*z^4)*H[1, 0, z])/(18*(-1 + z)*z) - 
     ((-1770 + 1122*z - 155*z^2 + 144*z^3)*H[1, 1, z])/(36*z) - 
     ((324 + 54*z + 13*z^2 + 113*z^3)*H[0, 0, 0, z])/(6*(-1 + z)*z) - 
     ((240 - 30*z + 53*z^2 + 37*z^3)*H[0, 0, 1, z])/(6*(-1 + z)*z) - 
     ((162 + 6*z + 17*z^2 + 37*z^3)*H[0, 1, 0, z])/(6*(-1 + z)*z) + 
     ((-198 + 72*z - 73*z^2 + z^3)*H[0, 1, 1, z])/(6*(-1 + z)*z) - 
     ((45 + 327*z - 226*z^2 + 199*z^3)*H[1, 0, 0, z])/(6*(-1 + z)*z) - 
     ((159 + 12*z + 10*z^2 + 38*z^3)*H[1, 0, 1, z])/(6*(-1 + z)*z) - 
     ((81 + 183*z - 125*z^2 + 122*z^3)*H[1, 1, 0, z])/(6*(-1 + z)*z) + 
     ((354 - 120*z + z^2)*H[1, 1, 1, z])/(12*z) + 
     ((-36 - 37*z + 16*z^2)*H[0, 0, 0, 0, z])/((-1 + z)*z) + 
     ((-24 - 19*z + 10*z^2)*H[0, 0, 0, 1, z])/((-1 + z)*z) + 
     ((-18 - 17*z + 8*z^2)*H[0, 0, 1, 0, z])/((-1 + z)*z) + 
     ((-18 - 10*z + 7*z^2)*H[0, 0, 1, 1, z])/((-1 + z)*z) + 
     ((-9 - 13*z + 4*z^2)*H[0, 1, 0, 0, z])/((-1 + z)*z) + 
     (3*(1 + z)*(-5 + 2*z)*H[0, 1, 0, 1, z])/((-1 + z)*z) + 
     (3*(-3 + z)*(1 + z)*H[0, 1, 1, 0, z])/((-1 + z)*z) + 
     ((-30 - 11*z + 11*z^2)*H[0, 1, 1, 1, z])/(2*(-1 + z)*z) + 
     ((-9 - 92*z + 14*z^2)*H[1, 0, 0, 0, z])/(2*(-1 + z)*z) + 
     (3*(-7 - 14*z + 4*z^2)*H[1, 0, 0, 1, z])/(2*(-1 + z)*z) + 
     (3*(-7 - 14*z + 4*z^2)*H[1, 0, 1, 0, z])/(2*(-1 + z)*z) + 
     ((-27 - 17*z + 11*z^2)*H[1, 0, 1, 1, z])/(2*(-1 + z)*z) + 
     (3*(1 - 28*z + 2*z^2)*H[1, 1, 0, 0, z])/(2*(-1 + z)*z) + 
     ((-21 - 28*z + 10*z^2)*H[1, 1, 0, 1, z])/(2*(-1 + z)*z) + 
     (3*(-3 - 16*z + 2*z^2)*H[1, 1, 1, 0, z])/(2*(-1 + z)*z) + 
     ((27 + 10*z)*H[1, 1, 1, 1, z])/(2*z) - 
     (32*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[0, 0, 0, 0, 0, z])/
      ((-1 + z)*z) - (20*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*
       H[0, 0, 0, 0, 1, z])/((-1 + z)*z) - 
     (16*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[0, 0, 0, 1, 0, z])/
      ((-1 + z)*z) - (14*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*
       H[0, 0, 0, 1, 1, z])/((-1 + z)*z) - 
     (8*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[0, 0, 1, 0, 0, z])/((-1 + z)*z) - 
     (12*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[0, 0, 1, 0, 1, z])/
      ((-1 + z)*z) - (6*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*
       H[0, 0, 1, 1, 0, z])/((-1 + z)*z) - 
     (11*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[0, 0, 1, 1, 1, z])/
      ((-1 + z)*z) - (4*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*
       H[0, 1, 0, 0, 0, z])/((-1 + z)*z) - 
     (8*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[0, 1, 0, 0, 1, z])/((-1 + z)*z) - 
     (8*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[0, 1, 0, 1, 0, z])/((-1 + z)*z) - 
     (10*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[0, 1, 0, 1, 1, z])/
      ((-1 + z)*z) + (6*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*
       H[0, 1, 1, 0, 0, z])/((-1 + z)*z) - 
     (7*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[0, 1, 1, 0, 1, z])/((-1 + z)*z) + 
     ((2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[0, 1, 1, 1, 0, z])/((-1 + z)*z) - 
     (19*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[0, 1, 1, 1, 1, z])/
      (2*(-1 + z)*z) - (13*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*
       H[1, 0, 0, 0, 0, z])/((-1 + z)*z) - 
     (11*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[1, 0, 0, 0, 1, z])/
      ((-1 + z)*z) - (11*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*
       H[1, 0, 0, 1, 0, z])/((-1 + z)*z) - 
     (10*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[1, 0, 0, 1, 1, z])/
      ((-1 + z)*z) - (9*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*
       H[1, 0, 1, 0, 0, z])/((-1 + z)*z) - 
     (10*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[1, 0, 1, 0, 1, z])/
      ((-1 + z)*z) - (8*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*
       H[1, 0, 1, 1, 0, z])/((-1 + z)*z) - 
     (19*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[1, 0, 1, 1, 1, z])/
      (2*(-1 + z)*z) - (3*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*
       H[1, 1, 0, 0, 0, z])/((-1 + z)*z) - 
     (7*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[1, 1, 0, 0, 1, z])/((-1 + z)*z) - 
     (7*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[1, 1, 0, 1, 0, z])/((-1 + z)*z) - 
     (9*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[1, 1, 0, 1, 1, z])/((-1 + z)*z) + 
     (3*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[1, 1, 1, 0, 0, z])/((-1 + z)*z) - 
     (7*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[1, 1, 1, 0, 1, z])/((-1 + z)*z) - 
     ((2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[1, 1, 1, 1, 0, z])/((-1 + z)*z) - 
     (9*(-1 + 2*z)*(2 - z + 2*z^2)*H[1, 1, 1, 1, 1, z])/z + 
     (-1/18*(-1053 + 2040*z - 2707*z^2 + 1054*z^3 - 567*z*D0[1 - z] + 
          567*z^2*D0[1 - z] + 252*z*D1[1 - z] - 252*z^2*D1[1 - z] - 
          348*z*D2[1 - z] + 348*z^2*D2[1 - z])/((-1 + z)*z) - 
       ((-117 - 85*z + 49*z^2)*H[0, z])/(3*(-1 + z)*z) - 
       ((2 + 3*z)*(-11 + 5*z)*H[1, z])/(2*(-1 + z)*z) + 
       (98*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[0, 0, z])/(3*(-1 + z)*z) + 
       (26*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[0, 1, z])/(3*(-1 + z)*z) + 
       (35*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[1, 0, z])/(3*(-1 + z)*z) + 
       (4*(8 - 49*z + 36*z^2 - 32*z^3 + 16*z^4)*H[1, 1, z])/(3*(-1 + z)*z))*
      Zeta[3] + (101*(-1 + z)*Zeta[3]^2)/3 + 
     Pi^2*((1410 - 3624*z + 4067*z^2 - 2033*z^3 + 96*z^4 + 816*z*D0[1 - z] - 
         816*z^2*D0[1 - z] - 474*z*D1[1 - z] + 474*z^2*D1[1 - z] + 
         108*z*D2[1 - z] - 108*z^2*D2[1 - z] - 64*z*D3[1 - z] + 
         64*z^2*D3[1 - z])/(72*(-1 + z)*z) + ((159 - 46*z + 54*z^2 + 12*z^3)*
         H[0, z])/(12*(-1 + z)*z) - ((-250 + 394*z - 203*z^2 + 87*z^3)*
         H[1, z])/(24*(-1 + z)*z) - ((-15 - 10*z + 6*z^2)*H[0, 0, z])/
        (2*(-1 + z)*z) - ((-66 - 35*z + 29*z^2)*H[0, 1, z])/(12*(-1 + z)*z) - 
       ((-30 - 53*z + 17*z^2)*H[1, 0, z])/(12*(-1 + z)*z) - 
       ((-27 + 22*z + 11*z^2)*H[1, 1, z])/(6*(-1 + z)*z) + 
       (6*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[0, 0, 0, z])/((-1 + z)*z) + 
       (29*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[0, 0, 1, z])/(6*(-1 + z)*z) + 
       (2*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[0, 1, 0, z])/((-1 + z)*z) + 
       (53*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[0, 1, 1, z])/(12*(-1 + z)*z) + 
       (5*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[1, 0, 0, z])/(2*(-1 + z)*z) + 
       (35*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[1, 0, 1, z])/(12*(-1 + z)*z) + 
       (5*(2 - 3*z + 2*z^2)*(1 - z + 2*z^2)*H[1, 1, 0, z])/(3*(-1 + z)*z) + 
       ((22 - 71*z + 99*z^2 - 88*z^3 + 44*z^4)*H[1, 1, 1, z])/
        (3*(-1 + z)*z) - ((388 - 1293*z + 1928*z^2 - 1643*z^3 + 776*z^4 + 
          232*z*D0[1 - z] - 232*z^2*D0[1 - z])*Zeta[3])/(24*(-1 + z)*z)) + 
     ((200 - 865*z + 1086*z^2 - 893*z^3 + 400*z^4 + 272*z*D0[1 - z] - 
        272*z^2*D0[1 - z])*Zeta[5])/(4*(-1 + z)*z)), 
 gD31hU -> -1/12*z/eps - (3 - 3*z + 7*z^2)/(18*z) - (z*H[0, z])/6 - 
   (z*H[1, z])/12 + eps*((Pi^2*z)/24 - (231 - 186*z + 254*z^2)/(216*z) - 
     ((3 - 3*z + 7*z^2)*H[0, z])/(9*z) - ((3 - 3*z + 7*z^2)*H[1, z])/(18*z) - 
     (z*H[0, 0, z])/3 - (z*H[0, 1, z])/6 - (z*H[1, 0, z])/6 - 
     (z*H[1, 1, z])/12) + eps^2*(-1/1296*(5973 - 3876*z + 3824*z^2)/z - 
     ((231 - 186*z + 254*z^2)*H[0, z])/(108*z) - 
     ((231 - 186*z + 254*z^2)*H[1, z])/(216*z) + 
     Pi^2*((3 - 3*z + 7*z^2)/(36*z) + (z*H[0, z])/12 + (z*H[1, z])/24) - 
     (2*(3 - 3*z + 7*z^2)*H[0, 0, z])/(9*z) - ((3 - 3*z + 7*z^2)*H[0, 1, z])/
      (9*z) - ((3 - 3*z + 7*z^2)*H[1, 0, z])/(9*z) - 
     ((3 - 3*z + 7*z^2)*H[1, 1, z])/(18*z) - (2*z*H[0, 0, 0, z])/3 - 
     (z*H[0, 0, 1, z])/3 - (z*H[0, 1, 0, z])/3 - (z*H[0, 1, 1, z])/6 - 
     (z*H[1, 0, 0, z])/3 - (z*H[1, 0, 1, z])/6 - (z*H[1, 1, 0, z])/6 - 
     (z*H[1, 1, 1, z])/12 + (13*z*Zeta[3])/18), 
 gF31Ux -> (9*(-1 + z))/(2*eps^4) - (7*Pi^4*(-1 + z))/240 - 
   (5*(-12 + 35*z - 23*z^2 + 12*z^3 - 12*z*D0[1 - z]))/(12*eps^3*z) - 
   (-13470 + 34301*z - 26291*z^2 + 1296*z^3 - 13524*z*D0[1 - z] + 
     7236*z*D1[1 - z] - 1782*z*D2[1 - z] + 648*z*D3[1 - z])/(324*z) + 
   ((-268 + 96*z - 99*z^2 + 3*z^3)*H[0, z])/(9*(-1 + z)*z) + 
   ((134 - 48*z + z^2)*H[1, z])/(6*z) + 
   ((-23*Pi^2*(-1 + z))/12 + (33 - 67*z + 67*z^2 + 33*z*D0[1 - z] - 
       36*z*D1[1 - z])/(6*z) - (8*(1 - z + z^2)^2*H[0, z])/((-1 + z)*z) - 
     (6*(-1 + 2*z - z^2 + z^3)*H[1, z])/z)/eps^2 + 
   Pi^2*(-1/36*(-165 + 396*z - 426*z^2 + 217*z^3 - 99*z*D0[1 - z] + 
        99*z^2*D0[1 - z] + 132*z*D1[1 - z] - 132*z^2*D1[1 - z])/
       ((-1 + z)*z) + (6*(1 - z + z^2)^2*H[0, z])/((-1 + z)*z) + 
     ((12 - 35*z + 36*z^2 - 24*z^3 + 12*z^4)*H[1, z])/(3*(-1 + z)*z)) - 
   (2*(33 + 12*z - 3*z^2 + 2*z^3)*H[0, 0, z])/(3*(-1 + z)*z) - 
   (44*H[0, 1, z])/(3*(-1 + z)*z) - ((33 + 24*z - 6*z^2 + 4*z^3)*H[1, 0, z])/
    (3*(-1 + z)*z) + (11*H[1, 1, z])/z - (32*(1 - z + z^2)^2*H[0, 0, 0, z])/
    ((-1 + z)*z) - (20*(1 - z + z^2)^2*H[0, 0, 1, z])/((-1 + z)*z) - 
   (16*(1 - z + z^2)^2*H[0, 1, 0, z])/((-1 + z)*z) - 
   (14*(1 - z + z^2)^2*H[0, 1, 1, z])/((-1 + z)*z) - 
   (16*(1 - z + z^2)^2*H[1, 0, 0, z])/((-1 + z)*z) - 
   (14*(1 - z + z^2)^2*H[1, 0, 1, z])/((-1 + z)*z) - 
   (12*(1 - z + z^2)^2*H[1, 1, 0, z])/((-1 + z)*z) - 
   (12*(-1 + 2*z - z^2 + z^3)*H[1, 1, 1, z])/z + 
   ((636 - 2257*z + 2678*z^2 - 1657*z^3 + 636*z^4 + 600*z*D0[1 - z] - 
      600*z^2*D0[1 - z])*Zeta[3])/(18*(-1 + z)*z) + 
   ((Pi^2*(-180 + 503*z - 323*z^2 + 180*z^3 - 180*z*D0[1 - z]))/(72*z) + 
     (804 - 1963*z + 1648*z^2 + 804*z*D0[1 - z] - 396*z*D1[1 - z] + 
       216*z*D2[1 - z])/(54*z) - (11*H[0, z])/((-1 + z)*z) + 
     (22*H[1, z])/(3*z) - (16*(1 - z + z^2)^2*H[0, 0, z])/((-1 + z)*z) - 
     (10*(1 - z + z^2)^2*H[0, 1, z])/((-1 + z)*z) - 
     (10*(1 - z + z^2)^2*H[1, 0, z])/((-1 + z)*z) - 
     (8*(-1 + 2*z - z^2 + z^3)*H[1, 1, z])/z - 26*(-1 + z)*Zeta[3])/eps + 
   eps*(-1/4320*(Pi^4*(3636 - 7789*z + 11678*z^2 - 7657*z^3 + 3636*z^4 + 
         132*z*D0[1 - z] - 132*z^2*D0[1 - z]))/((-1 + z)*z) - 
     (-11065 + 27810*z - 21416*z^2 + 1296*z^3 - 11602*z*D0[1 - z] + 
       6968*z*D1[1 - z] - 2010*z*D2[1 - z] + 330*z*D3[1 - z] - 
       90*z*D4[1 - z])/(108*z) - ((2029 - 873*z + 1140*z^2 - 249*z^3 + 
        108*z^4)*H[0, z])/(27*(-1 + z)*z) - 
     ((-3475 + 2160*z - 249*z^2 + 216*z^3)*H[1, z])/(54*z) - 
     ((536 + 66*z - 15*z^2 + 150*z^3)*H[0, 0, z])/(9*(-1 + z)*z) + 
     ((-134 + 44*z - 45*z^2 + z^3)*H[0, 1, z])/(3*(-1 + z)*z) - 
     ((268 + 168*z - 120*z^2 + 153*z^3)*H[1, 0, z])/(9*(-1 + z)*z) + 
     ((670 - 216*z + 3*z^2)*H[1, 1, z])/(18*z) - 
     (2*(22 + 12*z - 3*z^2 + 2*z^3)*H[0, 0, 0, z])/((-1 + z)*z) - 
     (2*(44 + 12*z - 3*z^2 + 2*z^3)*H[0, 0, 1, z])/(3*(-1 + z)*z) - 
     (2*(33 + 12*z - 3*z^2 + 2*z^3)*H[0, 1, 0, z])/(3*(-1 + z)*z) - 
     (22*H[0, 1, 1, z])/((-1 + z)*z) - ((33 + 120*z - 30*z^2 + 20*z^3)*
       H[1, 0, 0, z])/(3*(-1 + z)*z) - ((55 + 24*z - 6*z^2 + 4*z^3)*
       H[1, 0, 1, z])/(3*(-1 + z)*z) - ((11 + 24*z - 6*z^2 + 4*z^3)*
       H[1, 1, 0, z])/((-1 + z)*z) + (55*H[1, 1, 1, z])/(3*z) - 
     (64*(1 - z + z^2)^2*H[0, 0, 0, 0, z])/((-1 + z)*z) - 
     (40*(1 - z + z^2)^2*H[0, 0, 0, 1, z])/((-1 + z)*z) - 
     (32*(1 - z + z^2)^2*H[0, 0, 1, 0, z])/((-1 + z)*z) - 
     (28*(1 - z + z^2)^2*H[0, 0, 1, 1, z])/((-1 + z)*z) - 
     (16*(1 - z + z^2)^2*H[0, 1, 0, 0, z])/((-1 + z)*z) - 
     (24*(1 - z + z^2)^2*H[0, 1, 0, 1, z])/((-1 + z)*z) - 
     (12*(1 - z + z^2)^2*H[0, 1, 1, 0, z])/((-1 + z)*z) - 
     (22*(1 - z + z^2)^2*H[0, 1, 1, 1, z])/((-1 + z)*z) - 
     (28*(1 - z + z^2)^2*H[1, 0, 0, 0, z])/((-1 + z)*z) - 
     (24*(1 - z + z^2)^2*H[1, 0, 0, 1, z])/((-1 + z)*z) - 
     (24*(1 - z + z^2)^2*H[1, 0, 1, 0, z])/((-1 + z)*z) - 
     (22*(1 - z + z^2)^2*H[1, 0, 1, 1, z])/((-1 + z)*z) - 
     (12*(1 - z + z^2)^2*H[1, 1, 0, 0, z])/((-1 + z)*z) - 
     (20*(1 - z + z^2)^2*H[1, 1, 0, 1, z])/((-1 + z)*z) - 
     (12*(1 - z + z^2)^2*H[1, 1, 1, 0, z])/((-1 + z)*z) - 
     (20*(-1 + 2*z - z^2 + z^3)*H[1, 1, 1, 1, z])/z + 
     (-1/9*(-429 + 628*z - 920*z^2 + 457*z^3 - 231*z*D0[1 - z] + 
          231*z^2*D0[1 - z] + 432*z*D1[1 - z] - 432*z^2*D1[1 - z])/
         ((-1 + z)*z) + (196*(1 - z + z^2)^2*H[0, z])/(3*(-1 + z)*z) + 
       (6*(5 - 18*z + 15*z^2 - 10*z^3 + 5*z^4)*H[1, z])/((-1 + z)*z))*
      Zeta[3] + Pi^2*(-1/324*(-4824 + 12653*z - 14449*z^2 + 7022*z^3 - 
          2814*z*D0[1 - z] + 2814*z^2*D0[1 - z] + 1386*z*D1[1 - z] - 
          1386*z^2*D1[1 - z] - 972*z*D2[1 - z] + 972*z^2*D2[1 - z])/
         ((-1 + z)*z) + ((165 + 24*z - 6*z^2 + 4*z^3)*H[0, z])/
        (18*(-1 + z)*z) - ((-121 + 149*z - 18*z^2 + 12*z^3)*H[1, z])/
        (18*(-1 + z)*z) + (12*(1 - z + z^2)^2*H[0, 0, z])/((-1 + z)*z) + 
       (29*(1 - z + z^2)^2*H[0, 1, z])/(3*(-1 + z)*z) + 
       (17*(1 - z + z^2)^2*H[1, 0, z])/(3*(-1 + z)*z) + 
       (2*(11 - 31*z + 33*z^2 - 22*z^3 + 11*z^4)*H[1, 1, z])/(3*(-1 + z)*z) + 
       (115*(-1 + z)*Zeta[3])/9) - (464*(-1 + z)*Zeta[5])/5) + 
   eps^2*((53*Pi^6*(-1 + z))/18144 - (-6957435 + 16434460*z - 13484800*z^2 + 
       816480*z^3 - 7669560*z*D0[1 - z] + 4934160*z*D1[1 - z] - 
       1604880*z*D2[1 - z] + 325620*z*D3[1 - z] - 40095*z*D4[1 - z] + 
       8748*z*D5[1 - z])/(29160*z) - 
     ((9769 - 2923*z + 4470*z^2 - 1250*z^3 + 540*z^4)*H[0, z])/
      (54*(-1 + z)*z) - ((-53213 + 35604*z - 3750*z^2 + 3240*z^3)*H[1, z])/
      (324*z) + Pi^4*((-1859 + 596*z - 2002*z^2 + 955*z^3 - 561*z*D0[1 - z] + 
         561*z^2*D0[1 - z] + 324*z*D1[1 - z] - 324*z^2*D1[1 - z])/
        (2160*(-1 + z)*z) - (4*(1 - z + z^2)^2*H[0, z])/(3*(-1 + z)*z) - 
       ((107 - 241*z + 321*z^2 - 214*z^3 + 107*z^4)*H[1, z])/
        (180*(-1 + z)*z)) - (2*(2029 + 294*z + 162*z^2 + 581*z^3 + 54*z^4)*
       H[0, 0, z])/(27*(-1 + z)*z) - 
     ((3259 - 1449*z + 1716*z^2 - 249*z^3 + 108*z^4)*H[0, 1, z])/
      (27*(-1 + z)*z) - ((1859 + 993*z - 357*z^2 + 1195*z^3 + 108*z^4)*
       H[1, 0, z])/(27*(-1 + z)*z) - ((-5935 + 3312*z - 249*z^2 + 216*z^3)*
       H[1, 1, z])/(54*z) - ((1072 + 390*z - 243*z^2 + 456*z^3)*
       H[0, 0, 0, z])/(9*(-1 + z)*z) - ((268 - 2*z + 19*z^2 + 50*z^3)*
       H[0, 0, 1, z])/(3*(-1 + z)*z) - ((536 + 102*z - 51*z^2 + 150*z^3)*
       H[0, 1, 0, z])/(9*(-1 + z)*z) + ((-670 + 204*z - 207*z^2 + 3*z^3)*
       H[0, 1, 1, z])/(9*(-1 + z)*z) - ((134 + 1248*z - 1017*z^2 + 774*z^3)*
       H[1, 0, 0, z])/(9*(-1 + z)*z) - ((536 + 96*z - 48*z^2 + 153*z^3)*
       H[1, 0, 1, z])/(9*(-1 + z)*z) - ((268 + 696*z - 558*z^2 + 465*z^3)*
       H[1, 1, 0, z])/(9*(-1 + z)*z) + ((402 - 120*z + z^2)*H[1, 1, 1, z])/
      (6*z) - (2*(132 + 84*z - 21*z^2 + 14*z^3)*H[0, 0, 0, 0, z])/
      (3*(-1 + z)*z) - (2*(88 + 36*z - 9*z^2 + 6*z^3)*H[0, 0, 0, 1, z])/
      (3*(-1 + z)*z) - (2*(22 + 12*z - 3*z^2 + 2*z^3)*H[0, 0, 1, 0, z])/
      ((-1 + z)*z) - (2*(66 + 12*z - 3*z^2 + 2*z^3)*H[0, 0, 1, 1, z])/
      (3*(-1 + z)*z) - (2*(11 + 12*z - 3*z^2 + 2*z^3)*H[0, 1, 0, 0, z])/
      ((-1 + z)*z) - (2*(55 + 12*z - 3*z^2 + 2*z^3)*H[0, 1, 0, 1, z])/
      (3*(-1 + z)*z) - (2*(33 + 12*z - 3*z^2 + 2*z^3)*H[0, 1, 1, 0, z])/
      (3*(-1 + z)*z) - (110*H[0, 1, 1, 1, z])/(3*(-1 + z)*z) - 
     ((33 + 312*z - 78*z^2 + 52*z^3)*H[1, 0, 0, 0, z])/(3*(-1 + z)*z) - 
     ((77 + 120*z - 30*z^2 + 20*z^3)*H[1, 0, 0, 1, z])/(3*(-1 + z)*z) - 
     ((77 + 120*z - 30*z^2 + 20*z^3)*H[1, 0, 1, 0, z])/(3*(-1 + z)*z) - 
     ((99 + 24*z - 6*z^2 + 4*z^3)*H[1, 0, 1, 1, z])/(3*(-1 + z)*z) - 
     ((-11 + 312*z - 78*z^2 + 52*z^3)*H[1, 1, 0, 0, z])/(3*(-1 + z)*z) - 
     ((77 + 72*z - 18*z^2 + 12*z^3)*H[1, 1, 0, 1, z])/(3*(-1 + z)*z) - 
     ((33 + 168*z - 42*z^2 + 28*z^3)*H[1, 1, 1, 0, z])/(3*(-1 + z)*z) + 
     (33*H[1, 1, 1, 1, z])/z - (128*(1 - z + z^2)^2*H[0, 0, 0, 0, 0, z])/
      ((-1 + z)*z) - (80*(1 - z + z^2)^2*H[0, 0, 0, 0, 1, z])/((-1 + z)*z) - 
     (64*(1 - z + z^2)^2*H[0, 0, 0, 1, 0, z])/((-1 + z)*z) - 
     (56*(1 - z + z^2)^2*H[0, 0, 0, 1, 1, z])/((-1 + z)*z) - 
     (32*(1 - z + z^2)^2*H[0, 0, 1, 0, 0, z])/((-1 + z)*z) - 
     (48*(1 - z + z^2)^2*H[0, 0, 1, 0, 1, z])/((-1 + z)*z) - 
     (24*(1 - z + z^2)^2*H[0, 0, 1, 1, 0, z])/((-1 + z)*z) - 
     (44*(1 - z + z^2)^2*H[0, 0, 1, 1, 1, z])/((-1 + z)*z) - 
     (16*(1 - z + z^2)^2*H[0, 1, 0, 0, 0, z])/((-1 + z)*z) - 
     (32*(1 - z + z^2)^2*H[0, 1, 0, 0, 1, z])/((-1 + z)*z) - 
     (32*(1 - z + z^2)^2*H[0, 1, 0, 1, 0, z])/((-1 + z)*z) - 
     (40*(1 - z + z^2)^2*H[0, 1, 0, 1, 1, z])/((-1 + z)*z) + 
     (24*(1 - z + z^2)^2*H[0, 1, 1, 0, 0, z])/((-1 + z)*z) - 
     (28*(1 - z + z^2)^2*H[0, 1, 1, 0, 1, z])/((-1 + z)*z) + 
     (4*(1 - z + z^2)^2*H[0, 1, 1, 1, 0, z])/((-1 + z)*z) - 
     (38*(1 - z + z^2)^2*H[0, 1, 1, 1, 1, z])/((-1 + z)*z) - 
     (52*(1 - z + z^2)^2*H[1, 0, 0, 0, 0, z])/((-1 + z)*z) - 
     (44*(1 - z + z^2)^2*H[1, 0, 0, 0, 1, z])/((-1 + z)*z) - 
     (44*(1 - z + z^2)^2*H[1, 0, 0, 1, 0, z])/((-1 + z)*z) - 
     (40*(1 - z + z^2)^2*H[1, 0, 0, 1, 1, z])/((-1 + z)*z) - 
     (36*(1 - z + z^2)^2*H[1, 0, 1, 0, 0, z])/((-1 + z)*z) - 
     (40*(1 - z + z^2)^2*H[1, 0, 1, 0, 1, z])/((-1 + z)*z) - 
     (32*(1 - z + z^2)^2*H[1, 0, 1, 1, 0, z])/((-1 + z)*z) - 
     (38*(1 - z + z^2)^2*H[1, 0, 1, 1, 1, z])/((-1 + z)*z) - 
     (12*(1 - z + z^2)^2*H[1, 1, 0, 0, 0, z])/((-1 + z)*z) - 
     (28*(1 - z + z^2)^2*H[1, 1, 0, 0, 1, z])/((-1 + z)*z) - 
     (28*(1 - z + z^2)^2*H[1, 1, 0, 1, 0, z])/((-1 + z)*z) - 
     (36*(1 - z + z^2)^2*H[1, 1, 0, 1, 1, z])/((-1 + z)*z) + 
     (12*(1 - z + z^2)^2*H[1, 1, 1, 0, 0, z])/((-1 + z)*z) - 
     (28*(1 - z + z^2)^2*H[1, 1, 1, 0, 1, z])/((-1 + z)*z) - 
     (4*(1 - z + z^2)^2*H[1, 1, 1, 1, 0, z])/((-1 + z)*z) - 
     (36*(-1 + 2*z - z^2 + z^3)*H[1, 1, 1, 1, 1, z])/z + 
     (-1/81*(-10452 + 18991*z - 25358*z^2 + 10186*z^3 - 5628*z*D0[1 - z] + 
          5628*z^2*D0[1 - z] + 2772*z*D1[1 - z] - 2772*z^2*D1[1 - z] - 
          3132*z*D2[1 - z] + 3132*z^2*D2[1 - z])/((-1 + z)*z) + 
       (2*(143 + 48*z - 12*z^2 + 8*z^3)*H[0, z])/(3*(-1 + z)*z) + 
       (2*(121 + 62*z - 54*z^2 + 36*z^3)*H[1, z])/(9*(-1 + z)*z) + 
       (392*(1 - z + z^2)^2*H[0, 0, z])/(3*(-1 + z)*z) + 
       (104*(1 - z + z^2)^2*H[0, 1, z])/(3*(-1 + z)*z) + 
       (140*(1 - z + z^2)^2*H[1, 0, z])/(3*(-1 + z)*z) + 
       (8*(8 - 45*z + 24*z^2 - 16*z^3 + 8*z^4)*H[1, 1, z])/(3*(-1 + z)*z))*
      Zeta[3] + (202*(-1 + z)*Zeta[3]^2)/3 + 
     Pi^2*((86178 - 214255*z + 240584*z^2 - 120055*z^3 + 2592*z^4 + 
         49188*z*D0[1 - z] - 49188*z^2*D0[1 - z] - 28944*z*D1[1 - z] + 
         28944*z^2*D1[1 - z] + 7128*z*D2[1 - z] - 7128*z^2*D2[1 - z] - 
         3456*z*D3[1 - z] + 3456*z^2*D3[1 - z])/(1944*(-1 + z)*z) + 
       ((536 - 106*z + 124*z^2 + 49*z^3)*H[0, z])/(18*(-1 + z)*z) - 
       ((-2546 + 3960*z - 2091*z^2 + 945*z^3)*H[1, z])/(108*(-1 + z)*z) + 
       ((165 + 48*z - 12*z^2 + 8*z^3)*H[0, 0, z])/(9*(-1 + z)*z) + 
       ((121 + 12*z - 3*z^2 + 2*z^3)*H[0, 1, z])/(9*(-1 + z)*z) + 
       ((55 + 72*z - 18*z^2 + 12*z^3)*H[1, 0, z])/(9*(-1 + z)*z) - 
       ((-99 + 126*z - 15*z^2 + 10*z^3)*H[1, 1, z])/(9*(-1 + z)*z) + 
       (24*(1 - z + z^2)^2*H[0, 0, 0, z])/((-1 + z)*z) + 
       (58*(1 - z + z^2)^2*H[0, 0, 1, z])/(3*(-1 + z)*z) + 
       (8*(1 - z + z^2)^2*H[0, 1, 0, z])/((-1 + z)*z) + 
       (53*(1 - z + z^2)^2*H[0, 1, 1, z])/(3*(-1 + z)*z) + 
       (10*(1 - z + z^2)^2*H[1, 0, 0, z])/((-1 + z)*z) + 
       (35*(1 - z + z^2)^2*H[1, 0, 1, z])/(3*(-1 + z)*z) + 
       (20*(1 - z + z^2)^2*H[1, 1, 0, z])/(3*(-1 + z)*z) + 
       (4*(11 - 30*z + 33*z^2 - 22*z^3 + 11*z^4)*H[1, 1, 1, z])/
        (3*(-1 + z)*z) - ((3492 - 10073*z + 12478*z^2 - 7985*z^3 + 3492*z^4 + 
          2088*z*D0[1 - z] - 2088*z^2*D0[1 - z])*Zeta[3])/(108*(-1 + z)*z)) + 
     ((600 - 2357*z + 2482*z^2 - 1541*z^3 + 600*z^4 + 816*z*D0[1 - z] - 
        816*z^2*D0[1 - z])*Zeta[5])/(6*(-1 + z)*z)), 
 gF31hU -> (1 - 3*z)/(12*eps) - (12 - 43*z + 47*z^2 + 6*z*D0[1 - z])/(36*z) - 
   (z*H[0, z])/3 - (z*H[1, z])/6 + eps*((Pi^2*(-5 + 11*z))/72 - 
     (225 - 600*z + 482*z^2 + 114*z*D0[1 - z] - 36*z*D1[1 - z])/(108*z) - 
     ((-6 + 15*z - 26*z^2 + 14*z^3)*H[0, z])/(9*(-1 + z)*z) - 
     ((9 - 18*z + 14*z^2)*H[1, z])/(18*z) - (2*z*H[0, 0, z])/3 - 
     (z*H[0, 1, z])/3 - (z*H[1, 0, z])/3 - (z*H[1, 1, z])/6) + 
   eps^2*(-1/648*(5583 - 11962*z + 8250*z^2 + 2736*z*D0[1 - z] - 
        1368*z*D1[1 - z] + 216*z*D2[1 - z])/z - 
     ((-225 + 483*z - 626*z^2 + 254*z^3)*H[0, z])/(54*(-1 + z)*z) - 
     ((339 - 576*z + 254*z^2)*H[1, z])/(108*z) + 
     Pi^2*((48 - 191*z + 179*z^2 + 30*z*D0[1 - z])/(216*z) + (z*H[0, z])/6 + 
       (z*H[1, z])/12) - (2*(-6 + 15*z - 26*z^2 + 14*z^3)*H[0, 0, z])/
      (9*(-1 + z)*z) - ((-9 + 21*z - 32*z^2 + 14*z^3)*H[0, 1, z])/
      (9*(-1 + z)*z) - ((-9 + 21*z - 32*z^2 + 14*z^3)*H[1, 0, z])/
      (9*(-1 + z)*z) - ((15 - 30*z + 14*z^2)*H[1, 1, z])/(18*z) - 
     (4*z*H[0, 0, 0, z])/3 - (2*z*H[0, 0, 1, z])/3 - (2*z*H[0, 1, 0, z])/3 - 
     (z*H[0, 1, 1, z])/3 - (2*z*H[1, 0, 0, z])/3 - (z*H[1, 0, 1, z])/3 - 
     (z*H[1, 1, 0, z])/3 - (z*H[1, 1, 1, z])/6 + ((-7 + 33*z)*Zeta[3])/18), 
 gG31Ux -> (-2*(-1 + z))/(3*eps^3) - (2*(3 - 5*z + 5*z^2 + 3*z*D0[1 - z]))/
    (9*eps^2*z) + (Pi^2*(-9 + 25*z - 29*z^2 + 16*z^3 - 6*z*D0[1 - z] + 
      6*z^2*D0[1 - z]))/(27*(-1 + z)*z) - 
   (591 - 1483*z + 1699*z^2 + 726*z*D0[1 - z] - 360*z*D1[1 - z] + 
     108*z*D2[1 - z])/(324*z) - (2*(-10 - 3*z + 3*z^2)*H[0, z])/
    (9*(-1 + z)*z) - (10*H[1, z])/(9*z) + 
   ((2*Pi^2*(-1 + z))/9 - (120 - 233*z + 233*z^2 + 120*z*D0[1 - z] - 
       72*z*D1[1 - z])/(108*z) + (4*H[0, z])/(3*(-1 + z)*z) - 
     (2*H[1, z])/(3*z))/eps + ((1 + z)*(8 - 5*z + 2*z^2)*H[0, 0, z])/
    (3*(-1 + z)*z) + (4*H[0, 1, z])/(3*(-1 + z)*z) + 
   ((4 + 3*z - 3*z^2 + 2*z^3)*H[1, 0, z])/(3*(-1 + z)*z) - 
   (2*H[1, 1, z])/(3*z) + (28*(-1 + z)*Zeta[3])/9 + 
   eps*((2*Pi^4*(-1 + z))/135 - (5577 - 13240*z + 25768*z^2 + 
       11220*z*D0[1 - z] - 4680*z*D1[1 - z] + 1080*z*D2[1 - z] - 
       216*z*D3[1 - z])/(1944*z) - ((-197 - 357*z + 294*z^2)*H[0, z])/
      (54*(-1 + z)*z) - ((215 + 36*z)*H[1, z])/(108*z) + 
     Pi^2*((-360 + 1309*z - 1994*z^2 + 1165*z^3 - 240*z*D0[1 - z] + 
         240*z^2*D0[1 - z] + 144*z*D1[1 - z] - 144*z^2*D1[1 - z])/
        (648*(-1 + z)*z) - ((12 + 3*z - 3*z^2 + 2*z^3)*H[0, z])/
        (18*(-1 + z)*z) + ((-6 + 13*z - 9*z^2 + 6*z^3)*H[1, z])/
        (18*(-1 + z)*z)) + ((40 + 45*z - 63*z^2 + 28*z^3)*H[0, 0, z])/
      (9*(-1 + z)*z) - (2*(-10 - 3*z + 3*z^2)*H[0, 1, z])/(9*(-1 + z)*z) + 
     ((20 + 33*z - 51*z^2 + 28*z^3)*H[1, 0, z])/(9*(-1 + z)*z) - 
     (10*H[1, 1, z])/(9*z) + ((16 + 9*z - 9*z^2 + 6*z^3)*H[0, 0, 0, z])/
      (3*(-1 + z)*z) + ((1 + z)*(8 - 5*z + 2*z^2)*H[0, 0, 1, z])/
      (3*(-1 + z)*z) + ((1 + z)*(8 - 5*z + 2*z^2)*H[0, 1, 0, z])/
      (3*(-1 + z)*z) + (4*H[0, 1, 1, z])/(3*(-1 + z)*z) + 
     ((8 + 15*z - 15*z^2 + 10*z^3)*H[1, 0, 0, z])/(3*(-1 + z)*z) + 
     ((4 + 3*z - 3*z^2 + 2*z^3)*H[1, 0, 1, z])/(3*(-1 + z)*z) + 
     ((4 + 9*z - 9*z^2 + 6*z^3)*H[1, 1, 0, z])/(3*(-1 + z)*z) - 
     (2*H[1, 1, 1, z])/(3*z) + ((-156 + 197*z - 253*z^2 + 122*z^3 - 
        84*z*D0[1 - z] + 84*z^2*D0[1 - z])*Zeta[3])/(27*(-1 + z)*z)) + 
   eps^2*((Pi^4*(-198 + 335*z - 367*z^2 + 218*z^3 - 48*z*D0[1 - z] + 
        48*z^2*D0[1 - z]))/(3240*(-1 + z)*z) - 
     (36861 + 31532*z + 384052*z^2 + 179232*z*D0[1 - z] - 79632*z*D1[1 - z] + 
       15984*z*D2[1 - z] - 2160*z*D3[1 - z] + 324*z*D4[1 - z])/(11664*z) - 
     ((-1859 - 11013*z + 8844*z^2)*H[0, z])/(324*(-1 + z)*z) - 
     ((2543 + 2952*z)*H[1, z])/(648*z) + ((197 + 639*z - 702*z^2 + 200*z^3)*
       H[0, 0, z])/(27*(-1 + z)*z) - ((-215 - 321*z + 258*z^2)*H[0, 1, z])/
      (54*(-1 + z)*z) + ((215 + 645*z - 852*z^2 + 400*z^3)*H[1, 0, z])/
      (54*(-1 + z)*z) + ((-251 + 36*z)*H[1, 1, z])/(108*z) + 
     ((80 + 123*z - 177*z^2 + 84*z^3)*H[0, 0, 0, z])/(9*(-1 + z)*z) + 
     ((40 + 45*z - 63*z^2 + 28*z^3)*H[0, 0, 1, z])/(9*(-1 + z)*z) + 
     ((40 + 45*z - 63*z^2 + 28*z^3)*H[0, 1, 0, z])/(9*(-1 + z)*z) - 
     (2*(-10 - 3*z + 3*z^2)*H[0, 1, 1, z])/(9*(-1 + z)*z) + 
     ((40 + 153*z - 243*z^2 + 140*z^3)*H[1, 0, 0, z])/(9*(-1 + z)*z) + 
     ((20 + 33*z - 51*z^2 + 28*z^3)*H[1, 0, 1, z])/(9*(-1 + z)*z) + 
     ((20 + 87*z - 141*z^2 + 84*z^3)*H[1, 1, 0, z])/(9*(-1 + z)*z) - 
     (10*H[1, 1, 1, z])/(9*z) + ((32 + 21*z - 21*z^2 + 14*z^3)*
       H[0, 0, 0, 0, z])/(3*(-1 + z)*z) + 
     ((16 + 9*z - 9*z^2 + 6*z^3)*H[0, 0, 0, 1, z])/(3*(-1 + z)*z) + 
     ((16 + 9*z - 9*z^2 + 6*z^3)*H[0, 0, 1, 0, z])/(3*(-1 + z)*z) + 
     ((1 + z)*(8 - 5*z + 2*z^2)*H[0, 0, 1, 1, z])/(3*(-1 + z)*z) + 
     ((16 + 9*z - 9*z^2 + 6*z^3)*H[0, 1, 0, 0, z])/(3*(-1 + z)*z) + 
     ((1 + z)*(8 - 5*z + 2*z^2)*H[0, 1, 0, 1, z])/(3*(-1 + z)*z) + 
     ((1 + z)*(8 - 5*z + 2*z^2)*H[0, 1, 1, 0, z])/(3*(-1 + z)*z) + 
     (4*H[0, 1, 1, 1, z])/(3*(-1 + z)*z) + 
     ((16 + 39*z - 39*z^2 + 26*z^3)*H[1, 0, 0, 0, z])/(3*(-1 + z)*z) + 
     ((8 + 15*z - 15*z^2 + 10*z^3)*H[1, 0, 0, 1, z])/(3*(-1 + z)*z) + 
     ((8 + 15*z - 15*z^2 + 10*z^3)*H[1, 0, 1, 0, z])/(3*(-1 + z)*z) + 
     ((4 + 3*z - 3*z^2 + 2*z^3)*H[1, 0, 1, 1, z])/(3*(-1 + z)*z) + 
     ((8 + 39*z - 39*z^2 + 26*z^3)*H[1, 1, 0, 0, z])/(3*(-1 + z)*z) + 
     ((4 + 9*z - 9*z^2 + 6*z^3)*H[1, 1, 0, 1, z])/(3*(-1 + z)*z) + 
     ((4 + 21*z - 21*z^2 + 14*z^3)*H[1, 1, 1, 0, z])/(3*(-1 + z)*z) - 
     (2*H[1, 1, 1, 1, z])/(3*z) + 
     ((-1560 + 1553*z - 2020*z^2 + 1127*z^3 - 840*z*D0[1 - z] + 
         840*z^2*D0[1 - z] + 504*z*D1[1 - z] - 504*z^2*D1[1 - z])/
        (162*(-1 + z)*z) - (4*(26 + 9*z - 9*z^2 + 6*z^3)*H[0, z])/
        (9*(-1 + z)*z) - (2*(2 + 3*z)*(13 - 13*z + 6*z^2)*H[1, z])/
        (9*(-1 + z)*z))*Zeta[3] + 
     Pi^2*((-1881 + 7136*z - 13186*z^2 + 8711*z^3 - 1614*z*D0[1 - z] + 
         1614*z^2*D0[1 - z] + 720*z*D1[1 - z] - 720*z^2*D1[1 - z] - 
         216*z*D2[1 - z] + 216*z^2*D2[1 - z])/(1944*(-1 + z)*z) - 
       ((60 + 51*z - 69*z^2 + 28*z^3)*H[0, z])/(54*(-1 + z)*z) + 
       ((-30 + 95*z - 129*z^2 + 84*z^3)*H[1, z])/(54*(-1 + z)*z) - 
       (2*(6 + 3*z - 3*z^2 + 2*z^3)*H[0, 0, z])/(9*(-1 + z)*z) - 
       ((12 + 3*z - 3*z^2 + 2*z^3)*H[0, 1, z])/(18*(-1 + z)*z) - 
       ((2 + 3*z - 3*z^2 + 2*z^3)*H[1, 0, z])/(3*(-1 + z)*z) + 
       ((-6 + 19*z - 15*z^2 + 10*z^3)*H[1, 1, z])/(18*(-1 + z)*z) - 
       (28*(-1 + z)*Zeta[3])/27) + (124*(-1 + z)*Zeta[5])/15), 
 gG31tU -> (1 - z)/(6*eps^3) - (12 - 19*z + 19*z^2 + 12*z*D0[1 - z])/
    (36*eps^2*z) + (Pi^2*(108 - 119*z + 143*z^2 + 60*z*D0[1 - z]))/(216*z) - 
   (1065 - 1156*z + 1372*z^2 + 1038*z*D0[1 - z] - 684*z*D1[1 - z] + 
     216*z*D2[1 - z])/(324*z) - ((-19 - 6*z + 6*z^2)*H[0, z])/
    (9*(-1 + z)*z) - (19*H[1, z])/(9*z) + 
   ((5*Pi^2*(-1 + z))/36 - (114 - 173*z + 173*z^2 + 114*z*D0[1 - z] - 
       72*z*D1[1 - z])/(108*z) + (2*H[0, z])/(3*(-1 + z)*z) - 
     (2*H[1, z])/(3*z))/eps + ((4 + 3*z - 3*z^2 + 2*z^3)*H[0, 0, z])/
    (3*(-1 + z)*z) + (4*H[0, 1, z])/(3*(-1 + z)*z) + 
   ((2 + 3*z - 3*z^2 + 2*z^3)*H[1, 0, z])/(3*(-1 + z)*z) - 
   (4*H[1, 1, z])/(3*z) + (7*(-1 + z)*Zeta[3])/9 + 
   eps*((-67*Pi^4*(-1 + z))/2160 - (15951 - 8944*z + 20392*z^2 + 
       16464*z*D0[1 - z] - 12456*z*D1[1 - z] + 4104*z*D2[1 - z] - 
       864*z*D3[1 - z])/(1944*z) - ((-355 - 273*z + 282*z^2)*H[0, z])/
      (54*(-1 + z)*z) - ((701 + 72*z)*H[1, z])/(108*z) + 
     Pi^2*((1122 - 1177*z + 1417*z^2 + 570*z*D0[1 - z] - 360*z*D1[1 - z])/
        (648*z) - ((3 + 2*z)*(6 - 3*z + z^2)*H[0, z])/(18*(-1 + z)*z) + 
       ((16 - 3*z + 6*z^2)*H[1, z])/(18*z)) + 
     ((38 + 57*z - 57*z^2 + 23*z^3)*H[0, 0, z])/(9*(-1 + z)*z) - 
     (2*(-19 - 3*z + 3*z^2)*H[0, 1, z])/(9*(-1 + z)*z) + 
     ((15 + 45*z - 45*z^2 + 23*z^3)*H[1, 0, z])/(9*(-1 + z)*z) - 
     (38*H[1, 1, z])/(9*z) + ((8 + 9*z - 9*z^2 + 6*z^3)*H[0, 0, 0, z])/
      (3*(-1 + z)*z) + ((1 + z)*(8 - 5*z + 2*z^2)*H[0, 0, 1, z])/
      (3*(-1 + z)*z) + ((4 + 3*z - 3*z^2 + 2*z^3)*H[0, 1, 0, z])/
      (3*(-1 + z)*z) + (8*H[0, 1, 1, z])/(3*(-1 + z)*z) + 
     ((-2 + 15*z - 15*z^2 + 10*z^3)*H[1, 0, 0, z])/(3*(-1 + z)*z) + 
     ((6 + 3*z - 3*z^2 + 2*z^3)*H[1, 0, 1, z])/(3*(-1 + z)*z) + 
     ((2 + 9*z - 9*z^2 + 6*z^3)*H[1, 1, 0, z])/(3*(-1 + z)*z) - 
     (8*H[1, 1, 1, z])/(3*z) + ((-156 + 163*z - 212*z^2 + 97*z^3 - 
        84*z*D0[1 - z] + 84*z^2*D0[1 - z])*Zeta[3])/(54*(-1 + z)*z)) + 
   eps^2*(-1/12960*(Pi^4*(-2820 + 1249*z - 1718*z^2 + 721*z^3 - 
         804*z*D0[1 - z] + 804*z^2*D0[1 - z]))/((-1 + z)*z) - 
     (212655 + 72224*z + 291520*z^2 + 244704*z*D0[1 - z] - 
       197568*z*D1[1 - z] + 74736*z*D2[1 - z] - 16416*z*D3[1 - z] + 
       2592*z*D4[1 - z])/(11664*z) - ((-5317 - 8367*z + 8196*z^2)*H[0, z])/
      (324*(-1 + z)*z) - ((10805 + 3816*z)*H[1, z])/(648*z) + 
     (5*(71 + 150*z - 132*z^2 + 31*z^3)*H[0, 0, z])/(27*(-1 + z)*z) - 
     ((-701 - 273*z + 282*z^2)*H[0, 1, z])/(54*(-1 + z)*z) + 
     ((139 + 1071*z - 828*z^2 + 310*z^3)*H[1, 0, z])/(54*(-1 + z)*z) - 
     ((1393 + 72*z)*H[1, 1, z])/(108*z) + 
     ((76 + 159*z - 159*z^2 + 69*z^3)*H[0, 0, 0, z])/(9*(-1 + z)*z) + 
     ((76 + 57*z - 57*z^2 + 23*z^3)*H[0, 0, 1, z])/(9*(-1 + z)*z) + 
     ((30 + 57*z - 57*z^2 + 23*z^3)*H[0, 1, 0, z])/(9*(-1 + z)*z) - 
     (2*(-38 - 3*z + 3*z^2)*H[0, 1, 1, z])/(9*(-1 + z)*z) + 
     ((-39 + 213*z - 213*z^2 + 115*z^3)*H[1, 0, 0, z])/(9*(-1 + z)*z) + 
     ((53 + 45*z - 45*z^2 + 23*z^3)*H[1, 0, 1, z])/(9*(-1 + z)*z) + 
     ((7 + 123*z - 123*z^2 + 69*z^3)*H[1, 1, 0, z])/(9*(-1 + z)*z) - 
     (76*H[1, 1, 1, z])/(9*z) + ((16 + 21*z - 21*z^2 + 14*z^3)*
       H[0, 0, 0, 0, z])/(3*(-1 + z)*z) + 
     ((16 + 9*z - 9*z^2 + 6*z^3)*H[0, 0, 0, 1, z])/(3*(-1 + z)*z) + 
     ((8 + 9*z - 9*z^2 + 6*z^3)*H[0, 0, 1, 0, z])/(3*(-1 + z)*z) + 
     ((16 + 3*z - 3*z^2 + 2*z^3)*H[0, 0, 1, 1, z])/(3*(-1 + z)*z) + 
     ((-4 + 9*z - 9*z^2 + 6*z^3)*H[0, 1, 0, 0, z])/(3*(-1 + z)*z) + 
     ((12 + 3*z - 3*z^2 + 2*z^3)*H[0, 1, 0, 1, z])/(3*(-1 + z)*z) + 
     ((4 + 3*z - 3*z^2 + 2*z^3)*H[0, 1, 1, 0, z])/(3*(-1 + z)*z) + 
     (16*H[0, 1, 1, 1, z])/(3*(-1 + z)*z) + 
     ((-10 + 39*z - 39*z^2 + 26*z^3)*H[1, 0, 0, 0, z])/(3*(-1 + z)*z) + 
     ((6 + 15*z - 15*z^2 + 10*z^3)*H[1, 0, 0, 1, z])/(3*(-1 + z)*z) + 
     ((6 + 15*z - 15*z^2 + 10*z^3)*H[1, 0, 1, 0, z])/(3*(-1 + z)*z) + 
     ((14 + 3*z - 3*z^2 + 2*z^3)*H[1, 0, 1, 1, z])/(3*(-1 + z)*z) + 
     ((-10 + 39*z - 39*z^2 + 26*z^3)*H[1, 1, 0, 0, z])/(3*(-1 + z)*z) + 
     ((10 + 9*z - 9*z^2 + 6*z^3)*H[1, 1, 0, 1, z])/(3*(-1 + z)*z) + 
     ((2 + 21*z - 21*z^2 + 14*z^3)*H[1, 1, 1, 0, z])/(3*(-1 + z)*z) - 
     (16*H[1, 1, 1, 1, z])/(3*z) + 
     ((-1626 + 875*z - 1288*z^2 + 797*z^3 - 798*z*D0[1 - z] + 
         798*z^2*D0[1 - z] + 504*z*D1[1 - z] - 504*z^2*D1[1 - z])/
        (162*(-1 + z)*z) - (4*(13 + 9*z - 9*z^2 + 6*z^3)*H[0, z])/
        (9*(-1 + z)*z) - (2*(4 - 9*z + 18*z^2)*H[1, z])/(9*z))*Zeta[3] + 
     Pi^2*((12015 - 7784*z + 10580*z^2 + 5190*z*D0[1 - z] - 
         3420*z*D1[1 - z] + 1080*z*D2[1 - z])/(1944*z) - 
       ((187 + 63*z - 63*z^2 + 23*z^3)*H[0, z])/(54*(-1 + z)*z) + 
       ((164 - 42*z + 69*z^2)*H[1, z])/(54*z) - 
       (2*(9 + 3*z - 3*z^2 + 2*z^3)*H[0, 0, z])/(9*(-1 + z)*z) - 
       ((32 + 3*z - 3*z^2 + 2*z^3)*H[0, 1, z])/(18*(-1 + z)*z) - 
       ((4 + 9*z - 9*z^2 + 6*z^3)*H[1, 0, z])/(9*(-1 + z)*z) + 
       (5*(6 - z + 2*z^2)*H[1, 1, z])/(18*z) - (35*(-1 + z)*Zeta[3])/54) + 
     (31*(-1 + z)*Zeta[5])/15), 
 gG31hU -> (1 - z)/(9*eps^2) + (5*Pi^2*(-1 + z))/54 - 
   (2*(3 - 5*z + 5*z^2 + 3*z*D0[1 - z]))/(27*eps*z) - 
   (20 - 27*z + 27*z^2 + 20*z*D0[1 - z] - 12*z*D1[1 - z])/(27*z) + 
   (4*H[0, z])/(9*(-1 + z)*z) - (4*H[1, z])/(9*z) + 
   eps*((5*Pi^2*(3 - 5*z + 5*z^2 + 3*z*D0[1 - z]))/(81*z) - 
     (2*(243 - 304*z + 304*z^2 + 243*z*D0[1 - z] - 180*z*D1[1 - z] + 
        54*z*D2[1 - z]))/(243*z) + (40*H[0, z])/(27*(-1 + z)*z) - 
     (40*H[1, z])/(27*z) + (8*H[0, 0, z])/(9*(-1 + z)*z) + 
     (8*H[0, 1, z])/(9*(-1 + z)*z) + (8*H[1, 0, z])/(9*(-1 + z)*z) - 
     (8*H[1, 1, z])/(9*z) + (14*(-1 + z)*Zeta[3])/27) + 
   eps^2*((-67*Pi^4*(-1 + z))/3240 - 
     (4*(912 - 1094*z + 1094*z^2 + 912*z*D0[1 - z] - 729*z*D1[1 - z] + 
        270*z*D2[1 - z] - 54*z*D3[1 - z]))/(729*z) + 
     (4*H[0, z])/((-1 + z)*z) - (4*H[1, z])/z + 
     Pi^2*((5*(20 - 27*z + 27*z^2 + 20*z*D0[1 - z] - 12*z*D1[1 - z]))/
        (162*z) - (10*H[0, z])/(27*(-1 + z)*z) + (10*H[1, z])/(27*z)) + 
     (80*H[0, 0, z])/(27*(-1 + z)*z) + (80*H[0, 1, z])/(27*(-1 + z)*z) + 
     (80*H[1, 0, z])/(27*(-1 + z)*z) - (80*H[1, 1, z])/(27*z) + 
     (16*H[0, 0, 0, z])/(9*(-1 + z)*z) + (16*H[0, 0, 1, z])/(9*(-1 + z)*z) + 
     (16*H[0, 1, 0, z])/(9*(-1 + z)*z) + (16*H[0, 1, 1, z])/(9*(-1 + z)*z) + 
     (16*H[1, 0, 0, z])/(9*(-1 + z)*z) + (16*H[1, 0, 1, z])/(9*(-1 + z)*z) + 
     (16*H[1, 1, 0, z])/(9*(-1 + z)*z) - (16*H[1, 1, 1, z])/(9*z) + 
     (28*(3 - 5*z + 5*z^2 + 3*z*D0[1 - z])*Zeta[3])/(81*z)), 
 qpE31Ux -> -((2 - 2*z + z^2)/(eps^3*z)) + (-281 + 224*z + 134*z^2)/(108*z) + 
   ((-109 + 58*z + 40*z^2)*H[0, z])/(18*z) + 
   ((-271 + 166*z + 40*z^2)*H[1, z])/(36*z) + 
   ((-70 + 46*z + 13*z^2)/(24*z) - (3*(2 - 2*z + z^2)*H[0, z])/(2*z) - 
     (5*(2 - 2*z + z^2)*H[1, z])/(4*z))/eps^2 + 
   Pi^2*((126 - 118*z + 3*z^2)/(48*z) + (5*(2 - 2*z + z^2)*H[0, z])/(4*z) + 
     (17*(2 - 2*z + z^2)*H[1, z])/(24*z)) + 
   ((-58 + 16*z + 19*z^2)*H[0, 0, z])/(6*z) + 
   ((-94 + 58*z + 13*z^2)*H[0, 1, z])/(12*z) + 
   ((-64 + 10*z + 25*z^2)*H[1, 0, z])/(12*z) + 
   ((-178 + 118*z + 13*z^2)*H[1, 1, z])/(24*z) + 
   ((Pi^2*(2 - 2*z + z^2))/(2*z) + (-127 + 76*z + 40*z^2)/(36*z) + 
     ((-58 + 34*z + 13*z^2)*H[0, z])/(12*z) + 
     ((-106 + 70*z + 13*z^2)*H[1, z])/(24*z) - (3*(2 - 2*z + z^2)*H[0, 0, z])/
      z - (2*(2 - 2*z + z^2)*H[0, 1, z])/z - (2*(2 - 2*z + z^2)*H[1, 0, z])/
      z - (7*(2 - 2*z + z^2)*H[1, 1, z])/(4*z))/eps - 
   (6*(2 - 2*z + z^2)*H[0, 0, 0, z])/z - (4*(2 - 2*z + z^2)*H[0, 0, 1, z])/
    z - (3*(2 - 2*z + z^2)*H[0, 1, 0, z])/z - 
   (3*(2 - 2*z + z^2)*H[0, 1, 1, z])/z - (7*(2 - 2*z + z^2)*H[1, 0, 0, z])/
    (2*z) - (3*(2 - 2*z + z^2)*H[1, 0, 1, z])/z - 
   (3*(2 - 2*z + z^2)*H[1, 1, 0, z])/z - (11*(2 - 2*z + z^2)*H[1, 1, 1, z])/
    (4*z) + (43*(2 - 2*z + z^2)*Zeta[3])/(6*z) + 
   eps*((-29*Pi^4*(2 - 2*z + z^2))/(180*z) + (3461 - 1712*z + 484*z^2)/
      (324*z) + ((-22 - 146*z + 403*z^2)*H[0, z])/(108*z) + 
     ((-1361 + 872*z + 161*z^2)*H[1, z])/(108*z) + 
     ((-218 - 172*z + 251*z^2)*H[0, 0, z])/(18*z) + 
     ((-253 + 148*z + 40*z^2)*H[0, 1, z])/(18*z) + 
     ((-28 - 257*z + 211*z^2)*H[1, 0, z])/(18*z) + 
     ((-559 + 346*z + 40*z^2)*H[1, 1, z])/(36*z) + 
     Pi^2*((511 - 664*z + 188*z^2)/(72*z) - ((-138 + 70*z + 17*z^2)*H[0, z])/
        (24*z) + ((206 - 190*z + 11*z^2)*H[1, z])/(48*z) + 
       (5*(2 - 2*z + z^2)*H[0, 0, z])/(2*z) + (11*(2 - 2*z + z^2)*H[0, 1, z])/
        (6*z) + (5*(2 - 2*z + z^2)*H[1, 0, z])/(4*z) + 
       (9*(2 - 2*z + z^2)*H[1, 1, z])/(8*z)) + 
     ((-58 + 7*z + 22*z^2)*H[0, 0, 0, z])/(3*z) + 
     ((-94 + 40*z + 19*z^2)*H[0, 0, 1, z])/(6*z) + 
     ((-52 + 16*z + 19*z^2)*H[0, 1, 0, z])/(6*z) + 
     ((-166 + 106*z + 13*z^2)*H[0, 1, 1, z])/(12*z) + 
     ((-13 - 68*z + 43*z^2)*H[1, 0, 0, z])/(6*z) + 
     ((-136 + 58*z + 25*z^2)*H[1, 0, 1, z])/(12*z) + 
     ((-76 - 38*z + 49*z^2)*H[1, 1, 0, z])/(12*z) + 
     ((-322 + 214*z + 13*z^2)*H[1, 1, 1, z])/(24*z) - 
     (12*(2 - 2*z + z^2)*H[0, 0, 0, 0, z])/z - 
     (8*(2 - 2*z + z^2)*H[0, 0, 0, 1, z])/z - 
     (6*(2 - 2*z + z^2)*H[0, 0, 1, 0, z])/z - 
     (6*(2 - 2*z + z^2)*H[0, 0, 1, 1, z])/z - 
     (3*(2 - 2*z + z^2)*H[0, 1, 0, 0, z])/z - 
     (5*(2 - 2*z + z^2)*H[0, 1, 0, 1, z])/z - 
     (3*(2 - 2*z + z^2)*H[0, 1, 1, 0, z])/z - 
     (5*(2 - 2*z + z^2)*H[0, 1, 1, 1, z])/z - 
     (13*(2 - 2*z + z^2)*H[1, 0, 0, 0, z])/(2*z) - 
     (11*(2 - 2*z + z^2)*H[1, 0, 0, 1, z])/(2*z) - 
     (11*(2 - 2*z + z^2)*H[1, 0, 1, 0, z])/(2*z) - 
     (5*(2 - 2*z + z^2)*H[1, 0, 1, 1, z])/z - 
     (11*(2 - 2*z + z^2)*H[1, 1, 0, 0, z])/(2*z) - 
     (5*(2 - 2*z + z^2)*H[1, 1, 0, 1, z])/z - 
     (5*(2 - 2*z + z^2)*H[1, 1, 1, 0, z])/z - 
     (19*(2 - 2*z + z^2)*H[1, 1, 1, 1, z])/(4*z) + 
     (-1/36*(-838 + 382*z + 205*z^2)/z + (13*(2 - 2*z + z^2)*H[0, z])/z + 
       (41*(2 - 2*z + z^2)*H[1, z])/(6*z))*Zeta[3]) + 
   eps^2*((75367 - 46516*z + 1940*z^2)/(972*z) + 
     ((12430 - 9742*z + 2345*z^2)*H[0, z])/(324*z) + 
     ((-4315 + 2824*z + 889*z^2)*H[1, z])/(324*z) + 
     Pi^4*((-3166 + 1470*z + 41*z^2)/(2880*z) - (169*(2 - 2*z + z^2)*H[0, z])/
        (720*z) - (17*(2 - 2*z + z^2)*H[1, z])/(288*z)) + 
     ((-44 - 6610*z + 4559*z^2)*H[0, 0, z])/(108*z) + 
     ((-2182 + 1150*z + 457*z^2)*H[0, 1, z])/(108*z) + 
     ((3056 - 7760*z + 4075*z^2)*H[1, 0, z])/(108*z) + 
     ((-3521 + 2168*z + 215*z^2)*H[1, 1, z])/(108*z) + 
     ((-436 - 632*z + 673*z^2)*H[0, 0, 0, z])/(18*z) + 
     ((-506 + 8*z + 251*z^2)*H[0, 0, 1, z])/(18*z) + 
     ((-20 - 262*z + 251*z^2)*H[0, 1, 0, z])/(18*z) + 
     ((-541 + 328*z + 40*z^2)*H[0, 1, 1, z])/(18*z) + 
     ((637 - 1747*z + 935*z^2)*H[1, 0, 0, z])/(18*z) + 
     ((-316 - 77*z + 211*z^2)*H[1, 0, 1, z])/(18*z) + 
     ((134 - 887*z + 553*z^2)*H[1, 1, 0, z])/(18*z) + 
     ((-1135 + 706*z + 40*z^2)*H[1, 1, 1, z])/(36*z) + 
     ((-116 + 5*z + 47*z^2)*H[0, 0, 0, 0, z])/(3*z) + 
     ((-94 + 31*z + 22*z^2)*H[0, 0, 0, 1, z])/(3*z) + 
     ((-52 + 7*z + 22*z^2)*H[0, 0, 1, 0, z])/(3*z) + 
     ((-166 + 88*z + 19*z^2)*H[0, 0, 1, 1, z])/(6*z) + 
     ((11 - 29*z + 22*z^2)*H[0, 1, 0, 0, z])/(3*z) + 
     ((-124 + 64*z + 19*z^2)*H[0, 1, 0, 1, z])/(6*z) + 
     ((-40 + 16*z + 19*z^2)*H[0, 1, 1, 0, z])/(6*z) + 
     ((-310 + 202*z + 13*z^2)*H[0, 1, 1, 1, z])/(12*z) + 
     ((25 - 214*z + 104*z^2)*H[1, 0, 0, 0, z])/(6*z) + 
     ((-85 - 20*z + 43*z^2)*H[1, 0, 0, 1, z])/(6*z) + 
     ((-85 - 20*z + 43*z^2)*H[1, 0, 1, 0, z])/(6*z) + 
     ((-280 + 154*z + 25*z^2)*H[1, 0, 1, 1, z])/(12*z) + 
     ((35 - 212*z + 91*z^2)*H[1, 1, 0, 0, z])/(6*z) + 
     ((-220 + 58*z + 49*z^2)*H[1, 1, 0, 1, z])/(12*z) + 
     ((-100 - 134*z + 97*z^2)*H[1, 1, 1, 0, z])/(12*z) + 
     ((-610 + 406*z + 13*z^2)*H[1, 1, 1, 1, z])/(24*z) - 
     (24*(2 - 2*z + z^2)*H[0, 0, 0, 0, 0, z])/z - 
     (16*(2 - 2*z + z^2)*H[0, 0, 0, 0, 1, z])/z - 
     (12*(2 - 2*z + z^2)*H[0, 0, 0, 1, 0, z])/z - 
     (12*(2 - 2*z + z^2)*H[0, 0, 0, 1, 1, z])/z - 
     (6*(2 - 2*z + z^2)*H[0, 0, 1, 0, 0, z])/z - 
     (10*(2 - 2*z + z^2)*H[0, 0, 1, 0, 1, z])/z - 
     (6*(2 - 2*z + z^2)*H[0, 0, 1, 1, 0, z])/z - 
     (10*(2 - 2*z + z^2)*H[0, 0, 1, 1, 1, z])/z - 
     (3*(2 - 2*z + z^2)*H[0, 1, 0, 0, 0, z])/z - 
     (7*(2 - 2*z + z^2)*H[0, 1, 0, 0, 1, z])/z - 
     (7*(2 - 2*z + z^2)*H[0, 1, 0, 1, 0, z])/z - 
     (9*(2 - 2*z + z^2)*H[0, 1, 0, 1, 1, z])/z + 
     ((2 - 2*z + z^2)*H[0, 1, 1, 0, 0, z])/z - 
     (7*(2 - 2*z + z^2)*H[0, 1, 1, 0, 1, z])/z - 
     (3*(2 - 2*z + z^2)*H[0, 1, 1, 1, 0, z])/z - 
     (9*(2 - 2*z + z^2)*H[0, 1, 1, 1, 1, z])/z - 
     (25*(2 - 2*z + z^2)*H[1, 0, 0, 0, 0, z])/(2*z) - 
     (21*(2 - 2*z + z^2)*H[1, 0, 0, 0, 1, z])/(2*z) - 
     (21*(2 - 2*z + z^2)*H[1, 0, 0, 1, 0, z])/(2*z) - 
     (19*(2 - 2*z + z^2)*H[1, 0, 0, 1, 1, z])/(2*z) - 
     (21*(2 - 2*z + z^2)*H[1, 0, 1, 0, 0, z])/(2*z) - 
     (19*(2 - 2*z + z^2)*H[1, 0, 1, 0, 1, z])/(2*z) - 
     (19*(2 - 2*z + z^2)*H[1, 0, 1, 1, 0, z])/(2*z) - 
     (9*(2 - 2*z + z^2)*H[1, 0, 1, 1, 1, z])/z - 
     (21*(2 - 2*z + z^2)*H[1, 1, 0, 0, 0, z])/(2*z) - 
     (19*(2 - 2*z + z^2)*H[1, 1, 0, 0, 1, z])/(2*z) - 
     (19*(2 - 2*z + z^2)*H[1, 1, 0, 1, 0, z])/(2*z) - 
     (9*(2 - 2*z + z^2)*H[1, 1, 0, 1, 1, z])/z - 
     (19*(2 - 2*z + z^2)*H[1, 1, 1, 0, 0, z])/(2*z) - 
     (9*(2 - 2*z + z^2)*H[1, 1, 1, 0, 1, z])/z - 
     (9*(2 - 2*z + z^2)*H[1, 1, 1, 1, 0, z])/z - 
     (35*(2 - 2*z + z^2)*H[1, 1, 1, 1, 1, z])/(4*z) + 
     (-1/54*(-2083 + 232*z + 1033*z^2)/z - ((-790 + 226*z + 241*z^2)*H[0, z])/
        (18*z) - ((-262 - 386*z + 385*z^2)*H[1, z])/(36*z) + 
       (26*(2 - 2*z + z^2)*H[0, 0, z])/z + (22*(2 - 2*z + z^2)*H[0, 1, z])/
        (3*z) + (34*(2 - 2*z + z^2)*H[1, 0, z])/(3*z) + 
       (55*(2 - 2*z + z^2)*H[1, 1, z])/(6*z))*Zeta[3] + 
     Pi^2*((4313 - 6398*z + 2215*z^2)/(216*z) - 
       ((-529 + 202*z + 97*z^2)*H[0, z])/(36*z) + 
       ((901 - 1084*z + 302*z^2)*H[1, z])/(72*z) - 
       ((-138 + 58*z + 21*z^2)*H[0, 0, z])/(12*z) - 
       ((-226 + 126*z + 17*z^2)*H[0, 1, z])/(24*z) - 
       ((-78 - 10*z + 37*z^2)*H[1, 0, z])/(24*z) + 
       ((366 - 334*z + 27*z^2)*H[1, 1, z])/(48*z) + 
       (5*(2 - 2*z + z^2)*H[0, 0, 0, z])/z + 
       (11*(2 - 2*z + z^2)*H[0, 0, 1, z])/(3*z) + 
       (5*(2 - 2*z + z^2)*H[0, 1, 0, z])/(3*z) + 
       (3*(2 - 2*z + z^2)*H[0, 1, 1, z])/z + 
       (7*(2 - 2*z + z^2)*H[1, 0, 0, z])/(3*z) + 
       (25*(2 - 2*z + z^2)*H[1, 0, 1, z])/(12*z) + 
       (25*(2 - 2*z + z^2)*H[1, 1, 0, z])/(12*z) + 
       (47*(2 - 2*z + z^2)*H[1, 1, 1, z])/(24*z) - 
       (77*(2 - 2*z + z^2)*Zeta[3])/(12*z)) + (289*(2 - 2*z + z^2)*Zeta[5])/
      (10*z)), qpE31tU -> -1/4*(2 - 2*z + z^2)/(eps^3*z) - 
   (121 - 86*z + 8*z^2)/(4*z) - ((35 - 26*z + 4*z^2)*H[0, z])/(2*z) - 
   ((35 - 26*z + 4*z^2)*H[1, z])/(4*z) + 
   (-1/8*(18 - 14*z + 3*z^2)/z - ((2 - 2*z + z^2)*H[0, z])/(2*z) - 
     ((2 - 2*z + z^2)*H[1, z])/(4*z))/eps^2 + 
   Pi^2*((18 - 14*z + 3*z^2)/(16*z) + ((2 - 2*z + z^2)*H[0, z])/(4*z) + 
     ((2 - 2*z + z^2)*H[1, z])/(8*z)) - ((18 - 14*z + 3*z^2)*H[0, 0, z])/
    (2*z) - ((18 - 14*z + 3*z^2)*H[0, 1, z])/(4*z) - 
   ((18 - 14*z + 3*z^2)*H[1, 0, z])/(4*z) - ((18 - 14*z + 3*z^2)*H[1, 1, z])/
    (8*z) + ((Pi^2*(2 - 2*z + z^2))/(8*z) - (35 - 26*z + 4*z^2)/(4*z) - 
     ((18 - 14*z + 3*z^2)*H[0, z])/(4*z) - ((18 - 14*z + 3*z^2)*H[1, z])/
      (8*z) - ((2 - 2*z + z^2)*H[0, 0, z])/z - ((2 - 2*z + z^2)*H[0, 1, z])/
      (2*z) - ((2 - 2*z + z^2)*H[1, 0, z])/(2*z) - 
     ((2 - 2*z + z^2)*H[1, 1, z])/(4*z))/eps - 
   (2*(2 - 2*z + z^2)*H[0, 0, 0, z])/z - ((2 - 2*z + z^2)*H[0, 0, 1, z])/z - 
   ((2 - 2*z + z^2)*H[0, 1, 0, z])/z - ((2 - 2*z + z^2)*H[0, 1, 1, z])/
    (2*z) - ((2 - 2*z + z^2)*H[1, 0, 0, z])/z - 
   ((2 - 2*z + z^2)*H[1, 0, 1, z])/(2*z) - ((2 - 2*z + z^2)*H[1, 1, 0, z])/
    (2*z) - ((2 - 2*z + z^2)*H[1, 1, 1, z])/(4*z) + 
   (13*(2 - 2*z + z^2)*Zeta[3])/(6*z) + 
   eps*((11*Pi^4*(2 - 2*z + z^2))/(480*z) - (395 - 274*z + 16*z^2)/(4*z) - 
     ((121 - 86*z + 8*z^2)*H[0, z])/(2*z) - ((121 - 86*z + 8*z^2)*H[1, z])/
      (4*z) - ((35 - 26*z + 4*z^2)*H[0, 0, z])/z - 
     ((35 - 26*z + 4*z^2)*H[0, 1, z])/(2*z) - 
     ((35 - 26*z + 4*z^2)*H[1, 0, z])/(2*z) - 
     ((35 - 26*z + 4*z^2)*H[1, 1, z])/(4*z) + 
     Pi^2*((35 - 26*z + 4*z^2)/(8*z) + ((18 - 14*z + 3*z^2)*H[0, z])/(8*z) + 
       ((18 - 14*z + 3*z^2)*H[1, z])/(16*z) + ((2 - 2*z + z^2)*H[0, 0, z])/
        (2*z) + ((2 - 2*z + z^2)*H[0, 1, z])/(4*z) + 
       ((2 - 2*z + z^2)*H[1, 0, z])/(4*z) + ((2 - 2*z + z^2)*H[1, 1, z])/
        (8*z)) - ((18 - 14*z + 3*z^2)*H[0, 0, 0, z])/z - 
     ((18 - 14*z + 3*z^2)*H[0, 0, 1, z])/(2*z) - 
     ((18 - 14*z + 3*z^2)*H[0, 1, 0, z])/(2*z) - 
     ((18 - 14*z + 3*z^2)*H[0, 1, 1, z])/(4*z) - 
     ((18 - 14*z + 3*z^2)*H[1, 0, 0, z])/(2*z) - 
     ((18 - 14*z + 3*z^2)*H[1, 0, 1, z])/(4*z) - 
     ((18 - 14*z + 3*z^2)*H[1, 1, 0, z])/(4*z) - 
     ((18 - 14*z + 3*z^2)*H[1, 1, 1, z])/(8*z) - 
     (4*(2 - 2*z + z^2)*H[0, 0, 0, 0, z])/z - 
     (2*(2 - 2*z + z^2)*H[0, 0, 0, 1, z])/z - 
     (2*(2 - 2*z + z^2)*H[0, 0, 1, 0, z])/z - 
     ((2 - 2*z + z^2)*H[0, 0, 1, 1, z])/z - 
     (2*(2 - 2*z + z^2)*H[0, 1, 0, 0, z])/z - 
     ((2 - 2*z + z^2)*H[0, 1, 0, 1, z])/z - 
     ((2 - 2*z + z^2)*H[0, 1, 1, 0, z])/z - 
     ((2 - 2*z + z^2)*H[0, 1, 1, 1, z])/(2*z) - 
     (2*(2 - 2*z + z^2)*H[1, 0, 0, 0, z])/z - 
     ((2 - 2*z + z^2)*H[1, 0, 0, 1, z])/z - 
     ((2 - 2*z + z^2)*H[1, 0, 1, 0, z])/z - 
     ((2 - 2*z + z^2)*H[1, 0, 1, 1, z])/(2*z) - 
     ((2 - 2*z + z^2)*H[1, 1, 0, 0, z])/z - 
     ((2 - 2*z + z^2)*H[1, 1, 0, 1, z])/(2*z) - 
     ((2 - 2*z + z^2)*H[1, 1, 1, 0, z])/(2*z) - 
     ((2 - 2*z + z^2)*H[1, 1, 1, 1, z])/(4*z) + 
     ((13*(18 - 14*z + 3*z^2))/(12*z) + (13*(2 - 2*z + z^2)*H[0, z])/(3*z) + 
       (13*(2 - 2*z + z^2)*H[1, z])/(6*z))*Zeta[3]) + 
   eps^2*(-1/4*(1249 - 854*z + 32*z^2)/z - ((395 - 274*z + 16*z^2)*H[0, z])/
      (2*z) - ((395 - 274*z + 16*z^2)*H[1, z])/(4*z) + 
     Pi^4*((11*(18 - 14*z + 3*z^2))/(960*z) + (11*(2 - 2*z + z^2)*H[0, z])/
        (240*z) + (11*(2 - 2*z + z^2)*H[1, z])/(480*z)) - 
     ((121 - 86*z + 8*z^2)*H[0, 0, z])/z - ((121 - 86*z + 8*z^2)*H[0, 1, z])/
      (2*z) - ((121 - 86*z + 8*z^2)*H[1, 0, z])/(2*z) - 
     ((121 - 86*z + 8*z^2)*H[1, 1, z])/(4*z) - 
     (2*(35 - 26*z + 4*z^2)*H[0, 0, 0, z])/z - 
     ((35 - 26*z + 4*z^2)*H[0, 0, 1, z])/z - 
     ((35 - 26*z + 4*z^2)*H[0, 1, 0, z])/z - 
     ((35 - 26*z + 4*z^2)*H[0, 1, 1, z])/(2*z) - 
     ((35 - 26*z + 4*z^2)*H[1, 0, 0, z])/z - 
     ((35 - 26*z + 4*z^2)*H[1, 0, 1, z])/(2*z) - 
     ((35 - 26*z + 4*z^2)*H[1, 1, 0, z])/(2*z) - 
     ((35 - 26*z + 4*z^2)*H[1, 1, 1, z])/(4*z) - 
     (2*(18 - 14*z + 3*z^2)*H[0, 0, 0, 0, z])/z - 
     ((18 - 14*z + 3*z^2)*H[0, 0, 0, 1, z])/z - 
     ((18 - 14*z + 3*z^2)*H[0, 0, 1, 0, z])/z - 
     ((18 - 14*z + 3*z^2)*H[0, 0, 1, 1, z])/(2*z) - 
     ((18 - 14*z + 3*z^2)*H[0, 1, 0, 0, z])/z - 
     ((18 - 14*z + 3*z^2)*H[0, 1, 0, 1, z])/(2*z) - 
     ((18 - 14*z + 3*z^2)*H[0, 1, 1, 0, z])/(2*z) - 
     ((18 - 14*z + 3*z^2)*H[0, 1, 1, 1, z])/(4*z) - 
     ((18 - 14*z + 3*z^2)*H[1, 0, 0, 0, z])/z - 
     ((18 - 14*z + 3*z^2)*H[1, 0, 0, 1, z])/(2*z) - 
     ((18 - 14*z + 3*z^2)*H[1, 0, 1, 0, z])/(2*z) - 
     ((18 - 14*z + 3*z^2)*H[1, 0, 1, 1, z])/(4*z) - 
     ((18 - 14*z + 3*z^2)*H[1, 1, 0, 0, z])/(2*z) - 
     ((18 - 14*z + 3*z^2)*H[1, 1, 0, 1, z])/(4*z) - 
     ((18 - 14*z + 3*z^2)*H[1, 1, 1, 0, z])/(4*z) - 
     ((18 - 14*z + 3*z^2)*H[1, 1, 1, 1, z])/(8*z) - 
     (8*(2 - 2*z + z^2)*H[0, 0, 0, 0, 0, z])/z - 
     (4*(2 - 2*z + z^2)*H[0, 0, 0, 0, 1, z])/z - 
     (4*(2 - 2*z + z^2)*H[0, 0, 0, 1, 0, z])/z - 
     (2*(2 - 2*z + z^2)*H[0, 0, 0, 1, 1, z])/z - 
     (4*(2 - 2*z + z^2)*H[0, 0, 1, 0, 0, z])/z - 
     (2*(2 - 2*z + z^2)*H[0, 0, 1, 0, 1, z])/z - 
     (2*(2 - 2*z + z^2)*H[0, 0, 1, 1, 0, z])/z - 
     ((2 - 2*z + z^2)*H[0, 0, 1, 1, 1, z])/z - 
     (4*(2 - 2*z + z^2)*H[0, 1, 0, 0, 0, z])/z - 
     (2*(2 - 2*z + z^2)*H[0, 1, 0, 0, 1, z])/z - 
     (2*(2 - 2*z + z^2)*H[0, 1, 0, 1, 0, z])/z - 
     ((2 - 2*z + z^2)*H[0, 1, 0, 1, 1, z])/z - 
     (2*(2 - 2*z + z^2)*H[0, 1, 1, 0, 0, z])/z - 
     ((2 - 2*z + z^2)*H[0, 1, 1, 0, 1, z])/z - 
     ((2 - 2*z + z^2)*H[0, 1, 1, 1, 0, z])/z - 
     ((2 - 2*z + z^2)*H[0, 1, 1, 1, 1, z])/(2*z) - 
     (4*(2 - 2*z + z^2)*H[1, 0, 0, 0, 0, z])/z - 
     (2*(2 - 2*z + z^2)*H[1, 0, 0, 0, 1, z])/z - 
     (2*(2 - 2*z + z^2)*H[1, 0, 0, 1, 0, z])/z - 
     ((2 - 2*z + z^2)*H[1, 0, 0, 1, 1, z])/z - 
     (2*(2 - 2*z + z^2)*H[1, 0, 1, 0, 0, z])/z - 
     ((2 - 2*z + z^2)*H[1, 0, 1, 0, 1, z])/z - 
     ((2 - 2*z + z^2)*H[1, 0, 1, 1, 0, z])/z - 
     ((2 - 2*z + z^2)*H[1, 0, 1, 1, 1, z])/(2*z) - 
     (2*(2 - 2*z + z^2)*H[1, 1, 0, 0, 0, z])/z - 
     ((2 - 2*z + z^2)*H[1, 1, 0, 0, 1, z])/z - 
     ((2 - 2*z + z^2)*H[1, 1, 0, 1, 0, z])/z - 
     ((2 - 2*z + z^2)*H[1, 1, 0, 1, 1, z])/(2*z) - 
     ((2 - 2*z + z^2)*H[1, 1, 1, 0, 0, z])/z - 
     ((2 - 2*z + z^2)*H[1, 1, 1, 0, 1, z])/(2*z) - 
     ((2 - 2*z + z^2)*H[1, 1, 1, 1, 0, z])/(2*z) - 
     ((2 - 2*z + z^2)*H[1, 1, 1, 1, 1, z])/(4*z) + 
     ((13*(35 - 26*z + 4*z^2))/(6*z) + (13*(18 - 14*z + 3*z^2)*H[0, z])/
        (6*z) + (13*(18 - 14*z + 3*z^2)*H[1, z])/(12*z) + 
       (26*(2 - 2*z + z^2)*H[0, 0, z])/(3*z) + 
       (13*(2 - 2*z + z^2)*H[0, 1, z])/(3*z) + 
       (13*(2 - 2*z + z^2)*H[1, 0, z])/(3*z) + 
       (13*(2 - 2*z + z^2)*H[1, 1, z])/(6*z))*Zeta[3] + 
     Pi^2*((121 - 86*z + 8*z^2)/(8*z) + ((35 - 26*z + 4*z^2)*H[0, z])/(4*z) + 
       ((35 - 26*z + 4*z^2)*H[1, z])/(8*z) + ((18 - 14*z + 3*z^2)*H[0, 0, z])/
        (4*z) + ((18 - 14*z + 3*z^2)*H[0, 1, z])/(8*z) + 
       ((18 - 14*z + 3*z^2)*H[1, 0, z])/(8*z) + 
       ((18 - 14*z + 3*z^2)*H[1, 1, z])/(16*z) + 
       ((2 - 2*z + z^2)*H[0, 0, 0, z])/z + ((2 - 2*z + z^2)*H[0, 0, 1, z])/
        (2*z) + ((2 - 2*z + z^2)*H[0, 1, 0, z])/(2*z) + 
       ((2 - 2*z + z^2)*H[0, 1, 1, z])/(4*z) + 
       ((2 - 2*z + z^2)*H[1, 0, 0, z])/(2*z) + 
       ((2 - 2*z + z^2)*H[1, 0, 1, z])/(4*z) + 
       ((2 - 2*z + z^2)*H[1, 1, 0, z])/(4*z) + 
       ((2 - 2*z + z^2)*H[1, 1, 1, z])/(8*z) - (13*(2 - 2*z + z^2)*Zeta[3])/
        (12*z)) + (121*(2 - 2*z + z^2)*Zeta[5])/(10*z)), 
 qpE31hU -> (-14*(11 - 8*z + z^2))/(27*z) - (2 - 2*z + z^2)/(6*eps^2*z) + 
   (Pi^2*(2 - 2*z + z^2))/(12*z) - ((28 - 22*z + 5*z^2)*H[0, z])/(9*z) - 
   ((28 - 22*z + 5*z^2)*H[1, z])/(18*z) + 
   (-1/18*(28 - 22*z + 5*z^2)/z - ((2 - 2*z + z^2)*H[0, z])/(3*z) - 
     ((2 - 2*z + z^2)*H[1, z])/(6*z))/eps - (2*(2 - 2*z + z^2)*H[0, 0, z])/
    (3*z) - ((2 - 2*z + z^2)*H[0, 1, z])/(3*z) - ((2 - 2*z + z^2)*H[1, 0, z])/
    (3*z) - ((2 - 2*z + z^2)*H[1, 1, z])/(6*z) + 
   eps*((-2*(775 - 544*z + 41*z^2))/(81*z) - (28*(11 - 8*z + z^2)*H[0, z])/
      (27*z) - (14*(11 - 8*z + z^2)*H[1, z])/(27*z) + 
     Pi^2*((28 - 22*z + 5*z^2)/(36*z) + ((2 - 2*z + z^2)*H[0, z])/(6*z) + 
       ((2 - 2*z + z^2)*H[1, z])/(12*z)) - (2*(28 - 22*z + 5*z^2)*H[0, 0, z])/
      (9*z) - ((28 - 22*z + 5*z^2)*H[0, 1, z])/(9*z) - 
     ((28 - 22*z + 5*z^2)*H[1, 0, z])/(9*z) - 
     ((28 - 22*z + 5*z^2)*H[1, 1, z])/(18*z) - 
     (4*(2 - 2*z + z^2)*H[0, 0, 0, z])/(3*z) - 
     (2*(2 - 2*z + z^2)*H[0, 0, 1, z])/(3*z) - 
     (2*(2 - 2*z + z^2)*H[0, 1, 0, z])/(3*z) - 
     ((2 - 2*z + z^2)*H[0, 1, 1, z])/(3*z) - 
     (2*(2 - 2*z + z^2)*H[1, 0, 0, z])/(3*z) - 
     ((2 - 2*z + z^2)*H[1, 0, 1, z])/(3*z) - ((2 - 2*z + z^2)*H[1, 1, 0, z])/
      (3*z) - ((2 - 2*z + z^2)*H[1, 1, 1, z])/(6*z) + 
     (13*(2 - 2*z + z^2)*Zeta[3])/(9*z)) + 
   eps^2*((11*Pi^4*(2 - 2*z + z^2))/(720*z) - (2*(7463 - 5138*z + 244*z^2))/
      (243*z) - (4*(775 - 544*z + 41*z^2)*H[0, z])/(81*z) - 
     (2*(775 - 544*z + 41*z^2)*H[1, z])/(81*z) - 
     (56*(11 - 8*z + z^2)*H[0, 0, z])/(27*z) - 
     (28*(11 - 8*z + z^2)*H[0, 1, z])/(27*z) - 
     (28*(11 - 8*z + z^2)*H[1, 0, z])/(27*z) - 
     (14*(11 - 8*z + z^2)*H[1, 1, z])/(27*z) + 
     Pi^2*((7*(11 - 8*z + z^2))/(27*z) + ((28 - 22*z + 5*z^2)*H[0, z])/
        (18*z) + ((28 - 22*z + 5*z^2)*H[1, z])/(36*z) + 
       ((2 - 2*z + z^2)*H[0, 0, z])/(3*z) + ((2 - 2*z + z^2)*H[0, 1, z])/
        (6*z) + ((2 - 2*z + z^2)*H[1, 0, z])/(6*z) + 
       ((2 - 2*z + z^2)*H[1, 1, z])/(12*z)) - 
     (4*(28 - 22*z + 5*z^2)*H[0, 0, 0, z])/(9*z) - 
     (2*(28 - 22*z + 5*z^2)*H[0, 0, 1, z])/(9*z) - 
     (2*(28 - 22*z + 5*z^2)*H[0, 1, 0, z])/(9*z) - 
     ((28 - 22*z + 5*z^2)*H[0, 1, 1, z])/(9*z) - 
     (2*(28 - 22*z + 5*z^2)*H[1, 0, 0, z])/(9*z) - 
     ((28 - 22*z + 5*z^2)*H[1, 0, 1, z])/(9*z) - 
     ((28 - 22*z + 5*z^2)*H[1, 1, 0, z])/(9*z) - 
     ((28 - 22*z + 5*z^2)*H[1, 1, 1, z])/(18*z) - 
     (8*(2 - 2*z + z^2)*H[0, 0, 0, 0, z])/(3*z) - 
     (4*(2 - 2*z + z^2)*H[0, 0, 0, 1, z])/(3*z) - 
     (4*(2 - 2*z + z^2)*H[0, 0, 1, 0, z])/(3*z) - 
     (2*(2 - 2*z + z^2)*H[0, 0, 1, 1, z])/(3*z) - 
     (4*(2 - 2*z + z^2)*H[0, 1, 0, 0, z])/(3*z) - 
     (2*(2 - 2*z + z^2)*H[0, 1, 0, 1, z])/(3*z) - 
     (2*(2 - 2*z + z^2)*H[0, 1, 1, 0, z])/(3*z) - 
     ((2 - 2*z + z^2)*H[0, 1, 1, 1, z])/(3*z) - 
     (4*(2 - 2*z + z^2)*H[1, 0, 0, 0, z])/(3*z) - 
     (2*(2 - 2*z + z^2)*H[1, 0, 0, 1, z])/(3*z) - 
     (2*(2 - 2*z + z^2)*H[1, 0, 1, 0, z])/(3*z) - 
     ((2 - 2*z + z^2)*H[1, 0, 1, 1, z])/(3*z) - 
     (2*(2 - 2*z + z^2)*H[1, 1, 0, 0, z])/(3*z) - 
     ((2 - 2*z + z^2)*H[1, 1, 0, 1, z])/(3*z) - 
     ((2 - 2*z + z^2)*H[1, 1, 1, 0, z])/(3*z) - 
     ((2 - 2*z + z^2)*H[1, 1, 1, 1, z])/(6*z) + 
     ((13*(28 - 22*z + 5*z^2))/(27*z) + (26*(2 - 2*z + z^2)*H[0, z])/(9*z) + 
       (13*(2 - 2*z + z^2)*H[1, z])/(9*z))*Zeta[3]), 
 qpG31Ux -> -((2 - 2*z + z^2)/(eps^3*z)) + (-407 + 452*z + 536*z^2)/(432*z) + 
   ((-158 + 5*z + 80*z^2)*H[0, z])/(36*z) + ((-473 + 158*z + 80*z^2)*H[1, z])/
    (72*z) + ((-58 + 22*z + 13*z^2)/(24*z) - (3*(2 - 2*z + z^2)*H[0, z])/
      (2*z) - (5*(2 - 2*z + z^2)*H[1, z])/(4*z))/eps^2 + 
   Pi^2*(-1/48*(-94 + 62*z + 9*z^2)/z + (5*(2 - 2*z + z^2)*H[0, z])/(4*z) + 
     (17*(2 - 2*z + z^2)*H[1, z])/(24*z)) + 
   ((-92 - 10*z + 29*z^2)*H[0, 0, z])/(12*z) + 
   ((-76 + 22*z + 13*z^2)*H[0, 1, z])/(12*z) + 
   ((-29 - 4*z + 8*z^2)*H[1, 0, z])/(6*z) + 
   ((-148 + 58*z + 13*z^2)*H[1, 1, z])/(24*z) + 
   ((Pi^2*(2 - 2*z + z^2))/(2*z) + (-97 + 25*z + 40*z^2)/(36*z) + 
     ((-46 + 10*z + 13*z^2)*H[0, z])/(12*z) + ((-88 + 34*z + 13*z^2)*H[1, z])/
      (24*z) - (3*(2 - 2*z + z^2)*H[0, 0, z])/z - 
     (2*(2 - 2*z + z^2)*H[0, 1, z])/z - (2*(2 - 2*z + z^2)*H[1, 0, z])/z - 
     (7*(2 - 2*z + z^2)*H[1, 1, z])/(4*z))/eps - 
   (6*(2 - 2*z + z^2)*H[0, 0, 0, z])/z - (4*(2 - 2*z + z^2)*H[0, 0, 1, z])/
    z - (3*(2 - 2*z + z^2)*H[0, 1, 0, z])/z - 
   (3*(2 - 2*z + z^2)*H[0, 1, 1, z])/z - (7*(2 - 2*z + z^2)*H[1, 0, 0, z])/
    (2*z) - (3*(2 - 2*z + z^2)*H[1, 0, 1, z])/z - 
   (3*(2 - 2*z + z^2)*H[1, 1, 0, z])/z - (11*(2 - 2*z + z^2)*H[1, 1, 1, z])/
    (4*z) + (43*(2 - 2*z + z^2)*Zeta[3])/(6*z) + 
   eps*((-29*Pi^4*(2 - 2*z + z^2))/(180*z) + (41491 - 10720*z + 3872*z^2)/
      (2592*z) + ((673 - 1060*z + 752*z^2)*H[0, z])/(216*z) + 
     ((-5321 + 2612*z + 536*z^2)*H[1, z])/(432*z) + 
     ((-316 - 449*z + 385*z^2)*H[0, 0, z])/(36*z) + 
     ((-437 + 113*z + 80*z^2)*H[0, 1, z])/(36*z) + 
     ((-149 - 445*z + 305*z^2)*H[1, 0, z])/(36*z) + 
     ((-1031 + 374*z + 80*z^2)*H[1, 1, z])/(72*z) + 
     Pi^2*((185 - 209*z + 55*z^2)/(36*z) - ((-53 + 12*z + 7*z^2)*H[0, z])/
        (12*z) - ((-156 + 102*z + 7*z^2)*H[1, z])/(48*z) + 
       (5*(2 - 2*z + z^2)*H[0, 0, z])/(2*z) + (11*(2 - 2*z + z^2)*H[0, 1, z])/
        (6*z) + (5*(2 - 2*z + z^2)*H[1, 0, z])/(4*z) + 
       (9*(2 - 2*z + z^2)*H[1, 1, z])/(8*z)) + 
     ((-184 - 50*z + 61*z^2)*H[0, 0, 0, z])/(12*z) + 
     ((-152 + 14*z + 29*z^2)*H[0, 0, 1, z])/(12*z) + 
     ((-92 - 10*z + 29*z^2)*H[0, 1, 0, z])/(12*z) + 
     ((-136 + 46*z + 13*z^2)*H[0, 1, 1, z])/(12*z) + 
     ((-50 - 118*z + 41*z^2)*H[1, 0, 0, z])/(12*z) + 
     ((-59 + 8*z + 8*z^2)*H[1, 0, 1, z])/(6*z) + 
     ((-41 - 22*z + 11*z^2)*H[1, 1, 0, z])/(6*z) + 
     ((-268 + 106*z + 13*z^2)*H[1, 1, 1, z])/(24*z) - 
     (12*(2 - 2*z + z^2)*H[0, 0, 0, 0, z])/z - 
     (8*(2 - 2*z + z^2)*H[0, 0, 0, 1, z])/z - 
     (6*(2 - 2*z + z^2)*H[0, 0, 1, 0, z])/z - 
     (6*(2 - 2*z + z^2)*H[0, 0, 1, 1, z])/z - 
     (3*(2 - 2*z + z^2)*H[0, 1, 0, 0, z])/z - 
     (5*(2 - 2*z + z^2)*H[0, 1, 0, 1, z])/z - 
     (3*(2 - 2*z + z^2)*H[0, 1, 1, 0, z])/z - 
     (5*(2 - 2*z + z^2)*H[0, 1, 1, 1, z])/z - 
     (13*(2 - 2*z + z^2)*H[1, 0, 0, 0, z])/(2*z) - 
     (11*(2 - 2*z + z^2)*H[1, 0, 0, 1, z])/(2*z) - 
     (11*(2 - 2*z + z^2)*H[1, 0, 1, 0, z])/(2*z) - 
     (5*(2 - 2*z + z^2)*H[1, 0, 1, 1, z])/z - 
     (11*(2 - 2*z + z^2)*H[1, 1, 0, 0, z])/(2*z) - 
     (5*(2 - 2*z + z^2)*H[1, 1, 0, 1, z])/z - 
     (5*(2 - 2*z + z^2)*H[1, 1, 1, 0, z])/z - 
     (19*(2 - 2*z + z^2)*H[1, 1, 1, 1, z])/(4*z) + 
     (-1/18*(-323 + 44*z + 89*z^2)/z + (13*(2 - 2*z + z^2)*H[0, z])/z + 
       (41*(2 - 2*z + z^2)*H[1, z])/(6*z))*Zeta[3]) + 
   eps^2*((1535107 - 636448*z + 31040*z^2)/(15552*z) + 
     ((63523 - 42796*z + 8408*z^2)*H[0, z])/(1296*z) + 
     ((-38213 + 26864*z + 5168*z^2)*H[1, z])/(2592*z) + 
     Pi^4*(-1/2880*(2426 - 754*z + 97*z^2)/z - (169*(2 - 2*z + z^2)*H[0, z])/
        (720*z) - (17*(2 - 2*z + z^2)*H[1, z])/(288*z)) + 
     ((673 - 5812*z + 3155*z^2)*H[0, 0, z])/(108*z) + 
     ((-4241 + 1100*z + 752*z^2)*H[0, 1, z])/(216*z) + 
     ((2239 - 10348*z + 5342*z^2)*H[1, 0, z])/(216*z) + 
     ((-15149 + 6932*z + 536*z^2)*H[1, 1, z])/(432*z) + 
     ((-632 - 1357*z + 995*z^2)*H[0, 0, 0, z])/(36*z) + 
     ((-874 - 233*z + 385*z^2)*H[0, 0, 1, z])/(36*z) + 
     ((-226 - 521*z + 385*z^2)*H[0, 1, 0, z])/(36*z) + 
     ((-995 + 329*z + 80*z^2)*H[0, 1, 1, z])/(36*z) + 
     ((602 - 2609*z + 1285*z^2)*H[1, 0, 0, z])/(36*z) + 
     ((-707 - 229*z + 305*z^2)*H[1, 0, 1, z])/(36*z) + 
     ((-131 - 1345*z + 755*z^2)*H[1, 1, 0, z])/(36*z) + 
     ((-2147 + 806*z + 80*z^2)*H[1, 1, 1, z])/(72*z) + 
     ((-368 - 130*z + 125*z^2)*H[0, 0, 0, 0, z])/(12*z) + 
     ((-304 - 2*z + 61*z^2)*H[0, 0, 0, 1, z])/(12*z) + 
     ((-184 - 50*z + 61*z^2)*H[0, 0, 1, 0, z])/(12*z) + 
     ((-272 + 62*z + 29*z^2)*H[0, 0, 1, 1, z])/(12*z) + 
     ((-4 - 122*z + 61*z^2)*H[0, 1, 0, 0, z])/(12*z) + 
     ((-212 + 38*z + 29*z^2)*H[0, 1, 0, 1, z])/(12*z) + 
     ((-92 - 10*z + 29*z^2)*H[0, 1, 1, 0, z])/(12*z) + 
     ((-256 + 94*z + 13*z^2)*H[0, 1, 1, 1, z])/(12*z) + 
     ((-34 - 338*z + 91*z^2)*H[1, 0, 0, 0, z])/(12*z) + 
     ((-170 - 70*z + 41*z^2)*H[1, 0, 0, 1, z])/(12*z) + 
     ((-170 - 70*z + 41*z^2)*H[1, 0, 1, 0, z])/(12*z) + 
     ((-119 + 32*z + 8*z^2)*H[1, 0, 1, 1, z])/(6*z) + 
     ((-26 - 310*z + 65*z^2)*H[1, 1, 0, 0, z])/(12*z) + 
     ((-101 + 2*z + 11*z^2)*H[1, 1, 0, 1, z])/(6*z) + 
     ((-65 - 58*z + 17*z^2)*H[1, 1, 1, 0, z])/(6*z) + 
     ((-508 + 202*z + 13*z^2)*H[1, 1, 1, 1, z])/(24*z) - 
     (24*(2 - 2*z + z^2)*H[0, 0, 0, 0, 0, z])/z - 
     (16*(2 - 2*z + z^2)*H[0, 0, 0, 0, 1, z])/z - 
     (12*(2 - 2*z + z^2)*H[0, 0, 0, 1, 0, z])/z - 
     (12*(2 - 2*z + z^2)*H[0, 0, 0, 1, 1, z])/z - 
     (6*(2 - 2*z + z^2)*H[0, 0, 1, 0, 0, z])/z - 
     (10*(2 - 2*z + z^2)*H[0, 0, 1, 0, 1, z])/z - 
     (6*(2 - 2*z + z^2)*H[0, 0, 1, 1, 0, z])/z - 
     (10*(2 - 2*z + z^2)*H[0, 0, 1, 1, 1, z])/z - 
     (3*(2 - 2*z + z^2)*H[0, 1, 0, 0, 0, z])/z - 
     (7*(2 - 2*z + z^2)*H[0, 1, 0, 0, 1, z])/z - 
     (7*(2 - 2*z + z^2)*H[0, 1, 0, 1, 0, z])/z - 
     (9*(2 - 2*z + z^2)*H[0, 1, 0, 1, 1, z])/z + 
     ((2 - 2*z + z^2)*H[0, 1, 1, 0, 0, z])/z - 
     (7*(2 - 2*z + z^2)*H[0, 1, 1, 0, 1, z])/z - 
     (3*(2 - 2*z + z^2)*H[0, 1, 1, 1, 0, z])/z - 
     (9*(2 - 2*z + z^2)*H[0, 1, 1, 1, 1, z])/z - 
     (25*(2 - 2*z + z^2)*H[1, 0, 0, 0, 0, z])/(2*z) - 
     (21*(2 - 2*z + z^2)*H[1, 0, 0, 0, 1, z])/(2*z) - 
     (21*(2 - 2*z + z^2)*H[1, 0, 0, 1, 0, z])/(2*z) - 
     (19*(2 - 2*z + z^2)*H[1, 0, 0, 1, 1, z])/(2*z) - 
     (21*(2 - 2*z + z^2)*H[1, 0, 1, 0, 0, z])/(2*z) - 
     (19*(2 - 2*z + z^2)*H[1, 0, 1, 0, 1, z])/(2*z) - 
     (19*(2 - 2*z + z^2)*H[1, 0, 1, 1, 0, z])/(2*z) - 
     (9*(2 - 2*z + z^2)*H[1, 0, 1, 1, 1, z])/z - 
     (21*(2 - 2*z + z^2)*H[1, 1, 0, 0, 0, z])/(2*z) - 
     (19*(2 - 2*z + z^2)*H[1, 1, 0, 0, 1, z])/(2*z) - 
     (19*(2 - 2*z + z^2)*H[1, 1, 0, 1, 0, z])/(2*z) - 
     (9*(2 - 2*z + z^2)*H[1, 1, 0, 1, 1, z])/z - 
     (19*(2 - 2*z + z^2)*H[1, 1, 1, 0, 0, z])/(2*z) - 
     (9*(2 - 2*z + z^2)*H[1, 1, 1, 0, 1, z])/z - 
     (9*(2 - 2*z + z^2)*H[1, 1, 1, 1, 0, z])/z - 
     (35*(2 - 2*z + z^2)*H[1, 1, 1, 1, 1, z])/(4*z) + 
     (-1/108*(-2468 - 916*z + 1715*z^2)/z - ((-598 - 50*z + 187*z^2)*H[0, z])/
        (18*z) - ((-316 - 386*z + 223*z^2)*H[1, z])/(36*z) + 
       (26*(2 - 2*z + z^2)*H[0, 0, z])/z + (22*(2 - 2*z + z^2)*H[0, 1, z])/
        (3*z) + (34*(2 - 2*z + z^2)*H[1, 0, z])/(3*z) + 
       (55*(2 - 2*z + z^2)*H[1, 1, z])/(6*z))*Zeta[3] + 
     Pi^2*((11603 - 16148*z + 5440*z^2)/(864*z) - 
       ((-776 + 116*z + 155*z^2)*H[0, z])/(72*z) + 
       ((1397 - 1388*z + 370*z^2)*H[1, z])/(144*z) - 
       ((-106 + 14*z + 15*z^2)*H[0, 0, z])/(12*z) - 
       ((-88 + 26*z + 7*z^2)*H[0, 1, z])/(12*z) - 
       ((-76 - 26*z + 19*z^2)*H[1, 0, z])/(24*z) - 
       ((-280 + 182*z + 3*z^2)*H[1, 1, z])/(48*z) + 
       (5*(2 - 2*z + z^2)*H[0, 0, 0, z])/z + 
       (11*(2 - 2*z + z^2)*H[0, 0, 1, z])/(3*z) + 
       (5*(2 - 2*z + z^2)*H[0, 1, 0, z])/(3*z) + 
       (3*(2 - 2*z + z^2)*H[0, 1, 1, z])/z + 
       (7*(2 - 2*z + z^2)*H[1, 0, 0, z])/(3*z) + 
       (25*(2 - 2*z + z^2)*H[1, 0, 1, z])/(12*z) + 
       (25*(2 - 2*z + z^2)*H[1, 1, 0, z])/(12*z) + 
       (47*(2 - 2*z + z^2)*H[1, 1, 1, z])/(24*z) - 
       (77*(2 - 2*z + z^2)*Zeta[3])/(12*z)) + (289*(2 - 2*z + z^2)*Zeta[5])/
      (10*z)), qpG31tU -> -1/4*(2 - 2*z + z^2)/(eps^3*z) - 
   (415 - 204*z + 32*z^2)/(16*z) - ((62 - 35*z + 8*z^2)*H[0, z])/(4*z) - 
   ((67 - 34*z + 8*z^2)*H[1, z])/(8*z) + 
   (-1/8*(16 - 10*z + 3*z^2)/z - ((2 - 2*z + z^2)*H[0, z])/(2*z) - 
     ((2 - 2*z + z^2)*H[1, z])/(4*z))/eps^2 + 
   Pi^2*(((-6 + z)*(-8 + 5*z))/(48*z) + ((2 - 2*z + z^2)*H[0, z])/(4*z) + 
     (7*(2 - 2*z + z^2)*H[1, z])/(24*z)) - ((32 - 18*z + 7*z^2)*H[0, 0, z])/
    (4*z) - ((16 - 10*z + 3*z^2)*H[0, 1, z])/(4*z) - 
   ((4 - 2*z + z^2)*H[1, 0, z])/z - ((16 - 10*z + 3*z^2)*H[1, 1, z])/(8*z) + 
   ((Pi^2*(2 - 2*z + z^2))/(8*z) - (31 - 17*z + 4*z^2)/(4*z) - 
     ((16 - 10*z + 3*z^2)*H[0, z])/(4*z) - ((16 - 10*z + 3*z^2)*H[1, z])/
      (8*z) - ((2 - 2*z + z^2)*H[0, 0, z])/z - ((2 - 2*z + z^2)*H[0, 1, z])/
      (2*z) - ((2 - 2*z + z^2)*H[1, 0, z])/(2*z) - 
     ((2 - 2*z + z^2)*H[1, 1, z])/(4*z))/eps - 
   (2*(2 - 2*z + z^2)*H[0, 0, 0, z])/z - ((2 - 2*z + z^2)*H[0, 0, 1, z])/z - 
   ((2 - 2*z + z^2)*H[0, 1, 0, z])/z - ((2 - 2*z + z^2)*H[0, 1, 1, z])/
    (2*z) - ((2 - 2*z + z^2)*H[1, 0, 0, z])/(2*z) - 
   ((2 - 2*z + z^2)*H[1, 0, 1, z])/(2*z) - ((2 - 2*z + z^2)*H[1, 1, 1, z])/
    (4*z) + (5*(2 - 2*z + z^2)*Zeta[3])/(3*z) + 
   eps*((-71*Pi^4*(2 - 2*z + z^2))/(1440*z) - (2615 - 1216*z + 128*z^2)/
      (32*z) - ((415 - 208*z + 32*z^2)*H[0, z])/(8*z) - 
     ((465 - 212*z + 32*z^2)*H[1, z])/(16*z) - 
     ((124 - 65*z + 15*z^2)*H[0, 0, z])/(4*z) - 
     ((67 - 35*z + 8*z^2)*H[0, 1, z])/(4*z) - 
     ((67 - 29*z + 7*z^2)*H[1, 0, z])/(4*z) - 
     ((77 - 34*z + 8*z^2)*H[1, 1, z])/(8*z) + 
     Pi^2*((49 - 32*z + 7*z^2)/(12*z) + ((24 - 14*z + 5*z^2)*H[0, z])/
        (12*z) + ((64 - 58*z + 3*z^2)*H[1, z])/(48*z) + 
       ((2 - 2*z + z^2)*H[0, 0, z])/(2*z) + (7*(2 - 2*z + z^2)*H[0, 1, z])/
        (12*z) + ((2 - 2*z + z^2)*H[1, 0, z])/(6*z) + 
       (17*(2 - 2*z + z^2)*H[1, 1, z])/(24*z)) - 
     ((64 - 34*z + 15*z^2)*H[0, 0, 0, z])/(4*z) - 
     ((32 - 18*z + 7*z^2)*H[0, 0, 1, z])/(4*z) - 
     ((32 - 18*z + 7*z^2)*H[0, 1, 0, z])/(4*z) - 
     ((16 - 10*z + 3*z^2)*H[0, 1, 1, z])/(4*z) - 
     ((28 - 6*z + 11*z^2)*H[1, 0, 0, z])/(4*z) - 
     ((4 - 2*z + z^2)*H[1, 0, 1, z])/z - (3*(2 + z^2)*H[1, 1, 0, z])/(2*z) - 
     ((16 - 10*z + 3*z^2)*H[1, 1, 1, z])/(8*z) - 
     (4*(2 - 2*z + z^2)*H[0, 0, 0, 0, z])/z - 
     (2*(2 - 2*z + z^2)*H[0, 0, 0, 1, z])/z - 
     (2*(2 - 2*z + z^2)*H[0, 0, 1, 0, z])/z - 
     ((2 - 2*z + z^2)*H[0, 0, 1, 1, z])/z - 
     ((2 - 2*z + z^2)*H[0, 1, 0, 0, z])/z - 
     ((2 - 2*z + z^2)*H[0, 1, 0, 1, z])/z - 
     ((2 - 2*z + z^2)*H[0, 1, 1, 1, z])/(2*z) - 
     ((2 - 2*z + z^2)*H[1, 0, 0, 0, z])/(2*z) - 
     ((2 - 2*z + z^2)*H[1, 0, 0, 1, z])/(2*z) - 
     ((2 - 2*z + z^2)*H[1, 0, 1, 0, z])/(2*z) - 
     ((2 - 2*z + z^2)*H[1, 0, 1, 1, z])/(2*z) + 
     (5*(2 - 2*z + z^2)*H[1, 1, 0, 0, z])/(2*z) + 
     (2*(2 - 2*z + z^2)*H[1, 1, 1, 0, z])/z - 
     ((2 - 2*z + z^2)*H[1, 1, 1, 1, z])/(4*z) + 
     ((7*(14 - 8*z + 3*z^2))/(6*z) + (10*(2 - 2*z + z^2)*H[0, z])/(3*z) + 
       (2*(2 - 2*z + z^2)*H[1, z])/(3*z))*Zeta[3]) + 
   eps^2*(-1/64*(15933 - 7072*z + 512*z^2)/z - 
     ((2615 - 1212*z + 120*z^2)*H[0, z])/(16*z) - 
     ((2959 - 1312*z + 112*z^2)*H[1, z])/(32*z) + 
     Pi^4*((112 - 6*z + 53*z^2)/(2880*z) - (71*(2 - 2*z + z^2)*H[0, z])/
        (720*z) - (43*(2 - 2*z + z^2)*H[1, z])/(480*z)) - 
     ((415 - 194*z + 21*z^2)*H[0, 0, z])/(4*z) - 
     ((465 - 216*z + 32*z^2)*H[0, 1, z])/(8*z) - 
     ((465 - 184*z + 10*z^2)*H[1, 0, z])/(8*z) - 
     ((565 - 228*z + 32*z^2)*H[1, 1, z])/(16*z) - 
     ((248 - 125*z + 29*z^2)*H[0, 0, 0, z])/(4*z) - 
     ((134 - 65*z + 15*z^2)*H[0, 0, 1, z])/(4*z) - 
     ((134 - 65*z + 15*z^2)*H[0, 1, 0, z])/(4*z) - 
     ((77 - 35*z + 8*z^2)*H[0, 1, 1, z])/(4*z) - 
     ((130 - 37*z + 13*z^2)*H[1, 0, 0, z])/(4*z) - 
     ((77 - 29*z + 7*z^2)*H[1, 0, 1, z])/(4*z) - 
     ((73 - 13*z + 7*z^2)*H[1, 1, 0, z])/(4*z) - 
     ((97 - 34*z + 8*z^2)*H[1, 1, 1, z])/(8*z) - 
     ((128 - 66*z + 31*z^2)*H[0, 0, 0, 0, z])/(4*z) - 
     ((64 - 34*z + 15*z^2)*H[0, 0, 0, 1, z])/(4*z) - 
     ((64 - 34*z + 15*z^2)*H[0, 0, 1, 0, z])/(4*z) - 
     ((32 - 18*z + 7*z^2)*H[0, 0, 1, 1, z])/(4*z) - 
     ((56 - 26*z + 15*z^2)*H[0, 1, 0, 0, z])/(4*z) - 
     ((32 - 18*z + 7*z^2)*H[0, 1, 0, 1, z])/(4*z) - 
     ((24 - 10*z + 7*z^2)*H[0, 1, 1, 0, z])/(4*z) - 
     ((16 - 10*z + 3*z^2)*H[0, 1, 1, 1, z])/(4*z) - 
     ((52 - 2*z + 25*z^2)*H[1, 0, 0, 0, z])/(4*z) - 
     ((28 - 6*z + 11*z^2)*H[1, 0, 0, 1, z])/(4*z) - 
     ((28 - 6*z + 11*z^2)*H[1, 0, 1, 0, z])/(4*z) - 
     ((4 - 2*z + z^2)*H[1, 0, 1, 1, z])/z - 
     ((4 + 34*z + 19*z^2)*H[1, 1, 0, 0, z])/(4*z) - 
     (3*(2 + z^2)*H[1, 1, 0, 1, z])/(2*z) - 
     ((-2 + 12*z + 5*z^2)*H[1, 1, 1, 0, z])/(2*z) - 
     ((16 - 10*z + 3*z^2)*H[1, 1, 1, 1, z])/(8*z) - 
     (8*(2 - 2*z + z^2)*H[0, 0, 0, 0, 0, z])/z - 
     (4*(2 - 2*z + z^2)*H[0, 0, 0, 0, 1, z])/z - 
     (4*(2 - 2*z + z^2)*H[0, 0, 0, 1, 0, z])/z - 
     (2*(2 - 2*z + z^2)*H[0, 0, 0, 1, 1, z])/z - 
     (2*(2 - 2*z + z^2)*H[0, 0, 1, 0, 0, z])/z - 
     (2*(2 - 2*z + z^2)*H[0, 0, 1, 0, 1, z])/z - 
     ((2 - 2*z + z^2)*H[0, 0, 1, 1, 1, z])/z - 
     ((2 - 2*z + z^2)*H[0, 1, 0, 0, 0, z])/z - 
     ((2 - 2*z + z^2)*H[0, 1, 0, 0, 1, z])/z - 
     ((2 - 2*z + z^2)*H[0, 1, 0, 1, 0, z])/z - 
     ((2 - 2*z + z^2)*H[0, 1, 0, 1, 1, z])/z + 
     (5*(2 - 2*z + z^2)*H[0, 1, 1, 0, 0, z])/z + 
     (4*(2 - 2*z + z^2)*H[0, 1, 1, 1, 0, z])/z - 
     ((2 - 2*z + z^2)*H[0, 1, 1, 1, 1, z])/(2*z) - 
     ((2 - 2*z + z^2)*H[1, 0, 0, 0, 0, z])/(2*z) - 
     ((2 - 2*z + z^2)*H[1, 0, 0, 0, 1, z])/(2*z) - 
     ((2 - 2*z + z^2)*H[1, 0, 0, 1, 0, z])/(2*z) - 
     ((2 - 2*z + z^2)*H[1, 0, 0, 1, 1, z])/(2*z) + 
     (3*(2 - 2*z + z^2)*H[1, 0, 1, 0, 0, z])/(2*z) - 
     ((2 - 2*z + z^2)*H[1, 0, 1, 0, 1, z])/(2*z) + 
     (3*(2 - 2*z + z^2)*H[1, 0, 1, 1, 0, z])/(2*z) - 
     ((2 - 2*z + z^2)*H[1, 0, 1, 1, 1, z])/(2*z) + 
     (15*(2 - 2*z + z^2)*H[1, 1, 0, 0, 0, z])/(2*z) + 
     (5*(2 - 2*z + z^2)*H[1, 1, 0, 0, 1, z])/(2*z) + 
     (5*(2 - 2*z + z^2)*H[1, 1, 0, 1, 0, z])/(2*z) + 
     (25*(2 - 2*z + z^2)*H[1, 1, 1, 0, 0, z])/(2*z) + 
     (2*(2 - 2*z + z^2)*H[1, 1, 1, 0, 1, z])/z + 
     (8*(2 - 2*z + z^2)*H[1, 1, 1, 1, 0, z])/z - 
     ((2 - 2*z + z^2)*H[1, 1, 1, 1, 1, z])/(4*z) + 
     ((764 - 424*z + 107*z^2)/(12*z) + ((196 - 106*z + 45*z^2)*H[0, z])/
        (6*z) + ((172 - 58*z + 57*z^2)*H[1, z])/(12*z) + 
       (20*(2 - 2*z + z^2)*H[0, 0, z])/(3*z) + (4*(2 - 2*z + z^2)*H[0, 1, z])/
        (3*z) + ((2 - 2*z + z^2)*H[1, 0, z])/(3*z) - 
       (23*(2 - 2*z + z^2)*H[1, 1, z])/(6*z))*Zeta[3] + 
     Pi^2*((1345 - 764*z + 184*z^2)/(96*z) + ((196 - 100*z + 23*z^2)*H[0, z])/
        (24*z) + ((237 - 156*z + 22*z^2)*H[1, z])/(48*z) + 
       ((48 - 26*z + 11*z^2)*H[0, 0, z])/(12*z) + 
       ((32 - 22*z + 5*z^2)*H[0, 1, z])/(12*z) + 
       ((44 - 14*z + 15*z^2)*H[1, 0, z])/(24*z) - 
       ((-104 + 106*z + z^2)*H[1, 1, z])/(48*z) + 
       ((2 - 2*z + z^2)*H[0, 0, 0, z])/z + (7*(2 - 2*z + z^2)*H[0, 0, 1, z])/
        (6*z) + ((2 - 2*z + z^2)*H[0, 1, 0, z])/(3*z) + 
       (17*(2 - 2*z + z^2)*H[0, 1, 1, z])/(12*z) + 
       ((2 - 2*z + z^2)*H[1, 0, 0, z])/(6*z) + 
       (5*(2 - 2*z + z^2)*H[1, 0, 1, z])/(6*z) - 
       (5*(2 - 2*z + z^2)*H[1, 1, 0, z])/(12*z) + 
       (41*(2 - 2*z + z^2)*H[1, 1, 1, z])/(24*z) - 
       (5*(2 - 2*z + z^2)*Zeta[3])/(3*z)) - (39*(2 - 2*z + z^2)*Zeta[5])/
      (10*z)), qpG31hU -> -1/6*(2 - 2*z + z^2)/(eps^2*z) + 
   (Pi^2*(2 - 2*z + z^2))/(12*z) - (541 - 280*z + 56*z^2)/(108*z) - 
   ((25 - 16*z + 5*z^2)*H[0, z])/(9*z) - ((25 - 16*z + 5*z^2)*H[1, z])/
    (18*z) + (-1/18*(25 - 16*z + 5*z^2)/z - ((2 - 2*z + z^2)*H[0, z])/(3*z) - 
     ((2 - 2*z + z^2)*H[1, z])/(6*z))/eps - (2*(2 - 2*z + z^2)*H[0, 0, z])/
    (3*z) - ((2 - 2*z + z^2)*H[0, 1, z])/(3*z) - ((2 - 2*z + z^2)*H[1, 0, z])/
    (3*z) - ((2 - 2*z + z^2)*H[1, 1, z])/(6*z) + 
   eps*(-1/648*(10885 - 5008*z + 656*z^2)/z - 
     ((541 - 280*z + 56*z^2)*H[0, z])/(54*z) - 
     ((541 - 280*z + 56*z^2)*H[1, z])/(108*z) + 
     Pi^2*((25 - 16*z + 5*z^2)/(36*z) + ((2 - 2*z + z^2)*H[0, z])/(6*z) + 
       ((2 - 2*z + z^2)*H[1, z])/(12*z)) - (2*(25 - 16*z + 5*z^2)*H[0, 0, z])/
      (9*z) - ((25 - 16*z + 5*z^2)*H[0, 1, z])/(9*z) - 
     ((25 - 16*z + 5*z^2)*H[1, 0, z])/(9*z) - 
     ((25 - 16*z + 5*z^2)*H[1, 1, z])/(18*z) - 
     (4*(2 - 2*z + z^2)*H[0, 0, 0, z])/(3*z) - 
     (2*(2 - 2*z + z^2)*H[0, 0, 1, z])/(3*z) - 
     (2*(2 - 2*z + z^2)*H[0, 1, 0, z])/(3*z) - 
     ((2 - 2*z + z^2)*H[0, 1, 1, z])/(3*z) - 
     (2*(2 - 2*z + z^2)*H[1, 0, 0, z])/(3*z) - 
     ((2 - 2*z + z^2)*H[1, 0, 1, z])/(3*z) - ((2 - 2*z + z^2)*H[1, 1, 0, z])/
      (3*z) - ((2 - 2*z + z^2)*H[1, 1, 1, z])/(6*z) + 
     (13*(2 - 2*z + z^2)*Zeta[3])/(9*z)) + 
   eps^2*((11*Pi^4*(2 - 2*z + z^2))/(720*z) - (210157 - 90016*z + 7808*z^2)/
      (3888*z) - ((10885 - 5008*z + 656*z^2)*H[0, z])/(324*z) - 
     ((10885 - 5008*z + 656*z^2)*H[1, z])/(648*z) - 
     ((541 - 280*z + 56*z^2)*H[0, 0, z])/(27*z) - 
     ((541 - 280*z + 56*z^2)*H[0, 1, z])/(54*z) - 
     ((541 - 280*z + 56*z^2)*H[1, 0, z])/(54*z) - 
     ((541 - 280*z + 56*z^2)*H[1, 1, z])/(108*z) + 
     Pi^2*((541 - 280*z + 56*z^2)/(216*z) + ((25 - 16*z + 5*z^2)*H[0, z])/
        (18*z) + ((25 - 16*z + 5*z^2)*H[1, z])/(36*z) + 
       ((2 - 2*z + z^2)*H[0, 0, z])/(3*z) + ((2 - 2*z + z^2)*H[0, 1, z])/
        (6*z) + ((2 - 2*z + z^2)*H[1, 0, z])/(6*z) + 
       ((2 - 2*z + z^2)*H[1, 1, z])/(12*z)) - 
     (4*(25 - 16*z + 5*z^2)*H[0, 0, 0, z])/(9*z) - 
     (2*(25 - 16*z + 5*z^2)*H[0, 0, 1, z])/(9*z) - 
     (2*(25 - 16*z + 5*z^2)*H[0, 1, 0, z])/(9*z) - 
     ((25 - 16*z + 5*z^2)*H[0, 1, 1, z])/(9*z) - 
     (2*(25 - 16*z + 5*z^2)*H[1, 0, 0, z])/(9*z) - 
     ((25 - 16*z + 5*z^2)*H[1, 0, 1, z])/(9*z) - 
     ((25 - 16*z + 5*z^2)*H[1, 1, 0, z])/(9*z) - 
     ((25 - 16*z + 5*z^2)*H[1, 1, 1, z])/(18*z) - 
     (8*(2 - 2*z + z^2)*H[0, 0, 0, 0, z])/(3*z) - 
     (4*(2 - 2*z + z^2)*H[0, 0, 0, 1, z])/(3*z) - 
     (4*(2 - 2*z + z^2)*H[0, 0, 1, 0, z])/(3*z) - 
     (2*(2 - 2*z + z^2)*H[0, 0, 1, 1, z])/(3*z) - 
     (4*(2 - 2*z + z^2)*H[0, 1, 0, 0, z])/(3*z) - 
     (2*(2 - 2*z + z^2)*H[0, 1, 0, 1, z])/(3*z) - 
     (2*(2 - 2*z + z^2)*H[0, 1, 1, 0, z])/(3*z) - 
     ((2 - 2*z + z^2)*H[0, 1, 1, 1, z])/(3*z) - 
     (4*(2 - 2*z + z^2)*H[1, 0, 0, 0, z])/(3*z) - 
     (2*(2 - 2*z + z^2)*H[1, 0, 0, 1, z])/(3*z) - 
     (2*(2 - 2*z + z^2)*H[1, 0, 1, 0, z])/(3*z) - 
     ((2 - 2*z + z^2)*H[1, 0, 1, 1, z])/(3*z) - 
     (2*(2 - 2*z + z^2)*H[1, 1, 0, 0, z])/(3*z) - 
     ((2 - 2*z + z^2)*H[1, 1, 0, 1, z])/(3*z) - 
     ((2 - 2*z + z^2)*H[1, 1, 1, 0, z])/(3*z) - 
     ((2 - 2*z + z^2)*H[1, 1, 1, 1, z])/(6*z) + 
     ((13*(25 - 16*z + 5*z^2))/(27*z) + (26*(2 - 2*z + z^2)*H[0, z])/(9*z) + 
       (13*(2 - 2*z + z^2)*H[1, z])/(9*z))*Zeta[3])}


==> anc/readme.txt <==
* * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * *
*     Analytic auxiliary mass flow to compute master integrals in singular kinematics       *
*                             arXiv:2401.08226 [hep-ph]                                     *
*                                                                                           *
*                  Gaia Fontana, Thomas Gehrmann, Kay Schönwald                             *
*                                                                                           *
*                  *gaia.fontana@physik.uzh.ch                                              *
*                                                                                           *
*                                *thomas.gehrmann@uzh.ch                                    *
*                                                                                           *
*                                                 *kay.schoenwald@physik.uzh.ch             *
*                                                                                           *
* * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * 

The folder contains the following files:

* master-integrals *
    - RR-MIs.m
    - RV-MIs.m

* antennaes *
    - RRantennae.m
    - RVantennae.m

The files are in a Mathematica-readable format.

* * * master-integrals * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * *

The normalization is defined as: SG = ( (4*Pi)^(eps) * Exp[-EulerGamma*eps] / 16 / Pi^2 )^2
It is collected with some common factors of Pi in normRV and normRR.

The folder contains the analytic expression for the master integrals, respectively in the 
real-real radiation case ``RR-MIs.m'' and in the real-virtual ``RV-MIs.m''.

The master integrals are stored as substitution lists as follows:
``name''->{ branch in (1-z) * expansion }

where ``name''s are defined in Sect. 3 of the publication.

* * * antennaes * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * 

The files contain the expression for the IF antenna functions expanded up to O(eps^2).
The antennaes for real-real radiation are stored in ``RRantennae.m'', the antennaes for 
real-virtual radiation are stored in ``RVantennae.m''.

The antennaes are stored as substitution lists as follows:
``name''->{expression}

where the ``name''s conventions are defined in arXiv:0912.0374

* * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * 

